Five-Particle Phase-Space Integrals in QCD

We present analytical expressions for the 31 five-particle phase-space master integrals in massless QCD as an $\epsilon$-series with coefficients being multiple zeta values of weight up to 12. In addition, we provide computer code for the Monte-Carlo integration in higher dimensions, based on the RAMBO algorithm, that has been used to numerically cross-check the obtained results in 4, 6, and 8 dimensions.

==> anc/README <==
This directory contains:

    ps1to5_sym.m
        Mathematica file with symbolic results of the five-particle masters as
        an expansion in eps=(4-D)/2 calculated up to MZV weight 12.

    ps1to5_num.m
        2000-digit numerical results of the 31 five-particle masters as a
        series in eps=(4-D)/2 calculated up to 13 terms of the expansion.

    ps1to5_ldrr.m
        Mathematica file with lowering DRR matrix for the 31 masters.

    ps1to4_sym.m
        Symbolic results of the 4 four-particle masters in eps=(4-D)/2
        calculated up to MZV weight 12.

    ps1to4_num.m
        2000-digit numerical results of the 4 four-particle masters as a
        series in eps=(4-D)/2 calculated up to 13 terms of the expansion.

    rambo/rambo.c
        Monte Carlo program used to idependently verify the five-particle
        results by performing integration of the masters in arbitrary D.

    rambo/results/*.txt
        The output of rambo.c for all the 31 masters in D={4,6,8}.

    rambo/summary.py
        A program to generate a short summary of the results in results/*.
        
    rambo/Makefile
        Makefile used to build rambo.c and results/*.


==> anc/ps1to4_num.m <==
{SeriesData[eps, 0, {0.083333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333`2000., 0.81944444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
444444444444444444444444444444444444444444444444444444444444444444444444445`1\
999.657721409485, 4.141803214693774968277649148161909133113292658454726967435\
55377301258761232379201003683999217942012238992304661770113213950677613458925\
40673025239617053484080381037196807508558624252546778325560613848867293323520\
43740751312698754955341283768834786119194626657868637920558168273340366695229\
62913655270916242547033417164408200633062005504562777939869410319855324536737\
32893073749999006083537029964562486512047192863622960076200615920053329867918\
51502785463818284697333938226842936865313696008766764032987075240088378302858\
59168748452712267787989925433748355239099106961728390428818611446249741117152\
91755472601798677971563290243188338965444978366156092205820110482032627509693\
16443036035065600125281588601775056985286143489071834481237465159340323635448\
48554081417038810907679964336481653329017741956587440627605078575789270069704\
39247815429385724018969281336063114773636861071260730052586948218738900737335\
29440684197151348286706448548713001977098237538828473845800282607417526927421\
88530028552249474687027755104611913683916060342666178197279075043534287671105\
88060728806379582157928184336847015146822148727923420206329233796947886330516\
01959819483588684535357500521622667287125873276344778213015426537587235789543\
18330675022386274526853766439660147875922420568290323823174332107641106657742\
72764487578415744014732256355201627912911143027061720528987786323000028996476\
45574011307969795107124275942491800983610734247263482770134271209103548533539\
66541528461873205082515318921064462200295168774984241827582072115198091546690\
40803730148822748867173635182516929352812531081727942445474071385729253457316\
58244247009430500778075571398811261459184928941373101645425745569848255989187\
73518000227874228768753560945706206459878678218420509908866905924613266754442\
99447290051805397211994929701957021803742062825190228128813730703862920988453\
64236172537418880180576714243376615295095378731242655010067786905893967261419\
02155633582450511968553302656505422650512865646353409046670055473178116744162\
12110595502497384052153781371197344014266`1999.4141670695196, 14.398737950605\
96253266041356994692779191953713769669723219598669434609170494323936625456849\
32403677738137747461472925369280469369559651809949222554391151052921874423434\
33399567718562886996791026704664293997125534262235643345742104946045763478775\
97674706942498493337679403199133024852899175591933835766913618988936479707751\
99272458587353814023889944342958526915357429482414322113014570607326326529576\
88902240886090670492211097342983462675792026028966654404114455235670674918868\
11498214077502197903310986669637265817371943080958680563271150668849191932585\
86998875919143399431006515897817719491713977707166533020710835353785118857073\
30134141936660304671021427716272241020709208692757197653156403805127787458002\
44272790228974746419079893936759542040021349712072984626455492178787218845084\
82326393007577970952736252950299715765705782921872993957451619673038079174264\
43092111714329910299910124987447853661823000539995690000336890405412143748002\
17824499278786881652036631391934512296542875568345984877410227402686749337731\
51684902774734390125163826379995830549468870424037820293075630775064304568002\
77571944560649527689324351805645945326991146158739966593214158918071514586733\
47423318527915143194497267821693679560397600360794038685641373166943489323150\
84633157829227934255973220133298793546652028672821080248424231980289207953234\
96306725477776492199773565042628228084965481293099497178295074345924492038083\
94785749456771715972249447239032444500395560685715054364742048516964030934039\
44531005194619158351342780699734235707804287113665567220386412431507780583633\
90446218244882723272601256268373340537821977811448397824883733799264266371048\
08281154073958118735821859065889435903722994875048304661927426458083376569497\
28965438836976753699358098882002580145288508083241924397844752298723667780536\
38144534388142347656402860037458006616803600507056554438017706627376932074209\
67780508020453202902545310298488290317850879310579684118244823134918889558492\
30510021076853645060254068023840146515561226401439506816177970752525802494777\
502384907`1999.2103141186308, 38.88010801996183999372660423304529494210694282\
22924876273312145254310309330024714991365795844550439614124711610418252042736\
97626811268687618773618073160599168477989151305594878330996333437291555319363\
18214760432198351438559926422829296432970129261941251936278878535508912442949\
03005337825764394434031684798179174920409671484742854844939697719934463439833\
04874007829122852308486039618256026652088576322545958146742577894677838593474\
22670963558181315165728882943433384233034611522713518342735713607752844393201\
21292946404314205133827942928269271437571869031291472910368730612480816488625\
45737514351571878527022586529418042603304418894344711691023301568645897218179\
30308199380414902972674488215468897892387318062364000077476532294999528870920\
80115186974819769654389707278668982014741639614901022450767972355378981973622\
44317166846514894598399352295593832037949294372005660766050072246126868437320\
69746870479008439489559503466100765872986768347682530446594029517094638973113\
07363346446785200380351574395992847608749210485207102945325422408110129979218\
50609892716990403361147351676246155395618093249938799590126002603145137139794\
06424410347856305314839194748115497435231114118850121284215619890850353281331\
44484842723020745473304360797484887893287643944089482946625673096079738625895\
87774733777816517465658055866458723170919822166882684229811641248371245519762\
95350400875356575525171241268890923513537281855791133515533908869219175544352\
58948020065165174601263736810530402491151222963707316442372575547270080162960\
86556234224118039877492551627830017545254163369019494435125726537346088788211\
72660415026748563380918743169448265184872853974711079494062814916701922865583\
06001920653938441002354075291584689600678466892271129474819367450107918952825\
40863288659543953604773575370256087505038119540473230132007438173589027065607\
21635044918035632006058008493880949719499273987157003208879752600288575254191\
64556515912016142035073804847881146319208644329561239423218581207937607568246\
350291131074989938019764087332413066027909465771387623`1999.0267185647854, 87\
.3199055974716086195845968002189578311324454386178800549559436845536605500757\
56831692230289743414946573644363944599116170129065852304785072320818624674606\
26977066263573841164837812245087985792905351083291732852498848728913549933808\
06138337568139368553643537683504225294478641926038940949172585829678942084640\
47014820706203302851459844860111422477076114278997179177287739032848521849319\
88738888913604485633660712198830927920844653436162683922144036116554267096996\
98886038829062936287871182666753162541792958011365924648363878979598319623191\
12235219412928639854907888186109741004386715825335262458110073344412502721833\
09079155920892603512680425377362000283891712874992053159424709323310055701843\
22385003661851458253233141188445059315510774261053230485623693037265440239038\
92776696636867665134973175428674186867403023337308859014159958263500838526636\
08471555861521501606409408850047120536758411135142548121002312107501693449691\
27558946408608135879345706110149431507155774510144595179097096384134295537919\
19550358924714711023373872687382960686259689790084912891405095920319403651745\
96111472409171242813117301122857395774138407562005644966878338800439439200804\
01722444198289131068056293562258744655393816403104358421083610320002933766127\
37146563878050941835670856009111826118384958164453832957777133874087716869491\
54833083212264506597917526073283547222828046092140110742697784859877445039546\
87678479401265731036563393037050182630666048972462238009111435346354550215315\
19316232313491745006265248301393896511463439715187623539247349789010522725410\
97796702029842189532872168756047842488955202620305688153716843088838157118994\
63290058863081813239714878970937566319384443071722192282850179701662612805090\
12653177315992696200565362828184334727699406061196970620434992248111159671398\
56715473365384244432139092861282785431728250646885768814591074630859579082907\
33971415248854020659943369293193694636631972830468459816950128103359134031209\
89940062701815407265970809720685020633571152638114972940597997258846348589861\
795785776254384380999`1998.854258421806, 170.55067868882261919053090385646287\
57751023666108932722548047778041265323505224888461550188235583963384919498510\
65150233676500895724834922595032739741613141492944959120584720831463321454882\
35697935087357862871007973479436158258519721279174803979724743510670261252190\
36440370730731449183565419910408950675660931980773482408271939558175162160036\
48852736874835125114561551607188221454064292975522397137904040976330298527545\
55801956054955997444066558986888745356026842687702695871343286011292979968592\
16915620610278675989949954463633138408326657189974426617915874943048080208444\
93052092651361515515906287038760505170887162769764110632504512692410819879988\
34158885146933743850273701587968368144538701859822246861015918143882448633228\
37690056628019399825670025503148090375067485229950699888132656768351900917453\
64504183971074870569643174497066757840358913688757146217579358879170701723448\
01492821165423993525420284790245094769525734888348523323650317341222007933796\
18442893291101705477528074738486160121518421895985477123207436051977571139838\
48170121044573501289076831751084155855269255722295067150042988787814182097685\
38516345215397736008698684243838058176034878023985491044046020477921533866091\
04667331543297501196686788058984873726330933588999559107083382674767846266184\
27028331539861879034858773886459934933693623839971350392478421382973571897874\
13476387722466716542793928998414197809614997563440701432696458953548846403186\
40739405697239260006104513137879698998855128713179362741912324451005747144072\
34879110489557075332471680496189447100128409780372089922874730427991121226936\
36930269325900168869136981372534113080633751474011049633987203524880823024695\
84956522872743537637835121470284357068847399740157167653045419583175583955627\
50987494549085924925857658027308466826313418775737254285129788347421334484937\
61339313391712073489651051542468775817290123176726670045342055753828285381734\
69256113751486144538515953107513142354270661572560361184800291342781633728499\
769172117301181447550721776806326286105254157838053895103984246804`1998.68486\
37830794, 299.013302346947909163829258807707741683663537577702210282824771007\
99536666097417632957415306000809898268158338074965023332089034363956914236492\
00441218335746831240475041046371791438483419299683875606408350968781018263299\
08398288198613841885191030330349415797579862343075477583560990181895555266583\
30485820224149296434613343177157270673435369624167487379802064214572988551578\
42321172259105205892302230962304680490290759498945319578533842370802422272612\
08105433825947943991610090033691612113610669528910353315448495256402387761388\
40644354549557180910855647545027021021964022052123071364981005307738360873097\
40545240842998502979230355392323962012839409263706717611820087886707295581983\
12782857797183523991715558880026553910669809153491242614745185204719295146291\
98853943279253647897142900358947665323132127119089943814290674483155538339562\
24327960423123756735150646510238470494682004553841239347862451395224011598678\
42481408658990981068940561562001343175713487420053008879172434227496094807379\
54218676773829722243663806345983007298118089288575479045260168978110871418041\
54210284346096060841799585181730119027466424501641050032381320341884302018426\
39927559571883349348398372721352230476450215826376899561189706782982049315077\
72022555281553030429970424703008839956499579399543190221615162802321156507883\
17132724781396660615157636850112023861438369147435447908748183860268209440353\
71453377921468123546344024232774157376941413349235091024536659655251319697500\
51520556614905681593501220259644534929123243652414553203911136175019550909621\
37552993797025119748853353646276592132766862599471290019981635657776457186112\
41375371532152568172109887138511674839016791400995423253208367728379524912026\
93708516433169302233965396548084484676904016054218882251153611650320340090173\
97824412514884583013038653233547516624535846214779499011049284118219006332236\
87710853749284404918276163819695963892818643710015703862334908750910640226468\
65499411161308253322898587521290571324864751647418285267837481224766993206158\
62568155757355585888341043296073241`1998.5159750397954, 481.79348285660650608\
26899060172960930584129517165733813683439925977203594546891862115955139109079\
41630738768042534160704625891137335485726597598737076400095833979298585940569\
49948160923334416500254650658390254185537862917515296474119341827118642839079\
66919896430058459293022849826915757022099393586867920169701202127965574975881\
68535545710219521482620962744971152737803424996772348050880411205188362968367\
32466321485110452172224541231887736404380546643205191826898389691414895129016\
53104845705357851107080099567846866355976798563049964612145202410033397195590\
02996303393213107167214563280965616672828642115169342370965578416527986984166\
93040701243294933947498377967591281700945786763063382839043538611208125937579\
68263779964732865767572320733754449518016057125769863678275106594231450055012\
76347378747929921190939722062212531438686964707489552858600934529606811649039\
83209263532613543820899665236996686118380873076262815268148767264233833631610\
18874198957501735075858830377186528568222578785655230801276057353198451304369\
25570715537586014190460781529288019239416681413739928056330942292207936887964\
88221877194370485154740440227689870846077194747000509891709512076237027405646\
72407518430321390371327008766396249847817746632249435079510297606557424545346\
67941961308020598482092305118823639854412323939164108291156082083367361333594\
17262587494515517257969490584604363791139655665109654432194896338513694634195\
09522225187760793427864918656468992944974823736839174363844301072292329614682\
38366132921340007997661143368475154542694722490005884750196562404809526956937\
90183396730725680354871206105915395670866496219642895418229474538225933127416\
06374603238305270475149977512091351847098183042720282083114805617024283465281\
68583392031548590135282778699261524068677236381533547049900404670721640655499\
84723096439208293019457189005310646088560602862749535190299012782811444790814\
85129669342079781640868734634787025304758529351212911890163867103722721822301\
53271650378956352825215070024809192256952550107803523918577460042841977953597\
5788`1998.3477097299942, 726.415383833506410329021977980834520582489836318325\
55848799573434028739689937599378765916217532307015529201131579956970816577329\
50331494070027143524751152996006325967250823391974040277177685547852206755765\
65177706536154957169429810579041434997905368969549948035831113866302859666664\
85544640736794372006307393728957058068095267635966722163452552071763835786814\
71701339166387245382184341818935033350371444764679838663290233409954693020982\
21392258756974584518236814970174198948250464151021307153015454844407243296213\
72503621305464506521761649254035608166763732976175957874067212264094475734587\
53539312453710701094257740006795890765472214385614461725484181022347306832573\
29179968255011250554523605386946113760677552779282354658115947512225099327716\
20036874998854490497133167671180813160953624422110957924886320448654768287128\
37779930682340709186334368044577510256543260273700594612650273716654262316976\
61369655868836356992898558866992386096089321805755593345949704963645058599597\
92601975077650481454436108275378558483841264878593517594440914184806840135912\
73172438935171882151249961523258449509818514898421520827269679380198065119782\
96212422397825636114629360518655202933317826217729166556875115016241713642353\
80829283860597904608197460427207852054419068010271340789093289840947908710603\
67453220369939859458288367841464323841911126397401386886612368909336149408255\
48540919347462590409221847792464945676123480888740173647267521021420629380047\
93022032549207224885152534789379537232783688082240711141162333043552956546048\
40789425216503805707168322701024479869849625636715231003503532588590095634214\
80127780416672970732498811813344446930837588709576797657120027102513927021090\
45686944255094587706251607189911945422026683047488724835425401198764894196908\
86302918827171971297274210081968907209541156544179476162554931598249819087259\
76412092954972544793494142173242447229660278985180145593829195380550006640526\
30868717234895367011600029942598519063542853260825557366117167724979756537529\
33944663800163064478307936145032597450325768377567`1998.1814246076954, 1039.1\
91412991420982733672035624214557260764016981728993277793562871181189705203698\
81100513237764447238111689684984080617421040829338412411176704798998744873012\
67219509481785806419743192618750176861945621265646333491614532298456823170968\
14876771508257972852394665188801979734507623630757817316838413256201873512302\
33832175263098082960929875780353671037419364819188117454180177591651814539835\
63905701612817834334358636239825694022935802392418810745680584075781066528081\
37243656305540332805807084824462774628677814839915018896110431566143944632366\
64274861733442505294547188223367542806038469121127275606161157750087548483662\
09096969253963784911970868057445294514025179807621612831437696593242764434477\
02870625404317271443022052021739051672596812567709024299451510041671723131007\
73785208968263548267843716332589713138424930119595074229367241821755819763899\
39037702215283942529055828593049140485480915925138567491294271716057317392506\
89261121750132090052112903928197327369591024653459954784909806348281737649894\
17671146423925063168716800514029271223085717767540982198042550619617535109758\
85780188698356457419112276498567709653596263366313938612633559619243126382040\
68284518870562843016019477849108666742191926100761339361756858628154179131879\
14746292222846142411119692345106137169626766445393790609940580697214256392807\
39352280595708880460127252645912399558150421487092696952391208631245708010545\
07228578266431010000285990437852615932124521890428759499711447146892956129571\
54437666051642480473110099584068555941051912679376680420456166369771197276184\
84417621984338854729485005047807628230716220714223998489345732818324957237288\
99198409017070558411960074892791340864137767368551571664938659809406777595468\
31186035697976292017053874223500432870366616365261571157155896339283735933366\
94230493380549450997448399517125412645312470723937829720351186673758410698456\
36787848790704161823401508299917338028989269351273990284382714385932606990024\
85928937464453250265495385554458041804903802307584995870356335589358491326727\
64226512303455264486`1998.0183276529024, 1425.7653230369053346919461812860097\
50728096526805930702661481989469175662272729559182324390058197884103456280719\
31596685584784299082537920752763328061917790519590410037535846608787505664029\
79114023553999434234823742055533656303825952427037557360563526118757582813273\
77765758701818286931488717231814728210429786565909236722231579348913055556029\
77420601708946213192682665975350790903320275192726739230501788763014348370081\
40649397154650047548899159742405039618470343873003481363172590261733704208818\
97985798696693223279958232398324081948484604945413677441798829128869679867723\
55544700349542623778878943995913968461060051769807077463847055002895949558310\
41504977575535047311199448632207717997245861881942784882273282671619805418048\
87499773397397489977754962074116519496114938942022377162398634214642537135467\
54247263443415130577566805442580029432884237479067997405914016225068259519094\
70875152181707451860970640905002563008100153611052596626329863944029315568272\
20677327044049267349346283546541171677168757482747120433188395608999023295991\
03307815716196315075293649186399026593824938943841121040330605770686894041208\
35215629458396036657969916350311730663192780250378951630202130912471035231212\
06605227074128450965384804061817462024802501226020866709153148554809059478141\
11519895226679956192526808014990672544685403505242502810267449188441540892503\
54911337120706847656670524173969407313018409388117283500347070509907445097610\
22530482500092989993339544749226165206469823913412854190166618116783765790643\
71242159552065855433770934283804057273147737804064958653711567300351305421701\
79582617477612622375210930312171846450044681589573910343980847157131285392045\
88907497200329341748463083030602842430644487893288289947490098236135760776363\
75076737608240422339311178159886468645463660400580156288085302484802200214638\
38191615346741423720120412185186055003186082901230681621573887594136176961064\
07097266954972661364478354718610272777266566604874136250599268311426290167418\
0656753658867461773719928431517443628076524402616032091138317692066`1997.8596\
45843646, 1891.57059946411883687436449560894158011195093571954033649169130364\
20465719511519543666073834632735962708768550523429474217359191427047134672725\
41478572820678664922104551874192985380449848256601921223150010887128820270647\
66794786003547271943541501222574517970354291176267884504113267993904033494902\
57220515595865405387619402638253505205955590957191846924025429075635536382301\
52167917803601187883944964332292651883907424493422114749874147920491546654872\
58037671272340028170400264558160972236355639573653910809097534970813039229351\
93086163660264501815253223874909798535882430993788717863710427379342157966340\
44424216133439297946152929191802271164093466344486679219156162503204181957898\
35925736571102879271487896368305914746248130551618803017625172683973956533481\
17510352703271246528704655925580156870735092570344963060828467673974728723636\
01743520143585704156257327181485327525684544465753000925216580762001614866901\
49523625539967920593402755636046855244934831703557552227884737631301907691641\
59269129214338776090638312380466786877960504612469435900348162217751153925534\
95550544897400309042761960671150450846943154654749225661037596971785950017011\
99687977181096403246207525062217939854397303842710362816694433224720160209283\
46686555729353623361310520452085873401818092392428879127823938114442113601912\
87618048091201064658735133406409729659130777076155928969445841611585817018788\
57921070400788390868167069953437796234276251176378628629699347374147579407736\
07388842903924367167862767681153768401516517280532510372435422849863754758696\
35345184281156189588938038966869250763881215574641337146691916350563456154326\
51641099108068853030449319795776619887583110295010948506650782653054673222535\
76536067399133186259163542555392832600258804155465057749024720080224857891279\
23383760908638147287973907076762205867320994871715751409503985805302104061526\
23247074618153043313955037138251471093678234821711327996105825684060977425575\
30472165425363417484449345130320275716975228481605550256050118202493270224935\
993307504972874156904041738726368445`1997.7062441606247}, 0, 13, 1], 
 SeriesData[eps, 0, {0.644934066848226436472415166646025189218949901206798437\
73555822937000747040320087383362890061975870530400431896233719067962872468700\
50077879351029463308662768317333093677626050952510068721400547968115587948903\
60823277761919840756455876963235636709710096948902085932008051636478878338846\
04444518405982514525068338763142276587939295880632044721979084773409105902083\
78289549278263890379763583343942045159120818099593454448774587965008808894087\
01111634710693161461842887981548624483590918344875738742839408276028756321434\
60100135766209820487206904000738266356030240228446296303245660971719514277213\
15951255679986190871931543953524106380440721421339654750580158723165839947624\
34914224334836290488700966505986226303410959673655281137167032691149878403435\
71616057766763330672527368942384166408895362275954007727947481271025204983784\
33230017165744810302860434966884794216728433597281997793810008466560780537782\
88594727862593161866458829216065819385923241532580646178120188464977762598497\
75606093846060514676858347256231971018363014798374889621592970276323587457382\
23006797795679319515651996612383618366168655665797003758579395038193467059393\
11485949159663505862085852638106454887958200078974371721569365749082508035204\
57411392876355309477098608239229398667075005258036453403154127390727427228902\
27479742157521265272866790504356086447019522174348296308095407209404388845394\
17420527871926934196228202474975151187413472787517993664733687482075233566088\
57939076596196079081265115910507292195588446135726412526147515780716091751568\
85327683293665654765588128436115113494859670092266296975220677781810295008702\
91401522518374743137721775531790671996700111495476829236420750270534116504905\
10728611888547077545735758547470329579199070871561258124025588530001968988757\
22439717953811180793070896494335953356183275794651103546695668292833094507406\
20842534630082760568618023817523823965946245820792024906373787208530047937996\
76035655438515213120936058934904130754913119590419358775318883805679121713772\
64570722995635142812810658216832092872867481`1999.6939505873572, 7.0431824626\
77480750959719286833175862979626137098482124808235144926581204092822180846247\
36558281084983581401496903242816457158742308458786366308626652543283724414259\
33830536259489792140608827221797118691614287337368206716278934141409040818241\
34985854376883444417689958616630187492782661923258784774082025766549380164869\
32703467886153303551470318555534910040513187806874270657153507770919583565244\
97205656935184245866552062936889850080872909722953873798862172008727556579611\
77899988897165107023246011144099248657568555208735124216624541329041195453036\
96368810326485250103252704004693704501155885815820601821183938130266205907629\
20342066271546380147799802294529594520816942851574573250544822789700343010703\
94851814815179532873209403961005707623574016603980023770950389022001948076929\
22618434980371065701447097537398348916374759373392741609780078213582234585808\
35289416079331847518638777440508366162604845564331190090172842444748282662502\
11269970788708149525314627019126419741197512489088355362921363672968634731838\
10803839068583057915264448616277800107290000934464662630397878908758594800868\
31458082701269275971400159348121534169994372118965693329138390724830301897090\
45879858064520684301084968872420556529375218504070190239198148949349182389169\
46629237301485465164225352690674237821717062597452957545850841754791225906371\
53497876384636977172749951450779196548035876186389799101657499955412483714454\
95409220640339787682503379190405338779681035727111474946387493508563162199708\
53238066379103645225914225617552556066788381002175580128762748569535483444525\
10447020319828079713355631723292452886055973576775727210632444799933282765481\
43319116249579729146153635841761693200672205648342478788320903784843033933068\
12664369093293693543936146014247284950035387265456241613655231419266539802636\
29394742414801202308247236469985429136996332935225465102381466290907253130980\
16762055945647157069334628815555215849303548315069955379526810974507703417857\
14924720286425731049850947116457824720998716138499990430797525649038498974988\
8183076982`1999.486002641017, 40.51663907527357146898153951196355072796593452\
14271781838430667544185997549730624718842385253754191353932985369651401658269\
29569513819338047286744424133582556061575753431322734384154496247039565421365\
40308782378415256711513270305001363315563146325495836647933382056497938854855\
45209011236259197604960611998792399058678417747548901030630966118599314192371\
16030811837686146990550779017871609798592596375176402802526343612495196545813\
64614183702622171608658287690814324518957105298105830530045469694921372861755\
77436321096027494419372616986595887212176500591912287636883428730535339686032\
15648267698260388605976578136262769926983035765419445642360956946764252809160\
92552053957444157615207929004512539524933827438921425283313603171541028507316\
32977296153147358100190877490287568363282597069405015213526303169234667970916\
51236699701105542848722410290956980995738302977810031950901593608163158161309\
56283799588186308666016810814930254192460811161844029304349928632993521796045\
74130286837967990144904983715121834049440696992219986493562004921930011609552\
36422848685396611828048388424878031309035728754757124746051756566071087924036\
62755288079829550219164990784450001713223552941789649210551286803537722733345\
11702624404817731673885614766176206885411208104804116257714746701109023599689\
65980357018829946926589576989942467055121619754057398757234044086455654449498\
19236979035438026910333166275148036850444121485740758709788672707351236692597\
35353263334376819757553189738231857740227816950566508747042625935618793132833\
53193640195395932228115304255502283636933942385265351094091681779837726409376\
37808362225156860975068704204741847504304540864188427248783179981665762341416\
66855902987749708013065994120469024546172275731911141563581063762728474842905\
09378062517694585698939880258608206548669093599204624346377590464558042582750\
01284789164015092909209960901111752150853252151548638309546924792602884519667\
85680211202430306444684114621814396115686792495320621962560973353802416859961\
543855528180493475516325602092802643676855547072863623`1999.316980819175, 165\
.1535851168469899968236437480898358393463868570638969931483463478518635973636\
99241612952837516066827590896378088055332368010668688747753875266731786764408\
12810318895288433598435168201274578298606433227096175030150633267362984301566\
43282611600065440198101467428926014070079181999771980228829885651841599269817\
49884288629047019410267527151643023344723928391768912078213444417620845484745\
65960506479581636529621182569284754221427897110152416422048752899114222952995\
77938697995692299084936995567707626279371576590870971296332109636394026618209\
51988225974152658560928039551395753456477804697906495255598931352873296388419\
25926712571872449575380082414661430861840160960034480001083193653855888898714\
14652653903849648792708914283948473683362358776946605631675176586382493572097\
71690471750307699274341432849670379550750031458242123991332005006882130568040\
35877075654448784071073931515688890814623910761846187137196812382450562338459\
39660758910560722661294608094727844685508463328286144647108680451460513430365\
45069097885122178296876360714240260187957416128270270896506488073232664289543\
21856324328874030561609187601672112037642084590883037969774890614672757124618\
06764236978355685958901265526796401004552808926077841241590272633236251080003\
40594251130316378442202096405548933209454444662283014481446124823126034755637\
13769891866534685659951928102373071742751562352512797486703789928771412425788\
27823255781047324779458502361587940968094230138832018112339214722854535052166\
58734453629053292298864523369725358894419299213896223442051456369176060968881\
43993633355468689782648858918327987968041264603160071056091707367146457313059\
29731028300768890231753793774222764909691016148774301367670683905081706067954\
57914395498826968227985295253251162665189202070677694165261888028478565825349\
53184673914640637863010583458680953426311830231835568555415772549352331063360\
96845271749990878944771012669681867342529377676429720048055387046654632705632\
98464604446913059079306583421302295258206788048713310008069443762028228288808\
0398770793145620064447`1999.1722442759465, 541.555117520738713536564913944276\
89672634474257442495345309657052164874363644580626452304534691140159361599703\
47832855504456660418645634402224937058737018355251889510974886704248866425842\
87262891439804853989708690706743388700773978221366570877671779612434782458654\
83465367277827756159780063581295678045817045761263998468898819370863449323583\
09274123462836707746080946568211566001478149870210519056262473290038840490203\
29269929043549282701625381909343764376002107134496222369453668556435623906915\
90185737829111318213790486858514081810214373985604388035434699618157815159489\
87375647479895071669486882656353517478944002748252736058996841549229763889528\
56541347051882768043094016288171408396105093422152721506888404466098590376394\
65902031162177763173932776528699604134860195437529445384649387829388021535488\
96707656045118539085137161268808041690584085911540277171613861069838741444371\
74940338663859606222276296090897976097996505829939116011604801003018523392992\
95244470713926885301279339066440978049943403972782385362291843206138255175481\
99701131258339971449171720747879147086094692071995314743632989408738741415949\
27623835556089187370113751181859428691474091492484388535069158730082173072601\
58868557207168722210372431265317315989803223138849170657309548207058406140254\
69234646126864824553617995648177332794953580654760131811572698881935444679788\
11807843822195076458654806487409528293078903624138705551239877653861835664198\
06242926168421773053430124244954152162073304539678544364242041500243133394276\
31575817659447401781986786122811537946020189029754993565483115740555978644721\
65153432276879895971276899344834888054740942093082453219681470731912083466241\
61511093922374454282373911196814412029042554405708916593605685811940339528788\
57738973092109195299507087480514159759718095076942431117675012872757363782038\
70822776912663987377459521880795174596858555491474578603714195454945983625705\
97401545272125840683445136135914033855134661117507208778207448159168003771712\
12181505050586936784336912655475219197844653836018627333198197653441`1999.045\
8716107175, 1536.854977503517038766526599582709945053476679612036098347667643\
35475968901567615221139112930033105121509733924435877816125548168175733409859\
66794805217525387128330046898314475746472642099602851449749384751271474559489\
18182446790919926155374360439931267371610448106426652724533267970549076030454\
27593269794651950751954587965981311703446731621821146556559443903256887897616\
89901103241518711432712257467186979166112053013239618589930231936718600735485\
16843761296019135784587149155076287444365025227026425516494181423685228097839\
81270178629555524766978162583335854944493256875669879332957284289559220829114\
93355037134938893730069580486043630699613959496203680191779212452219789326845\
88075289228836101048697326629560050925136821149154126909280894990470495985358\
67637486555126173299582196159483043099996196164023548682429567340809733477909\
91944248684224024978163581464090873701552396833336046999987522736738131569369\
94026139861412638117186926248797854757079243119870051279359207283791346031528\
77032981226189830654514948809882521869985923873632129147060666319664369735656\
87827445935621451230564889915948548378974020202376419931278581090572287738815\
29613796411038499905302372116360750239146135026627950857263127535590013789099\
69157443981233988711858717148714443546863350067737669849078589235530863445843\
05207464516126913041671469548885291001434443426661667214294167110414339066883\
14158216872070414320042029399314559766833084261716767606097248629547847833532\
16342912030200491313740514488809319280737349413799417021111647039715368301665\
82500388284204826776475424509294890345230364822721887606647218497882331694039\
36396212481412371169906420029640418071223862696630252940626781974870629430082\
35939858742416846059777390503742418504541785535988443824790487875376035835263\
75447609502222660586691505131683425290194701493659644768808812184090685070526\
08267255807481762810560433235049511241036160376704270705519498123092111895053\
27923500926077103334760308269986435611869308113239639941512448606432212681331\
62376450454302076034533298623328585348`1998.9350763200607, 3959.1821975147619\
86585468415666977438479664405154869809418891023551494454511728386956702113256\
34579291414754343560432889867512237897470388066409295095223187390863474587823\
50019597363939218787183539648926067071448154361428088285634093380581533809105\
95524277765194973373405399072791476381625955956209522790270916877547236178101\
46653477204531587063524075859950306342177668160192371612218453284548545936088\
39657822587040925735240086852374800044231198768030060389738104279412979361029\
11132158410966186610416525020836129451026556412565892134697947581379319721867\
54496613824636136355975409244135828019446973493129338451648976788747907331825\
86191266014739319230056948690670677551174595206698681581717279421131914765238\
37050316377101591493244384715136936786401017047344552082495754347429855156844\
88179310403592186393032863802026300557313578208685979094263693664869164134829\
72328569882688509485110104722549279457943325091848466684385451246547147138097\
49431031362775584570513652148880403522140670034418976876698719930695757648471\
58083217022252427106492536222644963677659273644105289906789614775499094020016\
79678781683042307921084089706157347841057250870489819926173603905160671904308\
96120717795749664167710764640352743198448780360577159277090542362286955500248\
28145278049541132075805084508107628527554309868775578153932128373194220601782\
59982113502264165507297156161612937851148936505308239971927903733710151392194\
94408482292372711819734471723114265450328148115651722140109883050785597104435\
03448338226410491117140019224726596717688369824075893242462336074125012456627\
83719568828666283133990563597161606536402324903995888347678253744996642101573\
66297519162450844173554841407138867668431016153103802975144057789401363214398\
05623460702530116886903666613505285162961028822354412001513359245752159403850\
10479434234482272332706255580246368499612356212212780265934973902149525010365\
49495676406884980435687011145017672489166252490846281246770154909138011567672\
17535940397248245762967561894116623831228774262171096935773554241124415758435\
3287332`1998.836929695365, 9566.322244584633404094874465162642739145169242272\
66175579136457296008842264708798905676570126462927591399131760666749815654730\
90717903646403605181365582611681880198345323231122877653861339796689775754846\
72376942539764292828455795163758208177532057757899976365386391485047917022481\
93739857145387190286673837758653472226936982745464578595845296576143240605199\
93559900273661508668226856134957392994293478059395348238342029085170011183635\
41759440418677605330692612295059637094479592885628807457422258816640616716225\
29469331586260754524828598086181010141794907664171467247022112356962720419484\
23339063795317655961453102915974194853017958690944043097420463511348736543010\
71672071835196545253525433057730751607782749768307611077739865715355794813638\
15708713630765276374802139023324169847253021164669788136645742391179776035569\
63483195317387418631310776029618868080901511992160479178990846685713600358842\
38908116974030057724126039976191007506677605258625726801097824681908841327573\
97300101413925446333907722323330741633261376141816604492530877386980869516240\
28833761732453924582627951493419225320335617302376584618815910924265411422543\
70622285557935094942826873153960700807741613277496369841637263787073679562805\
12299811678896000748349890130419393026654622976678097602726511403416465243436\
20823871431361420532872841247397973639918784385322296610919590145887828538209\
10004953420890671488900889150847050325730077489575033557383300759233110031916\
87606658986262769715302831334226973334564445591221354023042628052052086748662\
63175445144614817624487157107837560413118845646655884780663312152728527135449\
48811777216286853692271817746991085900720285900671373553764190665465779456549\
51262260331654843470406086026029712576819665821378501845476933118447222287211\
57457132774450433779049581037621840624222151365104530906893503134122905314405\
03672748142831063206408409965086959843071335671713570778097662091321828852450\
45407727050134522305717864815933094954976318613166922354576991578240894990512\
56755834362999302523623564469531831797376264008802423`1998.7505178287272, 221\
67.03371912962700653383459748436611291095516071406630986289028177240604512678\
27298299511445917930082026644236420348403168889056133948644640842462454230510\
30759569557269325977223150339177627432107145967153328348967839590491404610458\
28667936604100474063372348646669990008141618938639871895156102610679197099695\
86549547216433477059842206917701991223686889523571839393591023624529617388085\
22365362847292031360371643504510398694276081635106670600436882252799991821548\
13601600086625756011597823862249323306207361319038894716365841706271311240397\
49058914793577976475606299286224456249950266017364866652518586805642095571448\
60190252349043692776920908406275914302405221314871722505602912656343117782367\
16995837487394827200994930067856226737251944442535599464340394036213646244682\
15779447493867342851095360374268116714669517660158867181555143196223550732043\
57306455271827560854183591007582494882573625115462756120012297138653602336744\
02361107627150606345905794834006039541155502033248672192965376704009287799663\
80803267112438194081613411200124487309276463002164179419054265811574501616675\
16492794881388666481379359754322821342012558934951836913449083581305860707391\
26029715998901913694122856702931100278429140665643748157296343594238964738548\
91216872967871203429841485968641029078483884142256024694486964022932192293629\
00420551036287754363775656367674083011672634489416127510423582393652894357376\
67650195847749228250526516080275920032493730012738602779085602762599694746008\
15509926563690576371663096664644632883192761461354362625595474361323829745009\
22668257043658579078186223348441082798414714905500697908342630656964437129573\
62179893635836041660894229307189877668803573485366841396984317495512092423416\
22615713437937521113562505672994010202142802381389462730487713858035274422550\
28124089902455405115087482084170872612522652322485871751414315163045353913702\
69183987555068438884724574668858696644759092974264288687913773560616789931368\
30453166169504072588934872104190614124348074841850068639156738606080112779449\
208274067138999234535926`1998.6755240213274, 49987.76569916221166516666194948\
86006906062315657213534274267346025103453059577587797724079061980947634820095\
67202185075544277365697718899065846842720745048495219867245172324433942136611\
69418831610969979320419295918859460949607942912137705526212516312167983275957\
42285572558566199692761025461878856533063123633412192300828756853915279348283\
12327969252446795734736110603684793877138264088414169712447131042072832226510\
05984242392130031128396766004839520632454351043963592508344344582420714053221\
85650526883020256343636661782075622008029010002017617789920054706076118313617\
35064280702342578653688228732464722503347036203464548003791773517325721335322\
48812470512596216762195527310814139337063453124459957190231658139778852384391\
18496904279108519944258484867968905596157700979743333399110392960348359470282\
12923344553120026848953189228074309960966337570338857149054301738388867781124\
55673665819519372404297383852583921976387265831326300126583599336445919027231\
23598426360917205337972771527190009589002471110411421307635822804474667797247\
77945628843044048241785632378968657919874989910892909191996442073823285279509\
69350222968366208368043014163429358160742507251533180899022180127233526579269\
18829117330054772788853020706559095904451238369395570457941147486667538592761\
97188574372061706765324152797968806085836848371300779558657425661828637524268\
15083754980974006062229252648141673728518368151480238527324603548663704568444\
08290390964027676703538678803023474526239220707405465547161610514125647096358\
55276426496500350559495596958219990150252939230313085973186773133042612162651\
50899038004496529919816894067711305920164161790814148356112446915011145482984\
74815009669103887559672462047563325787324336567037042480890770445038975503959\
32327473698863579576587254363209861008431438782759524623642904136390109056286\
88333136675420304153664380456327550664682934341830609362131196739004184731852\
87756576328861974205884246427566895965932155271609169497132046186210338155409\
14075196647596538064943019998852638957219052368058061455068223409693693`1998.\
6114139931567, 110726.0011764852801750300898845187073882910646847498639448581\
75548939470922307485556138041804975931542637055299348829798957438930648983404\
50180788838818690273959643646835189347477760929844893095157805977507076543545\
00745530286906252025859516318704139099309165312112221849690625728554627315703\
45603429895916304508750271535190971763896741601005524202707505344836946689151\
60408113195847026516448710064501858100199274877192722265405367337152829847144\
20501006732581290306583325199429872393494527965735657795594710665438819468812\
30428390843815627018968254148271301400570453403051939165052926241699471031599\
75930081624605956291658984820687235805837802487470243974727929837277865993732\
01801088356986585856835366066733972046923504260838268332898302841252216102017\
36136086137233626347520320818799112298552692391246839304295232905608324184426\
45042497611056614783891885038448573537761143111391274766427099423159735168337\
15914811666968038429307041030287866565374471456734727066126861415375577429028\
93380230495119129779217844047128030512319574573059152116402257091170178536726\
73500928064950226422994478362175106577369351348331398776243430026699272807197\
37305415223058850709399314786048386683217702585206845531711040772119185779339\
82742407337411592364835378504458507215379408589682809957212691992793066328151\
11237512175984486647042199889551129439885428189449215760339041498846333290532\
28472779330752804507449552398694215933175463978517232028060849438072654495844\
21441025833718416626194772984872945304842619208950175551319109083370853831199\
44463616057125214874178831992290144987712142249508869411019614285743669223773\
59036990311503988166213646267184018981360192310034089252888819014762759272213\
53638520217105822048323117078031983834989043465477288749802625602599128098384\
21112902770708969670013142943574559043240009540935760342966875002753472332659\
47438979483097261753070792010902043776829296247055405488860141910857405766412\
61846370805962883320942651988060018219264015680811889708147430630639253071158\
8286651199582914157426400395738011559292338`1998.5569186536775, 242289.628112\
22904707633036540560657359217338522914107612714412429966257023365200901755374\
24125241505766815868978664736234818604401526816747811555398112829876417921589\
51473516039240120100367049196007644372008304919706282491200341113044039795051\
28405096501345115023229761041837817057864360114414189260782759384881477983660\
83364411324116342943363503332650921380988343412908386073619526527045414707407\
33507606595213083388239825997899560242422901924461863825444242441545738124339\
03687784728983579895776254032963100907003663188808928840615885316831749921233\
13285852259819746668448053656155972510734112195591993086764775037266412465438\
71025613609806846943991620963142097558269143264157958173197331191564549758770\
83753628241167033274015695996037069136868031186186112225263669302315130687828\
14066874663072785648030443479546470113274752999706080690048013631181825835653\
08519743906693710604075973959211184028318404428410105332312388243502451356131\
85154985778808868356884004944885943453131944211760407183761252533195522103085\
93857506495851570403746082518406386473488108828379766813578155936319502432013\
95893592722787580989038422514223974001995350947502157507033132517972139284736\
39841791583285786853540703998248618036801829797019325638382409027947569996608\
91945176282189377185130576892597650714532706778246266766617746765527579793764\
15669563837927596690075435609576664532390321139944071688971977259095022489842\
96236655478327755204350061704355050378796064732133966242353540406473131781032\
56560908836604392633662461661616525714020951270577128202430466732977632082106\
41984279737665268415488968997999352175559169423124761137645978722504535644588\
81568109767731147794755062911526260082244460920188895744385297116724105316185\
47479926450972342575014910634322775847438919705002597211639965524841838591309\
01717917240519264773011954266140875659250436628352700469842016209966059545779\
15816823539587148618112932196338086586901163758502946824063102033913543787124\
65654008399470998301778393236200380339416738095690363975099256900780679500661\
955112212346039`1998.5100534460014, 525537.8845165185358064230997962784130459\
68375525064327267688109007322190974107945111544210340283938833238631420919693\
71579525413794741838720171934054038213489573063898427236673913797479588232972\
16887419383178519177831359903751943022537358889542755664527177317962017982495\
96713677018452791691841919405814116124239037443292281806061256808824974109563\
81886586513789871483943909952957003796750589857464388552699380542683809947567\
86049978784592942041943524519265142401009736980613529696085481064832121593550\
83200034697399741995247693187854160589612524451273170252500734993187981767273\
60268580995379203627505910014809391191713307528823089054023381718500086309806\
96057285506757198809859969900835056889617275443718746565218928735562480288927\
26105580147406126376139063846743966711033663174599460803799661581426659451349\
71782522719839334284006094292305014945073788355933651141761763886470880079416\
12893961814854266159232039211485966035246746929807341667993974593816023631030\
64738240711455013749046121299388891227640241507546074606994495408108344756768\
91547324204465410615591111371477778644562280356663158531545010787638241735038\
62265529223254870652926454850914031821324675037736870315174355792468408244801\
32853319023796583181869046438270436465485179375452996326249694487110444822978\
25657786996666011616133863547670995152112653664967028407888381134052464369232\
11986165981241279299126934454103210526318788612955102894650607469624342488625\
57728598196389259773401965175655966271777478626025295918989083912871492604579\
99153864620805791956484777985073771018687246774585200313622141620082892525958\
75570292420589281685753200277739254065106103943204049564782666221007600768403\
41968204106735211157548430582422745293267306481665348289949894909053546344998\
16932568085032466644155377755779745670451858896472381863237228523106719160633\
69167129552916229078597983269087222104288190587665314461485073874730782392226\
17057943907158705212938993612994690479552315762829542938763891583876923043938\
139117122475171693001990327962282500381265215869613574382125706`1998.46784034\
2024}, 0, 13, 1], SeriesData[eps, 0, {4.9999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999976`1998.6197887582\
882, 0``1996.4469129085014, -65.797362673929057458896606665841007568757996048\
27193750942232917480029881612803495334515602479034821216017275849348762718514\
89874802003115174041178532346510732693323747105042038100402748856021918724623\
51795614432931110476793630258235078529425468388403877956083437280322065459155\
13355384177780736239300581002733550525691063517571835225281788879163390936364\
23608335131581971130555615190543333757681806364832723983738177950983518600352\
35576348044465388427726458473715519261944979343636733795029549713576331041150\
25285738404005430648392819488276160029530654241209609137851852129826438868780\
57108852638050227199447634877261758140964255217628856853586190023206348926633\
59790497396568973393451619548038660239449052136438386946211245486681307645995\
13613742864642310670533226901094757695366656355814491038160309117899250841008\
19935137329200686629792412114417398675391768669137343891279911752400338662431\
22151131543789114503726474658353168642632775436929661303225847124807538599110\
50393991024243753842420587074333890249278840734520591934995584863718811052943\
49829528920271911827172780626079864495344734646746226631880150343175801527738\
68237572459437966386540234483434105524258195518328003158974868862774629963300\
32140818296455715054212379083944329569175946683000210321458136126165095629097\
08915609099189686300850610914671620174243457880780886973931852323816288376175\
55381576696821114877077367849128098999006047496538911500719746589347499283009\
34264354317563063847843163250604636420291687823537845429056501045900631228643\
67006275413107331746626190623525137444604539794386803690651879008827111272411\
80034811656060900734989725508871021271626879868004459819073169456830010821364\
66019620429144475541883101829430341898813183167962834862450324961023541200078\
75955028897588718152447231722835859773438134247331031786044141867826731713323\
78029624833701385203310422744720952700952958637849832831680996254951488341201\
91751987041426217540608524837442357396165230196524783616774351012755352227164\
8685509058282891982540571251242632867328371491470024`1997.1044732270018, 
   -151.459169798108879960367008350442698836388272834902859105826215973071613\
92907544936349344007477624252642109388220285064672999149583283368493582600148\
81954203431966646516193684066181385158025542747391570526176770146860460684016\
54846061269719043320122254489945075832418857018269103415238043814460102649388\
19318385418810857696692799694502006590045923843350103154038764493555294415425\
84295836582915399799740739825607900320314659958907284509634645343209935698857\
38483216420503052776748480276170196613445397438067468263459350852196702685869\
23756174393582573104241227754802260704310659797691497016777480255609449506241\
52347164611523993438158077302155546236656621012792714495103495482086991122224\
17696512824795949686686640235357590545329963165699415241795732324479896058973\
97553886901340809268035414365878139279303041834605120480381727966486366515553\
88298784680738196098880834758836125415376183574457871638823035884327157447206\
48770529550602895600764964134633448121936365075221432994870331922971282838538\
81762071780688335379968335924276568540190772708546550380043256977746819850046\
64376622269854362354781351921164073336501673221027935685763691625355294843483\
36668752737988474800160938897761374194679708611452015848788738869007649900057\
45132186278598779346114071852733960560934148752088409598015717128521895377026\
09356032380963994097678902832713299676932641806250444453324674415087677074351\
06201603303951976352610145869630767998515950541929476565908299622207031912169\
55223430313344081491641738077950184285968832541085658512427514301079816236720\
14406180686294277201618107571134475198713396681367619754174426093794418086534\
03079382308646326966698619689432829999601449265726316654067521566766381053538\
37097277149183372306757232345102421546424253002361851471282416008584814923346\
68472010401120174076593564501591255067192613799297691302430226503382270375408\
13004008487156704557052546031604757227238638313175918534589903186020568352726\
16898786659341710856102165638630879583640937764012007574017940739493769086565\
39011907823311667120807648272`1996.4901356787163, 37.881313179889836703060129\
37894087659711628331715544176890416754054422156654390962949183725795949710315\
46784867814959845104425051099515872248701230150676722480724218318792960264166\
05718916134576148242717678081271598911087225390371275657662340426941617051991\
82834782921170735616641019194318772922615442712521571862433845036963261789254\
04831159558940375678726573402298019123302102096514115406001300936366666231366\
21809201141257959870148768189071745994813173487846009153533881213376643258933\
79946272694333458767190197135254090126864091771735929715533834416318209072852\
43249984383514100631478909022967137297790886887520560747354552918406700260810\
36174537250740425920242599639828160800983596735034444759856409333223479967724\
11929897678604961250458383092230124618865630890709465541306090356309605193458\
39107590274560839796572504921836933305484575590554000780182781123652941211407\
62302149194598933885291474773058615778890043859402963146742389822209373617223\
46435603342921603095447096866899584385660373259299528082018388166731794991305\
74833697985207525854615023617964760875347128547596996583156736271257990657127\
50916524578482621215728525690624735295156438673000883955139728152737512850067\
04890724127195674221713954288060530500174725439283644562011062271143267624989\
54773336821798277209318769640826605662827130283497388251823807836081978875454\
31244122791136610841521980231800722983059105460765446565882105581648416734224\
16168698197430812227937516767926285270224528188075171696945879546306408868486\
10346444743503016866551039882586149698263292214946483912200643690556529180542\
93436057187558106150021701190846335066845958907148206225930666137109888460850\
43063508679645876269297451413479193494871448744187800078656022335060995844585\
17095276877450834891077828895195961983922072422464286724291296094449471036898\
23526134623724183652750514378281306867371344833294917201828846480067737564348\
63917378376399197127452121175344734005108251016626741957548675019957122924297\
1820273981238903104811690064083192036724058948778666140095074448799653745`199\
5.040894469306, 867.019243013974747146799206724667470148818799814337968561415\
60706762205591187534913179663378087680092280334926718048540001364649325452164\
70993365399835229041015148873435179710502791039019806308648843333949456849117\
70169004721538920906256598785115865180865937697792193067790521208793590798277\
37388359148210165833084451956161244380369204303256259097212935835378031328744\
55973578772971851320298306230850219168681792704914537055377265971404984103145\
75141064433152752494797601175281339590409379254104658205420387055883546164046\
81687615956500696453209145067305956549507019301495514453641001122896709056821\
47790531286278556523140615099806043021353645519568416207435696726155045222055\
53155580409459565473464267798653043174462882663154593101752114007102770141055\
13447462440378108186932970155897805580680019809607126488168883316979154268496\
82537110110639167230684824731380728293025948340308105126237923209299200797868\
48024380966124643082930892979095885626073461775965647754164260734432961645778\
04100975171667752637846866521570610137407425986385564328561642468147218363401\
53317174464928230838309247698127958392682549415135555337812165294684099314070\
15767097397904803737443211348279401565968768514246782437789982054767852464582\
28234637590077619948047488376088535799099660215693893927963072455341698437880\
99527380302716104136988995341872489234316007455680866317135130383145088976275\
43766669483518175566230062348579200822978903426938908785700397733508051318705\
68875483390545967349402631810062891600646772567968175615416956819743605470532\
96946417954476229870560985911477032989744281060836651629619906886969810699742\
05374856431128335664189414296627504853225088778721962176986451965679626078002\
43909190202006879038113946598305040626367094634043317563099158398763199125022\
95543519750185397574457392462453782431219281927090113964548112568098481887983\
36706792106701793383599554183982080335555753552036845290985786808320723790579\
06943585644591949244629059121222325217026110585957296938876278498475823230389\
81341726218474787767602943529800801609872`1995.6503645924429, 2141.8468385533\
25688978255448184338009405035146728164550445348054480794866429096428709769767\
57711402502706347715827094698907183682604395136489455617600777480886422178143\
32104617915540340773695421653508707940370761403051005554241599441411001506230\
41321914901161983124820540892914911310290960891024746631953536705774774369505\
05355891126383176731351449326933701543579128941521991120239001447483655770250\
83380237904017547595974520018781381254936170546639813519559358134367236909854\
06650613148024944729910400685510428823545695098221084248686169593683687655086\
50834928005747903391048129377260668659060315680053436985448687695290080863455\
14646807952140741252318626629808539700679824491440510645971350885704742309383\
65272250251289894151578507008106220412460697295695738900879883390628424809441\
83967006187853745118220539162960195820355566178266920063830982731420468980591\
12703867988350232489007095916625644126748952228340903983429227401964050319285\
57552190489232212221270753419805274603644195654470207056698477830259998975405\
36943206835248739804559684432026836018174404869814811688714231696948640308214\
71737591029215403912748329971012350729942565706876093622765755014421756950529\
05797381005334632521302096951963561491238885908665420146281117294701848862724\
67560642244340785204490271578617834485024492643526630488625004305693869377737\
40524023228776735832947832808465654802779931633913752457369674482908252082810\
42638580312102870128802372405067568259299225551095707562652915689256109120433\
17817438584882690646285298007787058281282045036979987415639323930508801406816\
75372189864114303825735439495212329227815322610730909108408196731691386994235\
06713704145310384276390781528927957297584367669904221855285195376171948925891\
41231713593113195042514241718609026027754509729336171688445869263873672421799\
41543286944441299838160744681148772676130975927976952685628440859413079618288\
62996973771581111651281496495830409390927171257108221257702941464976214729856\
56458557891022563005591765679032861315863433163986772890570659543950852194342\
62896226118`1995.3690009923987, 2439.1211839763516797071945568518535790218109\
99894162035681946324945847986670761780283992001058963912697403389734014989729\
36201738251963140951327257542427454412432886114276590228632975331576616982879\
32547851112549199014664183301114344150763017242343494647033441180491589031376\
75279020293428197121574975239891175784337464615438164728664074804324321645194\
63949417647333318252263970954632100837412035885142344922264152378735813831311\
61375825338373572390980355935656077856299490037692352766880458253424272895204\
82956042765788481981712407309240279726765863919619993005706811187582386647614\
64528597480116035019784506375620466756233093141734119170698334238301641043629\
94220032968453955700871673468095356552617935073831465605577944761650311379468\
81614301785490037874382686039020789634936055865148974325887175615731798431495\
76208661471076024003486420291105052043538691650863779860911445138489982960468\
90030914883642173593811854864081410100695163540767576448037295562733266611099\
21625824028790246043576015399683526448765362816848743307257468877921558976176\
00730661129652728197938091326718255393285651549247553076743398390728531009582\
28569670273397663756574749035111694517178024226968599921830775059188119850620\
05594679210178860516285064795109434273799229081637372082033505904097639667514\
74485092581306864473785301979337033043369357331264688873361670978525360961226\
62229517041326487194801554900304337424018591356814136706214478514992214460278\
37441721205829242594762640280587713370075794153386493166178349700121312297378\
83901117774754336791935665649273321918772160224630777281915818320272051705846\
45957495254848630157540777819475516156657230962742234478504855506408906959554\
58526839779063317788357210634042577682660508353288440571212526187363862178127\
74851144549962112847373656992215346570084659255812654520953832067956210541988\
38175060073915018466976030757125797434804890813330052975019084376717904985477\
90119676938693391939528761355178655944117147537900775382194666013624279253356\
0147901188618398641714183965806250084268900382051786858237`1994.811884367135, 
   -1312.53334072537488565715960660930090484658504925004289807059343223972269\
39388654861180546244500980287695889690777165474275240357723797723674998016806\
68062289002719740186735467034036739325005746715483450422126643428637650248173\
74200034726639363032991077782406332075723494775013837896267658391556966216047\
16356234191351785168701287084370675397573510085551873300760858932323854962212\
51390872778874037229197515164171298553521640785327506662227053369632603319750\
26988769686560766339176340824504270244413704638518985813042099510771647681429\
63941565244916894184062444235025638970819048646114906389968974182739108337882\
55068960904706458144054830347906803524749368386330881823149375907830146149081\
46519307645839337583378403504873235690097000008409541288565562339248220107112\
32620417203640272884241751085403797020798271461193614169965716265051610852350\
49794577313199643035408551566355777988390577111109425562949075572344154620220\
64149539873333454237351792055172807770658086806130026976471147963242035623596\
39362525348130519205791103001506014598407876204880172579772468504293250922760\
13797223413793246186439537126176231371895619942946739513889958639013696911441\
69451321061963987604946000724052129077637015490839308944903752622069807515164\
28159403157274871555157928025850941002234708959595459992889352175430736045124\
25831640269165573084730045491954373629555217955162319381392529263874384094152\
62450350839899959136769524409393251211308182396345363162291251884502808123138\
83368817233523082069101229124043346412836388587788315121251575185714541679057\
30064399919644664360624083773736033969780094569237775379568485249010881484047\
89059559479827114690381024337462793177868684517111819117454088853933103573775\
85721254991810117857384157756363499407809363826002430205680158842284489100288\
73617508714519479563867714320356293702172460658002257811972542091299418476398\
70092001765104221727429227538540196494444965476287712516671603576686320276295\
33193152204343236190361188612913566634163796275122354462063597627055575091025\
294630104296959087092735792638`1993.9777349596363, 
   -14516.4264173521076545705347028435264499903497360743126101028750261684476\
92349378940332731197572701987510430436920091531549232671511619323734552832692\
43172807386708149684695740715202808841165469008774575213744916946413689154679\
08726873041890801346015395443661018130620250577583535721681784694688947452894\
31584014472925387976345619156133667990272744294114753488798262180458476719519\
47559680824321162986565189520926590848658984359624655178449526903243593647912\
65601154197298569906275478375977045331778635457338130152779967701434015998899\
57987600802426199969997897965159285327150354864587063727709690570083012133807\
18251661898229042666405274119702747555226952023163097760160649683491694843872\
47282937875558880634982151420885744057171613038357600609158473803760714659265\
02714799899182997648921102152535130496683181450145357009449233186556543363752\
16528451218678691920340387678784156286130450705393528784154242246961818844215\
66030052837779591741361633563859559481584427529390353785782411376603406015389\
43940289877239883734547397349349199996899794099745155329542715346001506876164\
06609674021618931335417214840534676465096471201835392849822116020548131063401\
04245760040357271624673875559464149394884061987612864462362820403432743664830\
46670979155415480019368532040753883532184864159999450524270595984669089774001\
54808826400774994574273536908348563422197671949568701240105172811904382223930\
72467495550334208424301352614943331122737243795952766473793612711153869090719\
40459080629743323638271998985276637308074629355790584267462817407191066206902\
54289079901457509312022982292110719451494801160823762632374725454122180583528\
39973300429914130353658897057554290774949282077174875645472972513353134328502\
50811135296007424755345630385945731948417779640316052365847464611189286947102\
89904776331128373768055051167260552392045009600199862863046036043180094733174\
01221688292397623731769204105592092262488279815787724543719736120889955781194\
13931251894813336826477549031317824922836495603196956078313995813748341671840\
46826139967447158084344909612`1994.4944927447643, 
   -47308.4200874808029218424039431975256930268402600527581316258786308777620\
66144822381543365876686765450206214674176476851588650568896471729090061790534\
32260826190093264567764414292116741158666438063658616785341057991619136640643\
06441829135231429304882458529702262895674367093499671968082502215417905018361\
61092342499279631293780953378961566532590346447613493009624716857795581603446\
35000768734890959652428643894382519088092271079148991496249291902190185147506\
26814837549936936170896844811406235018675364193212604383210499977913522995041\
95074356657031308029473498628831860387497671751519198179750986660614583120333\
31679093302590182444764045669869431337284429131276888136503793769619726651018\
01694377220767415070401608957257816199933454970607817119409911583502962985351\
05743022739506350185405317337004453672778187540744695056452149148088362929601\
35909456589248756866030568631924855253680405358412233164922226166207296947544\
11298646010189587801971434175289167753481322042850154511271655441344021790551\
56078207565534927413503368928593700551148321881419216965843783721635503184586\
89824080582181459135056635112202854817853199567473175331284933667908886200095\
37492990044630405022546677289707724647726739539109164009684246509052090420595\
22568844766346141816053261680612049925751299670450193292152980951907673609099\
65259117239176175242510413153510497604626761022280732513367843272300436034723\
37634196465399930951192467965670859366165615881497677806389902055980213640571\
35930108778227845404700375731416478814685912463274340064585366780579408869176\
81188194890570182175971912812409104583567772516940267365488132121138664557535\
16048487124101348587247989745986994890518566349217768803810396773051300156025\
60550227710220929825009552179188613721858329486417565366746431144010533514836\
84328874012918155952624780459274253560258223212870026566085878201961263903571\
58540645018095624986075507685654319441021875888543976545735108291991749888202\
93254963674110760874731342756088426136302671508199536094003423156840149153342\
9623665872700571112197829481759`1994.5055696969255, 
   -121077.398442284154814289655981444246740793456520753806719041737521783573\
74233478091022312189089289965866914601024812446777021364301107193297754092924\
05746125062575311519361752715128971035201865575511500291017914661323702393657\
35219776714373321448072018078358821772329031688853957993823508445261263132177\
72485938045070967651551873148703658851088696244819353583661428109458925943721\
70327899331928496802313168766303242047599026011420267868708504676370451417230\
90436133170821033541414799700349293128687566335576768983933169185755981992913\
39771886973819944076804152188516053946578796166600674470947417376428367927250\
50798763226347582176440573914286766263263789940961193609906484778057406185702\
93964757076537677690309885251775892374368384511837432945136241730961370403973\
63920234991028036070878799101351398984128845471912179061251228792714567617465\
01412660698237817915205320303221549174332579693381818814051776656388335649097\
38178345280478966546292837708441152086722751949480410838680530601549920502767\
95742652895818967821226198501687148278643085492371730866984019387920716721094\
78459556314294202298575614670907251631205911246595780078456119006752456191696\
41320547341036420519214316995208969751902061184472299094822160537882807452771\
69291328180827055901129887768433238142889209581661289256149212597881716165399\
21035282022738432305999147809017063088117724927716925576012035365255141388723\
11233846241941685595741298012933241475456252946825220466729113192329631637896\
26063909846806877992222160430006219002616915721085256503827557013382626440755\
90096371203865745785171508756020051706507191731176616403158511443093581032731\
89657266037344108364258016234315289880878410767053709889594145185201260793152\
64166811690052089908896583447755406363631845175525100526901558193818415126843\
64822736077400884373067873214731863509460670489242745314151120789190601353670\
01132565938421114763776410676294185837642849322917881958147762933804184944492\
02258234062082861901608952294135447740431075151341669049933526425070772677626\
03697337611197534886840638350142`1994.4062110712455, 
   -283392.705613591660562319162528847071974937009705083829113207880304898085\
69141722231922750014345293434504901532783240379935335188595963021676203804105\
16995584546149790831178645082518278644835984680253895949106519089261379009443\
63864335929329429209843608119958783821184598303637936356071839580255930021684\
42278080185761215040417514773329990100657172761527813965252802229131287831345\
25285541879512620955863712335514241277664776783469795774410524521739942743739\
56293448943342057952942060414302274279164105500059791233510382339244580587186\
42610388855614447673897544433173180613620902280532848717646366848653539122450\
32107489430530834550806099235225720746071245387279563211746134065111615788001\
21738994776795687279237595019262807938203498430935472893223441388651057725216\
12059201488577452887808331354142377295083151276178716901814105759456756569222\
06881234169957505566393814945333795265758398276890354288559844594820610700741\
36675499858557647657371943785079107309702773071148463140780975004609732703887\
19397090287931083166084927413441456134367994486817278709599733818502236195568\
81100968807751664162800088508085053380944757538657877356871133674477916468889\
33147954831114436322876961878078281402722656393506164051638403646959618122565\
64837692085898449275844571863434431105238524618765822725989033292868210608461\
55608280196507234704967856558078543463936175218430427970959987500481076415930\
83621663595958756968293049049527065119125425157627564075199264068794257787848\
55012436697005521921182658126634298950519660485715834056829394285290758399500\
84073587480151814840075872059921360197843522069173793854950369228514142941047\
39640972954876538510121493513185336263563953426737555486933991861315930550084\
15101244982366172879704786571487061425778979836502911230097377734854848397849\
04085268989505974229785329439225138139822995695993388790778184038706336358388\
22325217478954054866049758062163682748708612659669138318861873385435929179715\
18955400837314440659138180915792691438474837649536546741533097288862425599193\
72695398238309232115234801276678`1994.1741758524656}, -4, 9, 1], 
 SeriesData[eps, 0, {0.749999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999996`1998.5850266520292, 
   0``1997.2098532107923, -13.98193956820992471001552891649121410836107416025\
77867207522449496450634984272074275858456552679489950840367111798661207768441\
59839542566197448375043812363353069733129625982143309633558413190465772898249\
75656806699786097631864642987495418750291203253582406566773042206843891007046\
58801913777840645085137346308087948670935099748401498537238013682222057397740\
01677121546116886524306822799045842350738385252695384654436281458399770257487\
55997395944889504089187242566454784316330811052280593144377931413497034624442\
87321941085115401278347414125868400627526402625704194179351857758811825961587\
13563118558567327988262241141812360495490423374613208138706537993134914690963\
95548069677090684610846915395821530088292357899315722606988966591977787477396\
64292035873649101748831071648263601026541447561057934560906568755359080371424\
23621668245514590883088757431369721852075084219168557689698124738507196576663\
45711545305518683204187586490004833655946478034755302693549251402160195231098\
20872309265179769151437475329595167797175365608562578618656178354024734875049\
33877489555778126327421588304197120526075611243357315927453194792485782464447\
00048414763056785713979982772974742390486654764470067128215963333960886720131\
82992388799683944902013055533817003344988867013754469330985392681008282118313\
14456693357780833893075481936771928702673479966593848196051861881096127993730\
51858504807448691137894066793972103728878509301451869390294615023634359763948\
53117529248215106766667219075348523931198366250179215367450647225388413608677\
98883352528530799615806550749909170697846470630719578426352428937576114538750\
75739747691294140618531667063509202022071197195094771155304850957637729953999\
02916934119320105265015913875394765349780142319210240827069405421750250501673\
64044364073760260739503674110262020185560352755784425453438014691318048908130\
33129527716154435570346483325320244895250371054308947673221170417719127250540\
74729724630307122737931152795650094668511141676151651856454959021051234827253\
456706748851145462898713908890594843072789419373723`1997.16681350038, 
   -52.8905037390221485575884791065037995936593968629819507988599484350408810\
54597775968204058438810751358432762942991471654413647823941624461406161460837\
14760710397343844977184293564442932297866974673430881202522054481100021436248\
26446563164098246514712634726792328303684897524114329386545549828273374331196\
86508647494260137988451046552229229362065130881540042760135368072732774149106\
11826730924466475491158139073551397943955955412057184001898761515971204027755\
94703295436677327156899454932657829443777578355156238380334241071163088744305\
27402513755367715602112223905658688173783256436383005455413423114826649069414\
84386924040242516768171063594828891620070740044672971252742365175541873760147\
91956076531033475096366045266328093967818918991331291320556525577548843380544\
04156430449126635539171288261796676848359828628779785804507621470269851324156\
41678295710514335583393391221332501450520006133027488262556633246856740291832\
17928833351311698923306223962212041060730163754741512045578936873867971817119\
68058028440498948945921173068902302838761428506035572755706611668322228047781\
93061220624888249492887260677080891016355049343272156362984319961558172469306\
99478184164404197714847723135039719409992633246340372805294008748915602825597\
44906047322090975494366600120658274974690678181896033516880282036108206078503\
81878208314477439706180295606300411570240971386906313963990926528877602481860\
85148455982054520596416382401885221582119192368642616579362316141040428899639\
70621502681519014732717180589667310204970526333949918614826240416469199556800\
50307297634678428323110851835707691170110274125410735649497995883091618714880\
74245462030193522740852322725003533331941568864441105776108805471247679869499\
07323824965402252499787160570198932384338661278089005137811611458550147351369\
37521306162641877727787050640477398647339286283261779151343648107049198136345\
85093362971023412738913652808778517301468260776169874247774265094040079961900\
90757667699288514100674229214266563625412798540994312163237253376009987286418\
8226380509747843794374707487`1996.7382875232793, -99.032575884569144523714338\
23351686310388971210056351205299232371313703638110764945995723168866554242681\
86594725859109309344425490731591494593033215965340574485321885033415881833462\
69236595037534787548819072698181465724699460663399192076460118544718798864492\
92268075351060637397790093036576220640551800234163537868934194882346812963335\
58344317132658410702956613323150535708061209766601187418546258162215713147714\
54158340126431523660531779694287564529297296403940281072810003743541795948355\
50430970043757470777082943939307121331658982774681073399181309974089032290457\
07353530602615434508009147874328373221367604291660894525226902629548944967547\
08856290241221399191491367629836477522571402893018619872196041542569954772764\
48331018216924398697626915798258754360748720757140459915128779074352253577184\
07952700289209052611039548581373697070052533329591173468192127794692689166965\
64304190037308641442976284049567524107669686089582032226483676249490219599312\
77110220167923619520954553237751770608226404377883051985848071921598835477270\
74208096161328246162779276029822160574121778917289291067395467680574461289347\
63110342826604566892547431448347522271623261102273739482722432170728069308032\
42785750218240119751052194781643958307599639362698670783543205651703113933901\
24621723405558353275790497775303840518533783455428886429767954771471459060116\
27395349582542854057121748320279032941425947133143953165091790306309432319471\
73698168144711980538750936693293002920729837977396520293444227956772468899042\
24191419829443601236840575693046648496888321076217236513324539933883497714847\
95697120933187620363628161684641133103325864000116024847790170044158708404794\
69723172691074219389734765838095605850878216002662391634200744104516603422272\
66120509551050039786674895540298014900824846475870921007790102646917902853605\
38646894802021794406476344731792559381842230064185283541923984369319942489654\
29955432041157901061767688215544090327640141943467053974734393266459335644948\
34730019795245609740077040246746306102928969660927986233246472388783901523`19\
96.1320791293338, -75.7064908514789013596746083026497776622049749423006589899\
83039371431983092039190706337530111957483367992618292758568345691425866528125\
05137817763814820102789270117540144875789834404727631340093121402211308805803\
31027317679295323837628207372316208988078257281285341909869812546775080523525\
92687466054020241529300284847737775217287318654944468539025775481950238514834\
17975432423654405339563665496152267928554299547768879103220871467139197162346\
18699384897832389389815024926442733438958705134946130695199097098410861736956\
15561231232892135059811748793111357232750416261081457600692064572883305296848\
01042327913193829107830548373442265247231551250777491081934434241106519843227\
93132270556909278687901256247726537547119871802132954982705245949382716518679\
05351276264653827276180487548128864803045198241064858645807114058877637009929\
00529800480076962530508960353612502395102521847723325819209829469883225241831\
34964149276640742765860020061924878201834998297850841058541721695085334338830\
37850218876960881155815234128588634767260023962471937509017114405783710998087\
19511333983634060465789866744712070144235378424507436142859920251523910648304\
47663411255379437527502936363955086524736976813251441212644185276844289412561\
44797615999223509605765219126702289342084423337085550172287150118204831234197\
93121159411532394165368121101365691571611816359068318968794012042572909277305\
40793423338098020374283189140739753371269300063016780749276073378899379168157\
79526664682277829141112791936535784178748909686365614416279682976425697179849\
70843490872093351988957978083306004675903183913601427014626650895477827908180\
90689430351929558520514856811317140909120955329724378697637553492640294697856\
30239035778275048437889318769187899482929087332929009356911245607103922097984\
26715091562004660450662319576233979145053864734656445531298046791187333879310\
29613432867706337949627945255620762215958637635835514517454777126691129249423\
62991695573319795846425638936965401460830489687514072227980620935809816868830\
5155617871555664644502073306154709891567129`1995.2336560629867, 199.441828675\
04481281880559151356537684966846948373142835841202090043266877832798172296987\
89788102292055504317848750433153637763892396497205402134377020240815789769077\
28117512777909345674616039349778497590895865533735527737591976458695185018471\
61681185833669440035274006392084329366045296911587992097685746660658828057919\
83063574075979839769871329368394772890408917613779530728775371868897669932021\
44273213053485651861283989015693702875854868782223106665958543316451483219999\
44717720517107952666639754720236918690814459149465437126395704036228574195559\
51210585419550058896344875834003854498727152721222765846951464867427214180859\
86117767646774684570450857886176037498238995356674048969951141303553734194138\
96747791671213224243674813237762431658574139689305508349698675945624039308716\
40403836170240468658957575621364054868209593193616004641616756479566651406484\
56405459519897315088755382940933459499562863964438443248223619136615374169991\
21678622821013171119799718169895257663054335397282892822185939866680237956604\
83457650277911655389200318851605588588605222093478650233778071507049786617166\
08165613286298336598171649055117492465944168425296145309544693536118910819891\
28523760421851757817847472466844430129557981559714148797186349976719183924445\
29416696138808339365922065710712029055173078035195666067147524845770682213721\
34044732887741434962913348614012253225419982038735054352817207904501150077424\
92674722948899003233309255577439673307433361137202833736785210638878905669739\
19761570295802555628551304691314121256486605515249243802608221326127400357460\
57365302013685980771151690339456215778994160095817773367032018933282973212797\
56339011573997540789342419878321628314726757691568763415572293040716898852305\
01541315510163488842658307430441303347981828772878327244407947738800154847050\
28293331024637319273269242038724320264274463293538608367566492244180872075237\
69585413748103821538229087764100113686846930201057927720902782198780763007204\
36791310359019074963794316685124911281007566430677334848278584088483120753525\
057623290114`1994.9491158297733, 1180.662974640290600756169113186933856672132\
98214468977368960852114418411714852774273997587330642442083892858266942937038\
11724096885131726158869313201378228634361010704658486984760161884254038735532\
95252662996463329355874371287224083020732446263986773867686300678332637405728\
84845826091172330621630620473177077050937614727968393301350188714225779962476\
36153546751113332070830636957894489644147554700277307958168248447543948605406\
70993698040724425626628467104280658338766827537030575841793732651330394363861\
55315635550491499744545215436766074304645999687886010150735626653687322473872\
77029788328971029572298916438271981466385796566176853347358909209266208017487\
02879891693606458289259048993524277115091873377816307351183802031766598883510\
46421509029227984496157069537095110968154316588572459760378057230890804592869\
54203021633475809561702773778371015167985912505512597239098197812629541838430\
77789571645156228031272017686783665869839792950825130638654101524296946023559\
57687875402207549162205568972336233906695839212392476552520128191836666167279\
11597659386653455884118779163244629771303467037237098008912119182740554813270\
28893421729472771614138403179643971611977037268745039941396169045328291519182\
35438132509598112274709888839368630355207077824792073270375250111626368510512\
77086011328002997861103055099482346840002780995343702600757621917930590715900\
70354213184256466616228749223679935419841475606180018272751821395706129673626\
25805406592848131257262449117379458555771716471051581240623711022399414469572\
08850044732910132167120350712993340573493065850847109050573082392399545219297\
89748499157970540216443796671069375410218298667591246045380657606730468328222\
48444929263892967688401497252746433741029802394027853254914651754408747292745\
60688672261902614707094730874754087858585066806134965661608320243460571882839\
12844753546538936779090857679104616277225599265085053156168307837502312996440\
59022465800515040384103164318745328942969542575512826129544670271031393028032\
73797392004009095248508965797247862560095614547499896724855`1995.0781927224475\
, 4063.8412847055615692880812601044233931192588679379540584261517731019135456\
10895457406016543611157185818528815098667819051627890642011327554213312768665\
25765561521319645631609149118714937592467755764975454789677877383523623955002\
76755983952114503015366698665164612996161209167267125744393418242209183062969\
58650812365583262513911436734659262275363748703523111434979691323157777261445\
01300362543892710724136550129635811913656505327541550590454383301053068716076\
30489577037590705797295158574359761108082693181833994920439949903941147504039\
56201780323448823511074352987782333732428311575546746600619448017603479653556\
93316617238794722163186820872047237547165701809709410109570249771611178107974\
82086732196855758963449534681694701511197778094085812050197668739851052573388\
02832498751895445481620771715871370046311109423396395577610842811613731358535\
93553168239005239132093372781771437282226744820776697287455429429136888402274\
71213423668614579072279892833379217509432947046184186097092383833374111005962\
89813510156127139418617282113626594222888544816331250274371357911870798698297\
81210810759084519105420225821713864375864881355278775973416003836441057936708\
20728125415075166249825571439137141445261795324735581717940155752713988960648\
78094023664639794819720826044421194925235310529392894061136725325697906213245\
65649767634936012575642939821891750078443122857297679553098429984496297395466\
33167144660029423007699675719241039124832583696280245418699671678861708454230\
81306129912974853237007258902338424882764759867608987258665728659384727900519\
38109113768178346777457023854646511658498700999128506800240473336348713281254\
52767120584442079267633085965860513441619743871662951407349013734763592717045\
47903377972431825633712256936910516137220940466995537364374922154532122277829\
43568113018748414240956603774911196611839812273594207739872658559193592679717\
43255989201116846686590575108171809813675346570134592010579836800423901238447\
50355165491541022307625658429851114606230527889713304240786240475389830600092\
6386256558946437441078559587`1995.0225759632167, 11863.4507255655756141048522\
29596948968035084152424803217412552265312012790837032042972113450528182066899\
31530792836679787605696813324564350415818751477882798204256238547943047757985\
31425179609191541893536395007833147620173427262878198312797573063261099163204\
86864111215613261129413659195557735148446405524181372549962526165153804199110\
75412855902681093580247786593241068682646027835378922958458300473241745558294\
86761782549669649261701818965755481568302327226138342996346901761031094811299\
36966182102533063822645557791042607240609914044747527219751820143814977174777\
09173920814937922879522144489626672045129607074587213506337145822646586183896\
10474023769721586729251108746933388486133203305887691236523289286112946857199\
11740258592227223587725540448849638630070048066892822157959889634496037945014\
04870350089305283457113118728682688992120592003361183949864687912443616158512\
51995233259857150480317566508559907806280150730746831890851609919832133889607\
76710096692670909666175815173935913798802767918558341401959506198679241726382\
72814564061539384674300319855315788132569229595272131706482655788436066968098\
54813405254301381044763481958060475809128762743161434302004889249795608342452\
66688740444083736264040847945291899489073497137388898401245661486414420873715\
84764775289357474136969841371266414695276082801868010173188115964645464519890\
12263237103445395399114810019243760549989561559489953730449584997279430128498\
82274801489818145867877913042087587026171442133865550593655674337803984168199\
03277115771910328030284274419178441421587183175507197320088550673725003092383\
36364096280552675549488217560896927916015400699734036687802921720952114827390\
71575491690636672036814913009415671124683947143916215184700837184876364458312\
40656676511164555327231648683729325530473642310030109922098171507739821646581\
71785136210149419095661043703566248282978696861042031286527505995789019426480\
64556092238687238949703271800662508289285770766462954577531957414084769441219\
4074585661609916487367900987196256795614011063576408018818679426695803752101`\
1994.9368690412068, 31732.918630183830859847119244217893066425413726397710156\
94338807526445440179219077085572587809659664350644471162878762210162038259200\
06584616421481169125998440499722946211437629305173442773335219641764304074856\
62214033246892445940259732823337915720201102146933380696705029759293065299571\
74032749887073336165771951323469480759624573716759815159091469252909912137654\
51535807735521679859361438618281513741669599622769898204395953540073732403844\
22282324376637399718491602248971752686376798233566702367523293504370862792567\
08048003470149354165719313345014922739553298920373486244251908540080995414038\
42722221480233786741523101237699227056261226493329332983680742131906070254749\
13694152185271380763940686886150694340159507345859662302358577923067934600895\
04126199869410227162895406947833240126631770371337449818030148482084039517582\
72756146450646783966587749898148189943713272341639133493958894118510293238515\
78453044016584174530743176862229742326194340213317275159680143888415769632231\
04215229876784347061440626845811762182150456091151972262681592303637107410669\
35470858400622777211734495074993911125842396098889604194089130959387808094136\
99063092709081263249529565070429943426040805980307357585254139617832221158127\
81915289660000434346342058476585882407806429908569091898343437639118033950016\
55619859795390727739805673347068367327313108649922155829059195703459504290245\
64482317519845570858237988838116883898927250374645384839738054067304794170097\
44447916590226039498041190899269043935442733374425730697937573530586626936986\
00135724116771324196869242121118340746106416382388930323692706578738052167898\
24759037529302712119277055968015724306088780439147278523231714585268362211868\
80583496517035812364586574676028008802438756069196940734842347166884489744791\
84992827363993341964310687519679352863189695352030221584038204997000625510153\
02354728953789172366239240345496843642367350075275268181518015363562132708562\
86441736772112114627385965143262741241178293067974647477855346256810868886759\
24126657617118728332125783646154677431196852248`1994.844759094466, 79980.9151\
29286318313347045820069655237252104048395831548541384718599243212557953544064\
66420850757230620059561530233524167051655631302165786667385729220533495969026\
07981739916401689323450088813369382425705396452165598208792207961356446166709\
55951506517181772094832075177291015533643066021372215227203626221168875475421\
50336586745991919907991691947814861412947613837542756636780128142319592474727\
68149301842124740981229684684066862144941234021518162732330015365708212342092\
34241311206003890954446844756955928520790189522150907835754840398548358958911\
03735151729944079588505290872724867912016663183585711262592050787791592294890\
26073294757912725077823762354184525509982835711115240647599635354701002369051\
57782081522493347121329231576272291710315409496616420717198150245997184306607\
78215197550192721592205018919765543271322012776821964363187716974521104270970\
61916138596581988212653734616402871782183582299680366413512500544884259692631\
50790739274945858662320033891731720486458745704600991056212298902919560964263\
11213876251178923573333820274242241051739190421230861292298018990737252294892\
20468697617969001209112056958739076852380749905333870574266895035950765153927\
06574474547170759090270223912639382569874627408844080731022638048284789713599\
41487853987047481422834791604567316668851445620703848122603214281557602141925\
24180580162809064623394475133076422751901626797615330991138770050887819833127\
31521905966270856557889503978511591512491594261170626826510081136584717406353\
44667854886972487595006125642686062104895478249927203189732225305961366535793\
51126843761624829638212993033495111121965657000455371735918232990968198158425\
44933041314840591752057969732770252093559510718305543929218822174920257024621\
45136332335219001720318893674826527691458761710151255586813016144038732748691\
03802770333362852775151417589585045698192474336479390889604340592132715503783\
38155513719136903547823724993182537833675288952346140679692770215115143355757\
53794103614000418498954880819897030822919269424082019004672058615280358476521\
94355697129793508`1994.7402654469017, 193001.82415254045196108862215385755752\
50450678569392598086033090383004890005775051883400680791740652802674790201109\
79151463804388977923477040730585100067953917952038245518831030828498914787159\
84401105579403565639961448267880650359867901375796757973573211767082478193867\
82147250442587648487865441914221073493902516011725436320245015323902080226139\
85129865153527142066449981763173737012077191456874156635518688502639901491418\
19209817433386768875778610432775195928990092601430586201314967738776933591552\
49464325017946908905034671579654234521147178461676413570680383453347644269459\
52355299155180099987847593346139536388641071975005317535345881209663570083641\
68693392034461475587072308938157933415880906419388891678166126596171542317031\
97947353484877155419648705997845349860023531055549573939160901739599366487163\
80456520814825324479243660899619805348551143727200464942517929644082172634800\
88887983599379271157757876540665732056940092423573383827116974741550806751004\
45584822939925234213740203275694969560705793867189360160024897906871950948362\
21744490558788833860466495191087897676617771509942268090513465128111212203095\
38480445313930375952148175870395629594553232471345005579225840546478354415040\
19610472872545679276492423216446636386806898859758107130394389112647008230670\
42188588283890930408396132268361379792557984864180130746641656707529240350000\
91423842789278398313471929336424649013376379275620274280635741439805261335822\
47087308026338543163070886465627316636102995861549650646983622309595799788354\
62628739831295107365049821120862141927216365737983083150435813124704366997851\
27073427356242867795995936335728289761867619505376124993042745644786788645785\
16568130793695912744502847166792649384738418540714118245251340078802563277459\
64259673764242460306887971815662010101254187047794576706016241317159910515099\
13120182229486201730400653767180395942667786989264049003114454927945422900232\
24856270159492899070535488639015483717119835535292214298413189049181159793729\
685768427243056419623932903939652242315850047915205099135720519183`1994.57700\
945795}, -4, 9, 1]}


==> anc/ps1to4_sym.m <==
{SeriesData[eps, 0, {1/12, 59/72, 2263/432 - (2*zeta[2])/3, 
   (72023 - 16992*zeta[2] - 5616*zeta[3])/2592, 
   2073631/15552 - (2263*zeta[2])/54 + zeta[2]^2/30 - (767*zeta[3])/36, 
   56247863/93312 - (72023*zeta[2])/324 + (59*zeta[2]^2)/180 - 
    (29419*zeta[3])/216 + (52*zeta[2]*zeta[3])/3 - (41*zeta[5])/2, 
   1469287471/559872 - (2073631*zeta[2])/1944 + (2263*zeta[2]^2)/1080 - 
    (8*zeta[2]^3)/7 - (936299*zeta[3])/1296 + (1534*zeta[2]*zeta[3])/9 + 
    (169*zeta[3]^2)/6 - (2419*zeta[5])/12, 37437266471/3359232 - 
    (56247863*zeta[2])/11664 + (72023*zeta[2]^2)/6480 - (236*zeta[2]^3)/21 - 
    (26957203*zeta[3])/7776 + (29419*zeta[2]*zeta[3])/27 - 
    (13*zeta[2]^2*zeta[3])/15 + (9971*zeta[3]^2)/36 - (92783*zeta[5])/72 + 
    164*zeta[2]*zeta[5] - (439*zeta[7])/2, 937886207071/20155392 - 
    (1469287471*zeta[2])/69984 + (2073631*zeta[2]^2)/38880 - 
    (4526*zeta[2]^3)/63 - (1541*zeta[2]^4)/150 - (731222219*zeta[3])/46656 + 
    (936299*zeta[2]*zeta[3])/162 - (767*zeta[2]^2*zeta[3])/90 + 
    (382447*zeta[3]^2)/216 - (676*zeta[2]*zeta[3]^2)/3 - 
    (2952943*zeta[5])/432 + (4838*zeta[2]*zeta[5])/3 + 533*zeta[3]*zeta[5] - 
    (25901*zeta[7])/12, 23220734624087/120932352 - 
    (37437266471*zeta[2])/419904 + (56247863*zeta[2]^2)/233280 - 
    (10289*zeta[2]^3)/27 - (90919*zeta[2]^4)/900 - 
    (19100737123*zeta[3])/279936 + (26957203*zeta[2]*zeta[3])/972 - 
    (29419*zeta[2]^2*zeta[3])/540 + (208*zeta[2]^3*zeta[3])/7 + 
    (12171887*zeta[3]^2)/1296 - (19942*zeta[2]*zeta[3]^2)/9 - 
    (2197*zeta[3]^3)/9 - (85018871*zeta[5])/2592 + 
    (92783*zeta[2]*zeta[5])/9 - (41*zeta[2]^2*zeta[5])/5 + 
    (31447*zeta[3]*zeta[5])/6 - (993457*zeta[7])/72 + 1756*zeta[2]*zeta[7] - 
    (46885*zeta[9])/18, 570126803881999/725594112 - 
    (937886207071*zeta[2])/2519424 + (1469287471*zeta[2]^2)/1399680 - 
    (296233*zeta[2]^3)/162 - (3487283*zeta[2]^4)/5400 - 
    (95204*zeta[2]^5)/1155 - (486684464123*zeta[3])/1679616 + 
    (731222219*zeta[2]*zeta[3])/5832 - (936299*zeta[2]^2*zeta[3])/3240 + 
    (6136*zeta[2]^3*zeta[3])/21 + (350443639*zeta[3]^2)/7776 - 
    (382447*zeta[2]*zeta[3]^2)/27 + (169*zeta[2]^2*zeta[3]^2)/15 - 
    (129623*zeta[3]^3)/54 - (2306162383*zeta[5])/15552 + 
    (2952943*zeta[2]*zeta[5])/54 - (2419*zeta[2]^2*zeta[5])/30 + 
    (1206179*zeta[3]*zeta[5])/36 - 4264*zeta[2]*zeta[3]*zeta[5] + 
    (5043*zeta[5]^2)/2 - (31618097*zeta[7])/432 + (51802*zeta[2]*zeta[7])/3 + 
    5707*zeta[3]*zeta[7] - (2766215*zeta[9])/108, 
   13914182115498119/4353564672 - (23220734624087*zeta[2])/15116544 + 
    (37437266471*zeta[2]^2)/8398080 - (8035409*zeta[2]^3)/972 - 
    (110987443*zeta[2]^4)/32400 - (2808518*zeta[2]^5)/3465 - 
    (12192520691923*zeta[3])/10077696 + (19100737123*zeta[2]*zeta[3])/34992 - 
    (26957203*zeta[2]^2*zeta[3])/19440 + (117676*zeta[2]^3*zeta[3])/63 + 
    (20033*zeta[2]^4*zeta[3])/75 + (9505888847*zeta[3]^2)/46656 - 
    (12171887*zeta[2]*zeta[3]^2)/162 + (9971*zeta[2]^2*zeta[3]^2)/90 - 
    (4971811*zeta[3]^3)/324 + (17576*zeta[2]*zeta[3]^3)/9 - 
    (60240786311*zeta[5])/93312 + (85018871*zeta[2]*zeta[5])/324 - 
    (92783*zeta[2]^2*zeta[5])/180 + (1968*zeta[2]^3*zeta[5])/7 + 
    (38388259*zeta[3]*zeta[5])/216 - (125788*zeta[2]*zeta[3]*zeta[5])/3 - 
    6929*zeta[3]^2*zeta[5] + (99179*zeta[5]^2)/4 - (910324009*zeta[7])/2592 + 
    (993457*zeta[2]*zeta[7])/9 - (439*zeta[2]^2*zeta[7])/5 + 
    (336713*zeta[3]*zeta[7])/6 - (106100755*zeta[9])/648 + 
    (187540*zeta[2]*zeta[9])/9 - (66203*zeta[11])/2, 
   338102861683911871/26121388032 - (570126803881999*zeta[2])/90699264 + 
    (937886207071*zeta[2]^2)/50388480 - (1469287471*zeta[2]^3)/40824 - 
    (3195465371*zeta[2]^4)/194400 - (53861663*zeta[2]^5)/10395 - 
    (52827381*zeta[2]^6)/79625 - (301869550113131*zeta[3])/60466176 + 
    (486684464123*zeta[2]*zeta[3])/209952 - (731222219*zeta[2]^2*zeta[3])/
     116640 + (267514*zeta[2]^3*zeta[3])/27 + (1181947*zeta[2]^4*zeta[3])/
     450 + (248309582599*zeta[3]^2)/279936 - (350443639*zeta[2]*zeta[3]^2)/
     972 + (382447*zeta[2]^2*zeta[3]^2)/540 - (2704*zeta[2]^3*zeta[3]^2)/7 - 
    (158234531*zeta[3]^3)/1944 + (518492*zeta[2]*zeta[3]^3)/27 + 
    (28561*zeta[3]^4)/18 - (1534927925311*zeta[5])/559872 + 
    (2306162383*zeta[2]*zeta[5])/1944 - (2952943*zeta[2]^2*zeta[5])/1080 + 
    (19352*zeta[2]^3*zeta[5])/7 + (1105245323*zeta[3]*zeta[5])/1296 - 
    (2412358*zeta[2]*zeta[3]*zeta[5])/9 + (1066*zeta[2]^2*zeta[3]*zeta[5])/
     5 - (408811*zeta[3]^2*zeta[5])/6 + (3804103*zeta[5]^2)/24 - 
    20172*zeta[2]*zeta[5]^2 - (24692811857*zeta[7])/15552 + 
    (31618097*zeta[2]*zeta[7])/54 - (25901*zeta[2]^2*zeta[7])/30 + 
    (12914941*zeta[3]*zeta[7])/36 - 45656*zeta[2]*zeta[3]*zeta[7] + 
    53997*zeta[5]*zeta[7] - (3376798355*zeta[9])/3888 + 
    (5532430*zeta[2]*zeta[9])/27 + (609505*zeta[3]*zeta[9])/9 - 
    (3905977*zeta[11])/12}, 0, 13, 1], SeriesData[eps, 0, 
  {-1 + zeta[2], -12 + 5*zeta[2] + 9*zeta[3], -91 + 27*zeta[2] + 
    (61*zeta[2]^2)/5 + 45*zeta[3], -558 + 161*zeta[2] + 61*zeta[2]^2 + 
    197*zeta[3] - 80*zeta[2]*zeta[3] + 207*zeta[5], 
   -3025 + 939*zeta[2] + (1157*zeta[2]^2)/5 + (288*zeta[2]^3)/5 + 
    897*zeta[3] - 400*zeta[2]*zeta[3] - 153*zeta[3]^2 + 1035*zeta[5], 
   -15144 + 5129*zeta[2] + (3941*zeta[2]^2)/5 + 288*zeta[2]^3 + 
    4265*zeta[3] - 1728*zeta[2]*zeta[3] - 94*zeta[2]^2*zeta[3] - 
    765*zeta[3]^2 + 4179*zeta[5] - 1704*zeta[2]*zeta[5] + 3078*zeta[7], 
   -71767 + 26259*zeta[2] + (12689*zeta[2]^2)/5 + (38784*zeta[2]^3)/35 + 
    (115747*zeta[2]^4)/875 + 20493*zeta[3] - 7696*zeta[2]*zeta[3] - 
    470*zeta[2]^2*zeta[3] - 3245*zeta[3]^2 + 1256*zeta[2]*zeta[3]^2 + 
    16407*zeta[5] - 8520*zeta[2]*zeta[5] - (17406*zeta[3]*zeta[5])/5 + 
    15390*zeta[7] - (1944*zeta[3, 5])/5, -326946 + 127457*zeta[2] + 
    (39449*zeta[2]^2)/5 + (27360*zeta[2]^3)/7 + (115747*zeta[2]^4)/175 + 
    97181*zeta[3] - 35808*zeta[2]*zeta[3] - (8878*zeta[2]^2*zeta[3])/5 - 
    (20448*zeta[2]^3*zeta[3])/35 - 14001*zeta[3]^2 + 6280*zeta[2]*zeta[3]^2 + 
    1422*zeta[3]^3 + 66063*zeta[5] - 34344*zeta[2]*zeta[5] - 
    (2514*zeta[2]^2*zeta[5])/5 - 17406*zeta[3]*zeta[5] + 61116*zeta[7] - 
    24936*zeta[2]*zeta[7] + 42219*zeta[9] - 1944*zeta[3, 5], 
   -1446589 + 593307*zeta[2] + (119549*zeta[2]^2)/5 + (67008*zeta[2]^3)/5 + 
    (2307063*zeta[2]^4)/875 + (103142888*zeta[2]^5)/67375 + 450489*zeta[3] - 
    169264*zeta[2]*zeta[3] - (29926*zeta[2]^2*zeta[3])/5 - 
    (20448*zeta[2]^3*zeta[3])/7 - 63041*zeta[3]^2 + 26568*zeta[2]*zeta[3]^2 + 
    (1646*zeta[2]^2*zeta[3]^2)/5 + 7110*zeta[3]^3 + 274923*zeta[5] - 
    134376*zeta[2]*zeta[5] - 2514*zeta[2]^2*zeta[5] - 
    (362694*zeta[3]*zeta[5])/5 + (141168*zeta[2]*zeta[3]*zeta[5])/5 - 
    (161244*zeta[5]^2)/7 + 231678*zeta[7] - 124680*zeta[2]*zeta[7] - 
    (321057*zeta[3]*zeta[7])/7 + 211095*zeta[9] - (36936*zeta[3, 5])/5 + 
    (15552*zeta[2]*zeta[3, 5])/5 - (17253*zeta[3, 7])/7, 
   -6260796 + 2673593*zeta[2] + (354317*zeta[2]^2)/5 + (321696*zeta[2]^3)/7 + 
    (1763599*zeta[2]^4)/175 + (103142888*zeta[2]^5)/13475 + 2038481*zeta[3] - 
    793920*zeta[2]*zeta[3] - (94438*zeta[2]^2*zeta[3])/5 - 
    (400992*zeta[2]^3*zeta[3])/35 - (5798414*zeta[2]^4*zeta[3])/875 - 
    290349*zeta[3]^2 + 114088*zeta[2]*zeta[3]^2 + 1646*zeta[2]^2*zeta[3]^2 + 
    (89842*zeta[3]^3)/3 - (34384*zeta[2]*zeta[3]^3)/3 + 1170363*zeta[5] - 
    538632*zeta[2]*zeta[5] - (47274*zeta[2]^2*zeta[5])/5 - 
    (43848*zeta[2]^3*zeta[5])/5 - 303030*zeta[3]*zeta[5] + 
    141168*zeta[2]*zeta[3]*zeta[5] + (232002*zeta[3]^2*zeta[5])/5 - 
    (806220*zeta[5]^2)/7 + 889152*zeta[7] - 494856*zeta[2]*zeta[7] + 
    (43986*zeta[2]^2*zeta[7])/5 - (1605285*zeta[3]*zeta[7])/7 + 
    (2500253*zeta[9])/3 - (534302*zeta[2]*zeta[9])/3 + (1283841*zeta[11])/4 - 
    25272*zeta[3, 5] + 15552*zeta[2]*zeta[3, 5] + (33048*zeta[3]*zeta[3, 5])/
     5 - (86265*zeta[3, 7])/7 + 8748*zeta[2, 1, 8], 
   -26641603 + 11747811*zeta[2] + (1025897*zeta[2]^2)/5 + 
    (5602944*zeta[2]^3)/35 + (34238787*zeta[2]^4)/875 + 
    (2026357672*zeta[2]^5)/67375 + (95269651578*zeta[2]^6)/4379375 + 
    9022821*zeta[3] - 3654352*zeta[2]*zeta[3] - (283534*zeta[2]^2*zeta[3])/
     5 - (295776*zeta[2]^3*zeta[3])/7 - (5798414*zeta[2]^4*zeta[3])/175 - 
    1337477*zeta[3]^2 + 511080*zeta[2]*zeta[3]^2 + 
    (30598*zeta[2]^2*zeta[3]^2)/5 + (104256*zeta[2]^3*zeta[3]^2)/35 + 
    127582*zeta[3]^3 - (171920*zeta[2]*zeta[3]^3)/3 - 8787*zeta[3]^4 + 
    5030559*zeta[5] - 2231304*zeta[2]*zeta[5] - (157506*zeta[2]^2*zeta[5])/
     5 - 43848*zeta[2]^3*zeta[5] - (6582846*zeta[3]*zeta[5])/5 + 
    (2938032*zeta[2]*zeta[3]*zeta[5])/5 + (397236*zeta[2]^2*zeta[3]*zeta[5])/
     25 + 232002*zeta[3]^2*zeta[5] - (3275442*zeta[5]^2)/7 + 
    (1770408*zeta[2]*zeta[5]^2)/7 + 3516642*zeta[7] - 
    1873704*zeta[2]*zeta[7] + 43986*zeta[2]^2*zeta[7] - 
    (6579471*zeta[3]*zeta[7])/7 + (3546264*zeta[2]*zeta[3]*zeta[7])/7 - 
    868266*zeta[5]*zeta[7] + 3119315*zeta[9] - (2671510*zeta[2]*zeta[9])/3 - 
    871458*zeta[3]*zeta[9] + (6419205*zeta[11])/4 - (410184*zeta[3, 5])/5 + 
    (295488*zeta[2]*zeta[3, 5])/5 - (27216*zeta[2]^2*zeta[3, 5])/25 + 
    33048*zeta[3]*zeta[3, 5] - (327807*zeta[3, 7])/7 + 
    (103032*zeta[2]*zeta[3, 7])/7 - 2700*zeta[3, 9] + 43740*zeta[2, 1, 8] + 
    7776*zeta[2, 1, 1, 8]}, 0, 11, 1], SeriesData[eps, 0, 
  {5, 0, -40*zeta[2], -126*zeta[3], 14*zeta[2]^2, 
   1008*zeta[2]*zeta[3] - 1086*zeta[5], (-272*zeta[2]^3)/7 + 1602*zeta[3]^2, 
   (-1332*zeta[2]^2*zeta[3])/5 + 8688*zeta[2]*zeta[5] - 11418*zeta[7], 
   (-22042*zeta[2]^4)/25 - 12816*zeta[2]*zeta[3]^2 + 28596*zeta[3]*zeta[5] - 
    192*zeta[3, 5], (8352*zeta[2]^3*zeta[3])/7 - 13668*zeta[3]^3 - 
    (14052*zeta[2]^2*zeta[5])/5 + 91344*zeta[2]*zeta[7] - 140502*zeta[9], 
   (-13601328*zeta[2]^5)/1925 + (12924*zeta[2]^2*zeta[3]^2)/5 - 
    228768*zeta[2]*zeta[3]*zeta[5] + 122058*zeta[5]^2 + 
    301260*zeta[3]*zeta[7] + 1536*zeta[2]*zeta[3, 5] - 912*zeta[3, 7], 
   (3382692*zeta[2]^4*zeta[3])/175 + 109344*zeta[2]*zeta[3]^3 + 
    (58208*zeta[2]^3*zeta[5])/7 - 373068*zeta[3]^2*zeta[5] - 
    (149676*zeta[2]^2*zeta[7])/5 + 1159536*zeta[2]*zeta[9] - 
    1913690*zeta[11] + 4224*zeta[3]*zeta[3, 5] + 1920*zeta[2, 1, 8], 
   (-47342632972*zeta[2]^6)/875875 - (120096*zeta[2]^3*zeta[3]^2)/7 + 
    87870*zeta[3]^4 + (271032*zeta[2]^2*zeta[3]*zeta[5])/5 - 
    976464*zeta[2]*zeta[5]^2 - 2410080*zeta[2]*zeta[3]*zeta[7] + 
    2539740*zeta[5]*zeta[7] + 3658628*zeta[3]*zeta[9] - 
    (384*zeta[2]^2*zeta[3, 5])/5 + 7296*zeta[2]*zeta[3, 7] - 
    4352*zeta[3, 9]}, -4, 9, 1], SeriesData[eps, 0, 
  {3/4, 0, (-17*zeta[2])/2, -44*zeta[3], (-183*zeta[2]^2)/5, 
   376*zeta[2]*zeta[3] - 790*zeta[5], (-19088*zeta[2]^3)/105 + 698*zeta[3]^2, 
   (1952*zeta[2]^2*zeta[3])/5 + 6440*zeta[2]*zeta[5] - 10982*zeta[7], 
   (-43622*zeta[2]^4)/105 - 5716*zeta[2]*zeta[3]^2 + 16448*zeta[3]*zeta[5] + 
    928*zeta[3, 5], (86832*zeta[2]^3*zeta[3])/35 - (19660*zeta[3]^3)/3 + 
    (12076*zeta[2]^2*zeta[5])/5 + 88465*zeta[2]*zeta[7] - 
    (1289252*zeta[9])/9, (-152741144*zeta[2]^5)/40425 - 
    2368*zeta[2]^2*zeta[3]^2 - 132616*zeta[2]*zeta[3]*zeta[5] + 
    (704691*zeta[5]^2)/7 + (1452484*zeta[3]*zeta[7])/7 - 
    7544*zeta[2]*zeta[3, 5] + (41141*zeta[3, 7])/7, 
   (2385072*zeta[2]^4*zeta[3])/125 + (158984*zeta[2]*zeta[3]^3)/3 + 
    (3226952*zeta[2]^3*zeta[5])/105 - (1086252*zeta[3]^2*zeta[5])/5 - 
    9189*zeta[2]^2*zeta[7] + (6869722*zeta[2]*zeta[9])/9 - 
    (3816901*zeta[11])/3 - (84368*zeta[3]*zeta[3, 5])/5 - 
    20836*zeta[2, 1, 8], (-5625099993764*zeta[2]^6)/118243125 - 
    (6282704*zeta[2]^3*zeta[3]^2)/315 + (389030*zeta[3]^4)/9 - 
    (1272184*zeta[2]^2*zeta[3]*zeta[5])/25 - (6470559*zeta[2]*zeta[5]^2)/7 - 
    (39984305*zeta[2]*zeta[3]*zeta[7])/21 + (26573677*zeta[5]*zeta[7])/9 + 
    (83069284*zeta[3]*zeta[9])/27 + (13544*zeta[2]^2*zeta[3, 5])/25 - 
    (272707*zeta[2]*zeta[3, 7])/7 + (417112*zeta[3, 9])/27 - 
    (40864*zeta[2, 1, 1, 8])/3}, -4, 9, 1]}


==> anc/ps1to5_ldrr.m <==
{{(-2 + d)^3/(20*(-1 + d)*(-3 + 2*d)*(-1 + 2*d)*(-8 + 5*d)*(-6 + 5*d)*
    (-4 + 5*d)*(-2 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(2*(-386 + 387*d - 128*d^2 + 14*d^3))/(5*(-4 + d)^3*(-3 + d)^2*(-2 + d)*
    (-1 + d)), (-3*(-4 + d)^2*(-14 + 3*d)*(-10 + 3*d))/
   (20*(-2 + d)*(-1 + d)*(-7 + 2*d)*(-5 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)*(-12 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-2 + d)*(1244160 - 4627008*d + 7069736*d^2 - 5674426*d^3 + 2520671*d^4 - 
      587025*d^5 + 55962*d^6))/(960*(-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)^2*
    (-8 + 3*d)*(-4 + 3*d)*(-2 + 3*d)*(-8 + 5*d)*(-6 + 5*d)), 0, 
  ((-2 + d)*(-8 + 3*d))/(64*(-1 + d)^3*(-5 + 2*d)*(-3 + 2*d)*(-2 + 3*d)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0}, {-(2156544000 - 6368143360*d + 8197743616*d^2 - 6010273952*d^3 + 
     2745549224*d^4 - 800357556*d^5 + 145420866*d^6 - 15058737*d^7 + 
     680481*d^8)/(360*(-4 + d)*(-2 + d)^2*(-1 + d)^2*(-5 + 2*d)*(-10 + 3*d)^2*
    (-8 + 3*d)^2*(-18 + 5*d)*(-16 + 5*d)), 0, 
  (-30412800 + 74846208*d - 78731008*d^2 + 45870976*d^3 - 15982952*d^4 + 
    3329804*d^5 - 384006*d^6 + 18909*d^7)/(120*(-4 + d)*(-2 + d)^2*(-1 + d)^2*
    (-5 + 2*d)*(-10 + 3*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 
  (4*(-4 + d)^2*(-3 + d))/(5*(-2 + d)*(-1 + d)^2*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)*(-12 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(10195200000 - 30135852000*d + 38914393500*d^2 - 28671169468*d^3 + 
    13182338599*d^4 - 3872907240*d^5 + 710011494*d^6 - 74258424*d^7 + 
    3392199*d^8)/(360*(-3 + d)^3*(-2 + d)^3*(-1 + d)*(-5 + 2*d)*(-10 + 3*d)^2*
    (-8 + 3*d)^2), 0, (-12480 + 13570*d - 4893*d^2 + 585*d^3)/
   (24*(-3 + d)*(-2 + d)^3*(-1 + d)*(-5 + 2*d)*(-10 + 3*d)), 0, 
  -(-4 + d)^2/(4*(-3 + d)^2*(-2 + d)^3*(-1 + d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-5 + 2*d)*(-12 + 5*d)*(171040043520 - 508559110080*d + 680442941600*d^2 - 
     539443114944*d^3 + 280589162848*d^4 - 100045383740*d^5 + 
     24761409226*d^6 - 4200195294*d^7 + 467266347*d^8 - 30782726*d^9 + 
     911830*d^10))/(5*(-4 + d)^5*(-3 + d)^4*(-2 + d)*(-1 + d)*(-10 + 3*d)^2*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 0, 
  ((-8 + 3*d)*(-316117440 + 653769920*d - 578328960*d^2 + 283635472*d^3 - 
     83282540*d^4 + 14638396*d^5 - 1425878*d^6 + 59365*d^7))/
   (5*(-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-10 + 3*d)*(-22 + 5*d)*
    (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  -((-4 + d)*(118560 - 127280*d + 51024*d^2 - 9050*d^3 + 599*d^4))/
   (5*(-3 + d)^3*(-2 + d)*(-1 + d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)), (-9*(-14 + 3*d)^2*(-10 + 3*d)^2)/
   (20*(-3 + d)^2*(-2 + d)*(-1 + d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0}, {((-2 + d)*(7776 - 17136*d + 13697*d^2 - 4698*d^3 + 
     585*d^4))/(30*(-3 + d)*(-1 + d)^2*(-3 + 2*d)*(-8 + 3*d)*(-4 + 3*d)^2*
    (-8 + 5*d)*(-6 + 5*d)), 0, 0, 0, 0, 0, (-4*(-3 + d)*(-2 + d)*(-10 + 3*d))/
   (5*(-1 + d)^2*(-4 + 3*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)*(-6 + 5*d)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(114304 - 228768*d + 189778*d^2 - 83639*d^3 + 20677*d^4 - 2721*d^5 + 
    149*d^6)/(10*(-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-7 + 2*d)*
    (-8 + 3*d)^2), 0, 0, 0, 0, 0, 
  -((-10 + 3*d)*(-752 + 858*d - 313*d^2 + 37*d^3))/
   (20*(-4 + d)*(-2 + d)*(-1 + d)*(-7 + 2*d)*(-5 + 2*d)*(-8 + 3*d)*
    (-14 + 5*d)*(-12 + 5*d)), (-3*(-4 + d)^2*(-14 + 3*d)*(-10 + 3*d))/
   (20*(-2 + d)*(-1 + d)*(-7 + 2*d)*(-5 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)*(-12 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, 
 {-(567360 - 1494704*d + 1569176*d^2 - 850872*d^3 + 253206*d^4 - 39393*d^5 + 
     2511*d^6)/(45*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + d)^2*(-10 + 3*d)^2*
    (-8 + 3*d)^2), 0, 0, 0, 0, 0, 
  (-8*(-3 + d)*(-188 + 206*d - 75*d^2 + 9*d^3))/(15*(-4 + d)*(-2 + d)^2*
    (-1 + d)^2*(-8 + 3*d)*(-14 + 5*d)*(-12 + 5*d)), 0, 
  (4*(-4 + d)^2*(-3 + d))/(5*(-2 + d)*(-1 + d)^2*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)*(-12 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {((-2 + d)*(55296 - 146752*d + 143320*d^2 - 60822*d^3 + 9423*d^4))/
   (960*(-1 + d)^4*(-3 + 2*d)*(-8 + 3*d)*(-4 + 3*d)*(-8 + 5*d)*(-6 + 5*d)), 
  0, 0, 0, 0, 0, 0, 0, 0, -((-3 + d)*(-2 + d))/(64*(-1 + d)^4*(-5 + 2*d)*
    (-3 + 2*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {(-353894400 + 1355484160*d - 2222963968*d^2 + 2069206112*d^3 - 
    1212224184*d^4 + 465409716*d^5 - 117432962*d^6 + 18816369*d^7 - 
    1739916*d^8 + 70821*d^9)/(120*(-4 + d)*(-3 + d)*(-2 + d)^2*(-1 + d)^2*
    (-5 + 2*d)*(-10 + 3*d)^2*(-8 + 3*d)^2*(-18 + 5*d)*(-16 + 5*d)), 0, 
  (-30412800 + 74846208*d - 78731008*d^2 + 45870976*d^3 - 15982952*d^4 + 
    3329804*d^5 - 384006*d^6 + 18909*d^7)/(120*(-4 + d)*(-2 + d)^2*(-1 + d)^2*
    (-5 + 2*d)*(-10 + 3*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 
  0, 0, 0, (-8*(-3 + d)*(-188 + 206*d - 75*d^2 + 9*d^3))/
   (15*(-4 + d)*(-2 + d)^2*(-1 + d)^2*(-8 + 3*d)*(-14 + 5*d)*(-12 + 5*d)), 0, 
  0, ((-3 + d)*(-22947840 + 55123200*d - 56684032*d^2 + 32339200*d^3 - 
     11052152*d^4 + 2261972*d^5 - 256626*d^6 + 12447*d^7))/
   (15*(-4 + d)*(-2 + d)^2*(-1 + d)^2*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*
    (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 
  (4*(-4 + d)^2*(-3 + d))/(5*(-2 + d)*(-1 + d)^2*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)*(-12 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0}, {(230400 - 337344*d + 184852*d^2 - 44918*d^3 + 4083*d^4)/
   (120*(-3 + d)^2*(-2 + d)*(-1 + d)*(-3 + 2*d)*(-8 + 3*d)*(-16 + 5*d)*
    (-8 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-3 + d)*(-3840 + 4384*d - 1662*d^2 + 209*d^3))/
   (20*(-2 + d)*(-1 + d)*(-5 + 2*d)*(-3 + 2*d)*(-16 + 5*d)*(-14 + 5*d)*
    (-12 + 5*d)*(-8 + 5*d)), 0, (-9*(-4 + d)*(-10 + 3*d)^2*(-8 + 3*d)^2)/
   (80*(-3 + d)*(-2 + d)*(-1 + d)*(-5 + 2*d)*(-3 + 2*d)*(-16 + 5*d)*
    (-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(-9460383744 + 40324644864*d - 76106374656*d^2 + 
    84450313664*d^3 - 61458578608*d^4 + 30885676608*d^5 - 10959170696*d^6 + 
    2749837220*d^7 - 478723279*d^8 + 55122388*d^9 - 3781019*d^10 + 
    117118*d^11)/(128*(-4 + d)^4*(-3 + d)^3*(-2 + d)^2*(-1 + d)*(-7 + 2*d)^2*
    (-5 + 2*d)*(-8 + 3*d)*(-16 + 5*d)), 0, 
  -(2352 - 3530*d + 1963*d^2 - 478*d^3 + 43*d^4)/
   (8*(-4 + d)^2*(-3 + d)*(-2 + d)*(-1 + d)*(-7 + 2*d)*(-5 + 2*d)^2), 0, 0, 
  0, 0, 0, 0, -((-3 + d)*(-11669504 + 28279040*d - 29392736*d^2 + 
      16986792*d^3 - 5895332*d^4 + 1228610*d^5 - 142353*d^6 + 7073*d^7))/
   (4*(-4 + d)^2*(-2 + d)^2*(-1 + d)*(-7 + 2*d)*(-5 + 2*d)^2*(-8 + 3*d)*
    (-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 0, 
  ((-10 + 3*d)*(1161216 - 2289376*d + 1874648*d^2 - 816164*d^3 + 199286*d^4 - 
     25881*d^5 + 1397*d^6))/(64*(-3 + d)^2*(-2 + d)^2*(-1 + d)*(-7 + 2*d)*
    (-5 + 2*d)^2*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 
  (-3*(-4 + d)*(-14 + 3*d)*(-10 + 3*d))/(256*(-3 + d)*(-2 + d)*(-1 + d)*
    (-7 + 2*d)^2*(-5 + 2*d)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0}, {(-46619136000 + 154141267200*d - 226174961600*d^2 + 
    193296123456*d^3 - 106031705608*d^4 + 38713332156*d^5 - 9407676642*d^6 + 
    1467211929*d^7 - 133254360*d^8 + 5369544*d^9)/
   (1440*(-3 + d)^2*(-2 + d)^2*(-1 + d)*(-5 + 2*d)*(-10 + 3*d)^2*(-8 + 3*d)^2*
    (-7 + 3*d)*(-5 + 3*d)*(-16 + 5*d)), 0, 
  (3860 - 5682*d + 3124*d^2 - 760*d^3 + 69*d^4)/(24*(-3 + d)*(-2 + d)^2*
    (-1 + d)*(-5 + 2*d)*(-10 + 3*d)*(-7 + 3*d)*(-5 + 3*d)), 0, 0, 0, 0, 0, 0, 
  -((-3 + d)*(5606400 - 12452080*d + 11482096*d^2 - 5625328*d^3 + 
      1544060*d^4 - 225097*d^5 + 13614*d^6))/(30*(-2 + d)^2*(-1 + d)*
    (-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*(-7 + 3*d)*(-5 + 3*d)*(-16 + 5*d)*
    (-14 + 5*d)*(-12 + 5*d)), 0, 
  -((-4 + d)*(5592000 - 12043040*d + 10774008*d^2 - 5124544*d^3 + 
      1366628*d^4 - 193731*d^5 + 11404*d^6))/(480*(-3 + d)^2*(-2 + d)^2*
    (-1 + d)*(-5 + 2*d)*(-7 + 3*d)*(-5 + 3*d)*(-16 + 5*d)*(-14 + 5*d)*
    (-12 + 5*d)), 0, (-4 + d)^2/(192*(-3 + d)^2*(-2 + d)*(-1 + d)*(-7 + 3*d)*
    (-5 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-5 + 2*d)*(-12 + 5*d)*(-378371865600 + 3477581933760*d - 
     8142667044800*d^2 + 9611696860176*d^3 - 6941343497856*d^4 + 
     3332325331748*d^5 - 1103623637196*d^6 + 254579986383*d^7 - 
     40324396162*d^8 + 4193492061*d^9 - 258394050*d^10 + 7161016*d^11))/
   (480*(-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)^2*
    (-10 + 3*d)^2*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 0, 
  ((-8 + 3*d)*(-126684000 + 257759280*d - 224450560*d^2 + 108336424*d^3 - 
     31279570*d^4 + 5398519*d^5 - 515374*d^6 + 20983*d^7))/
   (15*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-10 + 3*d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  ((-4 + d)*(-13536 + 11548*d - 3228*d^2 + 295*d^3))/
   (16*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-18 + 5*d)*
    (-16 + 5*d)*(-14 + 5*d)), 0, 0, 
  -(4668408 - 8652628*d + 6616774*d^2 - 2674343*d^3 + 602869*d^4 - 
     71894*d^5 + 3544*d^6)/(64*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)^2*(-14 + 5*d)), 
  (-3*(-4 + d)*(-14 + 3*d)*(-10 + 3*d)*(-4422 + 3595*d - 967*d^2 + 86*d^3))/
   (64*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)^2*(-18 + 5*d)*
    (-16 + 5*d)*(-14 + 5*d)), 0, 
  (-4*(22047120 - 31934520*d + 18989300*d^2 - 5921062*d^3 + 1018242*d^4 - 
     91217*d^5 + 3307*d^6))/(15*(-4 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*
    (-10 + 3*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  ((-4 + d)*(-13536 + 11548*d - 3228*d^2 + 295*d^3))/
   (16*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-18 + 5*d)*
    (-16 + 5*d)*(-14 + 5*d)), (-2988180 + 4088420*d - 2225371*d^2 + 
    602133*d^3 - 80963*d^4 + 4327*d^5)/(30*(-3 + d)^3*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-22 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  -((-4 + d)*(18817920 - 30717000*d + 20814428*d^2 - 7492628*d^3 + 
      1510806*d^4 - 161758*d^5 + 7183*d^6))/(30*(-3 + d)^3*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  (9*(-4 + d)^2*(-14 + 3*d)^2*(-10 + 3*d)^2)/(320*(-3 + d)^2*(-2 + d)*
    (-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-5 + 2*d)*(-12 + 5*d)*(53907310080 - 143951012640*d + 172469986512*d^2 - 
     122072592480*d^3 + 56515138376*d^4 - 17878936866*d^5 + 3913337497*d^6 - 
     585031513*d^7 + 57153260*d^8 - 3293663*d^9 + 84994*d^10))/
   (30*(-4 + d)^4*(-3 + d)^4*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-10 + 3*d)^2*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 0, 
  -((-8 + 3*d)*(-24572160 + 73811520*d - 83409440*d^2 + 48713936*d^3 - 
      16286852*d^4 + 3158888*d^5 - 331685*d^6 + 14618*d^7))/
   (15*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-10 + 3*d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  -((-4 + d)^2*(-1321020 + 1731444*d - 904439*d^2 + 235352*d^3 - 30508*d^4 + 
      1576*d^5))/(10*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  (484 - 280*d + 37*d^2 + d^3)/(4*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-14 + 5*d)), 0, 0, (4*(36676080 - 51273480*d + 29139676*d^2 - 
     8555146*d^3 + 1352278*d^4 - 106747*d^5 + 3134*d^6))/
   (15*(-4 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-10 + 3*d)*(-22 + 5*d)*
    (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  -(((-4 + d)*(-34 + 11*d))/((-3 + d)*(-2 + d)*(-1 + d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d))), 
  -(-2889720 + 4201616*d - 2411542*d^2 + 683656*d^3 - 95809*d^4 + 5314*d^5)/
   (60*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-22 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)), 0, ((-4 + d)*(84371760 - 138966768*d + 95024000*d^2 - 
     34526456*d^3 + 7030251*d^4 - 760588*d^5 + 34156*d^6))/
   (60*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*
    (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  (3*(-4 + d)^2*(-14 + 3*d)*(-10 + 3*d))/(20*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0}, {(218880 - 321366*d + 176405*d^2 - 42894*d^3 + 
    3897*d^4)/(30*(-3 + d)^2*(-2 + d)^2*(-1 + d)*(-10 + 3*d)*(-8 + 3*d)*
    (-8 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3*(-4 + d)^2*(-10 + 3*d)*(-8 + 3*d))/(5*(-3 + d)*(-2 + d)^2*(-1 + d)*
    (-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0}, 
 {-((-5 + 2*d)*(-12 + 5*d)*(35815943715840 - 118490300072640*d + 
      179796423265920*d^2 - 165466454340720*d^3 + 102862959453952*d^4 - 
      45505214883460*d^5 + 14689347161176*d^6 - 3486235765397*d^7 + 
      603720416732*d^8 - 74394246986*d^9 + 6191839738*d^10 - 312516289*d^11 + 
      7233430*d^12))/(480*(-4 + d)^4*(-3 + d)^4*(-2 + d)*(-1 + d)*
    (-9 + 2*d)^2*(-7 + 2*d)*(-10 + 3*d)^2*(-22 + 5*d)*(-18 + 5*d)*
    (-16 + 5*d)), 0, (2*(-8 + 3*d)*(-134174880 + 255374640*d - 
     208101700*d^2 + 94107148*d^3 - 25502665*d^4 + 4140928*d^5 - 372958*d^6 + 
     14371*d^7))/(15*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*
    (-10 + 3*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 
  0, 0, (2*(28041120 - 46099080*d + 31504420*d^2 - 11453066*d^3 + 
     2335305*d^4 - 253159*d^5 + 11396*d^6))/(15*(-4 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-10 + 3*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  0, ((-10 + 3*d)^2*(-17 + 5*d))/(8*(-3 + d)^3*(-2 + d)*(-1 + d)*(-16 + 5*d)*
     (-14 + 5*d)) + (-2988180 + 4088420*d - 2225371*d^2 + 602133*d^3 - 
     80963*d^4 + 4327*d^5)/(60*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*
     (-22 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  -((-4 + d)*(18817920 - 30717000*d + 20814428*d^2 - 7492628*d^3 + 
      1510806*d^4 - 161758*d^5 + 7183*d^6))/(60*(-3 + d)^3*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  0, 0, -((-4 + d)*(-10 + 3*d)*(-449838 + 597615*d - 316019*d^2 + 83127*d^3 - 
      10875*d^4 + 566*d^5))/(64*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*
    (-7 + 2*d)^2*(-16 + 5*d)*(-14 + 5*d)), 
  (9*(-4 + d)^2*(-14 + 3*d)^2*(-10 + 3*d)^2)/(320*(-3 + d)^2*(-2 + d)*
    (-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {((-5 + 2*d)*(-12 + 5*d)*(-767826605629440 + 1922405890337280*d - 
     1641270799802880*d^2 - 103507500222912*d^3 + 1466715511378688*d^4 - 
     1537079299613392*d^5 + 920478048996464*d^6 - 374315465041876*d^7 + 
     109252011420488*d^8 - 23300287738549*d^9 + 3618240630969*d^10 - 
     399618738603*d^11 + 29814417135*d^12 - 1349287320*d^13 + 28009548*d^14))/
   (480*(-4 + d)^4*(-3 + d)^4*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)^2*
    (-14 + 3*d)*(-10 + 3*d)^2*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 0, 0, 0, 
  0, 0, -(-131909904 + 243237984*d - 191534656*d^2 + 83468252*d^3 - 
     21734535*d^4 + 3380547*d^5 - 290694*d^6 + 10656*d^7)/
   (192*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)^2*
    (-14 + 3*d)*(-14 + 5*d)), (-3*(-4 + d)*(-14 + 3*d)*(-10 + 3*d)*
    (-4422 + 3595*d - 967*d^2 + 86*d^3))/(64*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)^2*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  (-2*(11578080 - 25786000*d + 21949280*d^2 - 9445032*d^3 + 2202606*d^4 - 
     266397*d^5 + 13131*d^6))/(15*(-4 + d)^2*(-2 + d)*(-1 + d)*(-14 + 3*d)*
    (-10 + 3*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  ((-10 + 3*d)^2*(-17 + 5*d))/(8*(-3 + d)^3*(-2 + d)*(-1 + d)*(-16 + 5*d)*
    (-14 + 5*d)), 0, 0, 0, 0, 
  ((-4 + d)*(-77703192 + 138334140*d - 105267246*d^2 + 44393341*d^3 - 
     11207639*d^4 + 1694229*d^5 - 142023*d^6 + 5094*d^7))/
   (192*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)^2*(-14 + 3*d)*
    (-16 + 5*d)*(-14 + 5*d)), 0, (9*(-4 + d)^2*(-14 + 3*d)^2*(-10 + 3*d)^2)/
   (320*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*
    (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {((-5 + 2*d)*(-12 + 5*d)*(-13903957776 + 35343216016*d - 
     39864819952*d^2 + 26184509972*d^3 - 11036263503*d^4 + 3095068354*d^5 - 
     577485869*d^6 + 69118234*d^7 - 4814788*d^8 + 148712*d^9))/
   (32*(-4 + d)^4*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*(-7 + 2*d)^2*
    (-10 + 3*d)^2), (-3*(-4 + d)*(-14 + 3*d)*(-10 + 3*d)*
    (-4422 + 3595*d - 967*d^2 + 86*d^3))/(64*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)^2*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 
  -(4668408 - 8652628*d + 6616774*d^2 - 2674343*d^3 + 602869*d^4 - 
     71894*d^5 + 3544*d^6)/(64*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)^2*(-14 + 5*d)), 
  (-3*(-4 + d)*(-14 + 3*d)*(-10 + 3*d)*(-4422 + 3595*d - 967*d^2 + 86*d^3))/
   (64*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)^2*(-18 + 5*d)*
    (-16 + 5*d)*(-14 + 5*d)), 
  ((-4 + d)*(-13536 + 11548*d - 3228*d^2 + 295*d^3))/
   (16*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-18 + 5*d)*
    (-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 
  -((-4 + d)*(-10 + 3*d)*(-449838 + 597615*d - 316019*d^2 + 83127*d^3 - 
      10875*d^4 + 566*d^5))/(32*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)^2*
    (-7 + 2*d)^2*(-16 + 5*d)*(-14 + 5*d)), 0, 0, 
  (9*(-4 + d)^2*(-14 + 3*d)^2*(-10 + 3*d)^2)/(320*(-3 + d)^2*(-2 + d)*
    (-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {(-274210750464 + 968080293888*d - 1552236235776*d^2 + 1492248376704*d^3 - 
    955780341920*d^4 + 428284954832*d^5 - 137015284144*d^6 + 
    31296173952*d^7 - 5002012346*d^8 + 532787497*d^9 - 34038472*d^10 + 
    988149*d^11)/(128*(-4 + d)^4*(-3 + d)^3*(-2 + d)^2*(-1 + d)*(-7 + 2*d)*
    (-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*(-16 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  ((-3 + d)*(734720 - 1529120*d + 1329256*d^2 - 617364*d^3 + 161450*d^4 - 
     22525*d^5 + 1309*d^6))/(2*(-4 + d)^2*(-2 + d)^2*(-1 + d)*(-7 + 2*d)*
    (-5 + 2*d)^2*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 0, 
  ((-10 + 3*d)*(1161216 - 2289376*d + 1874648*d^2 - 816164*d^3 + 199286*d^4 - 
     25881*d^5 + 1397*d^6))/(32*(-3 + d)^2*(-2 + d)^2*(-1 + d)*(-7 + 2*d)*
    (-5 + 2*d)^2*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 0, 0, 0, 0, 
  (-3*(-4 + d)*(-10 + 3*d)*(3508736 - 6613216*d + 5147448*d^2 - 2116772*d^3 + 
     484734*d^4 - 58561*d^5 + 2913*d^6))/(256*(-3 + d)^2*(-2 + d)^2*(-1 + d)*
    (-7 + 2*d)^2*(-5 + 2*d)^2*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 0, 0, 0, 
  (-3*(-4 + d)*(-14 + 3*d)*(-10 + 3*d))/(256*(-3 + d)*(-2 + d)*(-1 + d)*
    (-7 + 2*d)^2*(-5 + 2*d)^2), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0}, 
 {-((-5 + 2*d)*(-12 + 5*d)*(-116977674240 + 313425312384*d - 
      376868423776*d^2 + 266457536208*d^3 - 121867108144*d^4 + 
      37327672096*d^5 - 7645350782*d^6 + 1008348157*d^7 - 77620980*d^8 + 
      2654577*d^9))/(960*(-4 + d)^4*(-3 + d)^4*(-2 + d)*(-1 + d)*(-7 + 2*d)*
    (-10 + 3*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  (-33092160 + 46730456*d - 26341436*d^2 + 7406198*d^3 - 1038237*d^4 + 
    58029*d^5)/(15*(-4 + d)^2*(-2 + d)*(-1 + d)*(-7 + 2*d)*(-22 + 5*d)*
    (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  ((-10 + 3*d)*(176208 - 178812*d + 67732*d^2 - 11347*d^3 + 709*d^4))/
    (96*(-3 + d)^3*(-2 + d)*(-1 + d)*(-7 + 2*d)*(-22 + 5*d)*(-16 + 5*d)*
     (-14 + 5*d)) - ((-10 + 3*d)*(452112 - 508180*d + 213116*d^2 - 
      39509*d^3 + 2731*d^4))/(96*(-3 + d)^3*(-2 + d)*(-1 + d)*(-7 + 2*d)*
     (-22 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 
  ((-4 + d)*(-10 + 3*d)*(409488 - 480420*d + 209092*d^2 - 40037*d^3 + 
     2847*d^4))/(128*(-3 + d)^3*(-2 + d)*(-1 + d)*(-7 + 2*d)^2*(-22 + 5*d)*
    (-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 
  (-3*(-4 + d)*(-14 + 3*d)*(-10 + 3*d)*(-72624 + 58556*d - 15640*d^2 + 
     1383*d^3))/(640*(-3 + d)^2*(-2 + d)*(-1 + d)*(-7 + 2*d)^2*(-22 + 5*d)*
    (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  (3*(-4 + d)^2*(-14 + 3*d)*(-10 + 3*d))/(20*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0}, {-((-5 + 2*d)*(-12 + 5*d)*(-555384 + 823268*d - 489250*d^2 + 
      145683*d^3 - 21732*d^4 + 1299*d^5))/(6*(-4 + d)^4*(-3 + d)^3*(-2 + d)*
    (-1 + d)*(-10 + 3*d)^2), 0, 0, 0, 0, 0, (484 - 280*d + 37*d^2 + d^3)/
   (4*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*(-14 + 5*d)), 0, 
  -(((-4 + d)*(-34 + 11*d))/((-3 + d)*(-2 + d)*(-1 + d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d))), 0, 0, 0, 0, 0, 0, 0, 
  ((-4 + d)*(-10 + 3*d)*(-17 + 5*d))/(2*(-3 + d)^3*(-2 + d)*(-1 + d)*
    (-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 0, 
  (3*(-4 + d)^2*(-14 + 3*d)*(-10 + 3*d))/(20*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 
  0}, {-((-5 + 2*d)*(-12 + 5*d)*(-35214077445120 + 101406392055360*d - 
      132211357068672*d^2 + 102992588194384*d^3 - 53251612753184*d^4 + 
      19183566968444*d^5 - 4911940580984*d^6 + 893675960583*d^7 - 
      113189393126*d^8 + 9501775863*d^9 - 475642660*d^10 + 10752812*d^11))/
   (960*(-4 + d)^3*(-3 + d)^4*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)^2*
    (-10 + 3*d)^2*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 0, 
  -((-8 + 3*d)*(23108561280 - 52102074960*d + 51295959664*d^2 - 
      28800591120*d^3 + 10085209476*d^4 - 2255215419*d^5 + 314458122*d^6 - 
      24994335*d^7 + 866942*d^8))/(60*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)), 0, ((-4 + d)^2*(-5082300 + 6721308*d - 3540743*d^2 + 
     928630*d^3 - 121244*d^4 + 6304*d^5))/(20*(-3 + d)^3*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  0, 0, 0, 0, -(-4482201600 + 8631544080*d - 7109225152*d^2 + 
     3245857088*d^3 - 887082836*d^4 + 145096263*d^5 - 13149575*d^6 + 
     509282*d^7)/(30*(-4 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-10 + 3*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  -((-10 + 3*d)*(452112 - 508180*d + 213116*d^2 - 39509*d^3 + 2731*d^4))/
    (96*(-3 + d)^3*(-2 + d)*(-1 + d)*(-7 + 2*d)*(-22 + 5*d)*(-16 + 5*d)*
     (-14 + 5*d)) - (-12987720 + 17630816*d - 9527282*d^2 + 2561096*d^3 - 
     342419*d^4 + 18214*d^5)/(120*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*
     (-22 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  (-3*(-4 + d)*(-14 + 3*d)*(-10 + 3*d)*(-72624 + 58556*d - 15640*d^2 + 
     1383*d^3))/(640*(-3 + d)^2*(-2 + d)*(-1 + d)*(-7 + 2*d)^2*(-22 + 5*d)*
    (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  ((-4 + d)*(84371760 - 138966768*d + 95024000*d^2 - 34526456*d^3 + 
     7030251*d^4 - 760588*d^5 + 34156*d^6))/(120*(-3 + d)^3*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  0, 0, ((-4 + d)*(-10 + 3*d)*(-17 + 5*d))/(4*(-3 + d)^3*(-2 + d)*(-1 + d)*
    (-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 0, 0, 
  (3*(-4 + d)^2*(-14 + 3*d)*(-10 + 3*d))/(20*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 0, 0, 0}, 
 {((-5 + 2*d)*(-12 + 5*d)*(-7504566497280 + 23682948303360*d - 
     33955734049280*d^2 + 29193673805376*d^3 - 16721543402240*d^4 + 
     6699163852368*d^5 - 1915357753088*d^6 + 390767062572*d^7 - 
     55744709184*d^8 + 5295045477*d^9 - 301376694*d^10 + 7785738*d^11))/
   (30*(-4 + d)^5*(-3 + d)^4*(-2 + d)*(-1 + d)*(-14 + 3*d)*(-10 + 3*d)^2*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 0, 0, 0, 0, 0, 
  (-3298032 + 4768048*d - 2748264*d^2 + 789072*d^3 - 112791*d^4 + 6417*d^5)/
   (12*(-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-14 + 3*d)*(-14 + 5*d)), 0, 
  0, (-4*(-2684230080 + 5230574240*d - 4357410560*d^2 + 2011307072*d^3 - 
     555442284*d^4 + 91754322*d^5 - 8393358*d^6 + 327933*d^7))/
   (15*(-4 + d)^3*(-2 + d)*(-1 + d)*(-14 + 3*d)*(-10 + 3*d)*(-22 + 5*d)*
    (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  (-3*(-10 + 3*d)^2*(58 - 34*d + 5*d^2))/(4*(-4 + d)*(-3 + d)^3*(-2 + d)*
    (-1 + d)*(-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 
  (21096 - 27580*d + 13146*d^2 - 2721*d^3 + 207*d^4)/
   (12*(-3 + d)^3*(-2 + d)*(-1 + d)*(-14 + 3*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  0, 0, 0, 0, 0, 0, (-9*(-14 + 3*d)^2*(-10 + 3*d)^2)/
   (20*(-3 + d)^2*(-2 + d)*(-1 + d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)), 0, 0, 0, 0, 0, 0}, 
 {-((-2 + d)*(-864 + 1624*d - 981*d^2 + 189*d^3))/
   (30*(-1 + d)^3*(-3 + 2*d)*(-8 + 3*d)*(-4 + 3*d)*(-8 + 5*d)*(-6 + 5*d)), 0, 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (4*(-3 + d)^2*(-2 + d))/(5*(-1 + d)^3*(-14 + 5*d)*(-12 + 5*d)*(-8 + 5*d)*
    (-6 + 5*d)), 0, 0, 0, 0, 0}, 
 {(-561438720 + 1367362048*d - 1421831808*d^2 + 818043104*d^3 - 
    281179224*d^4 + 57726612*d^5 - 6553170*d^6 + 317277*d^7)/
   (180*(-4 + d)*(-2 + d)^2*(-1 + d)^2*(-10 + 3*d)^2*(-8 + 3*d)^2*(-18 + 5*d)*
    (-16 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  -((-3 + d)*(-30412800 + 74846208*d - 78731008*d^2 + 45870976*d^3 - 
      15982952*d^4 + 3329804*d^5 - 384006*d^6 + 18909*d^7))/
   (60*(-4 + d)*(-2 + d)^2*(-1 + d)^2*(-5 + 2*d)*(-10 + 3*d)*(-8 + 3*d)*
    (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 
  0, 0, 0, 0, 0, 0, 0, (-16*(-3 + d)^2*(-188 + 206*d - 75*d^2 + 9*d^3))/
   (15*(-4 + d)*(-2 + d)^2*(-1 + d)^2*(-10 + 3*d)*(-8 + 3*d)*(-14 + 5*d)*
    (-12 + 5*d)), (-4*(-4 + d)^2*(-3 + d))/(5*(-2 + d)*(-1 + d)^2*(-18 + 5*d)*
    (-16 + 5*d)*(-14 + 5*d)*(-12 + 5*d)), 0, 0, 0, 0}, 
 {-(9987840000 - 29355012000*d + 37682208900*d^2 - 27592727332*d^3 + 
     12605233249*d^4 - 3678575136*d^5 + 669659850*d^6 - 69523056*d^7 + 
     3151305*d^8)/(360*(-3 + d)^3*(-2 + d)^3*(-1 + d)*(-5 + 2*d)*
    (-10 + 3*d)^2*(-8 + 3*d)^2), 0, (-12480 + 13570*d - 4893*d^2 + 585*d^3)/
   (24*(-3 + d)*(-2 + d)^3*(-1 + d)*(-5 + 2*d)*(-10 + 3*d)), 0, 0, 0, 0, 0, 
  0, ((-3 + d)*(1120 - 918*d + 189*d^2))/(3*(-2 + d)^3*(-1 + d)*(-5 + 2*d)*
    (-10 + 3*d)*(-8 + 3*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (552960 - 802872*d + 435760*d^2 - 104796*d^3 + 9423*d^4)/
   (15*(-2 + d)^3*(-1 + d)*(-10 + 3*d)*(-8 + 3*d)*(-14 + 5*d)*(-12 + 5*d)), 
  0, -(-4 + d)^2/(4*(-3 + d)^2*(-2 + d)^3*(-1 + d)), 0, 0, 0}, 
 {-((-5 + 2*d)*(-12 + 5*d)*(-461094266880 + 1375704688320*d - 
      1863165443424*d^2 + 1511952448800*d^3 - 816845269136*d^4 + 
      308491827924*d^5 - 83104097458*d^6 + 15968918414*d^7 - 2145006469*d^8 + 
      191819176*d^9 - 10277968*d^10 + 249976*d^11))/
   (30*(-4 + d)^4*(-3 + d)^4*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-10 + 3*d)^2*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 0, 
  -((-8 + 3*d)*(-24572160 + 73811520*d - 83409440*d^2 + 48713936*d^3 - 
      16286852*d^4 + 3158888*d^5 - 331685*d^6 + 14618*d^7))/
   (15*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-10 + 3*d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  -(((-4 + d)*(-34 + 11*d))/((-3 + d)*(-2 + d)*(-1 + d)*(-18 + 5*d)*
     (-16 + 5*d)*(-14 + 5*d))), 0, 0, 0, 0, 0, 
  (4*(133115760 - 212629320*d + 141213516*d^2 - 49903842*d^3 + 9895722*d^4 - 
     1043797*d^5 + 45746*d^6))/(15*(-4 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*
    (-10 + 3*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  -(-12987720 + 17630816*d - 9527282*d^2 + 2561096*d^3 - 342419*d^4 + 
     18214*d^5)/(60*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-22 + 5*d)*
    (-16 + 5*d)*(-14 + 5*d)), 0, 
  ((-4 + d)*(84371760 - 138966768*d + 95024000*d^2 - 34526456*d^3 + 
     7030251*d^4 - 760588*d^5 + 34156*d^6))/(60*(-3 + d)^3*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, (12731160 - 20824140*d + 14150846*d^2 - 
    5112681*d^3 + 1035653*d^4 - 111502*d^5 + 4984*d^6)/
   (5*(-4 + d)^2*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*
    (-22 + 5*d)*(-14 + 5*d)), ((-4 + d)*(-4422 + 3595*d - 967*d^2 + 86*d^3))/
   ((-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)), -((-4 + d)^2*(-1321020 + 1731444*d - 904439*d^2 + 
      235352*d^3 - 30508*d^4 + 1576*d^5))/(10*(-3 + d)^3*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  (3*(-4 + d)^2*(-14 + 3*d)*(-10 + 3*d))/(20*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 0}, 
 {((-5 + 2*d)*(-12 + 5*d)*(123462788198400 - 409847877861120*d + 
     623358474506688*d^2 - 574375826416448*d^3 + 357077826249264*d^4 - 
     157778263714224*d^5 + 50805618148100*d^6 - 12011788321836*d^7 + 
     2069307764673*d^8 - 253304453758*d^9 + 20911924089*d^10 - 
     1045337388*d^11 + 23925460*d^12))/(960*(-4 + d)^4*(-3 + d)^4*(-2 + d)*
    (-1 + d)*(-9 + 2*d)*(-7 + 2*d)^2*(-10 + 3*d)^2*(-22 + 5*d)*(-18 + 5*d)*
    (-16 + 5*d)), 0, 
  -((-8 + 3*d)*(23108561280 - 52102074960*d + 51295959664*d^2 - 
      28800591120*d^3 + 10085209476*d^4 - 2255215419*d^5 + 314458122*d^6 - 
      24994335*d^7 + 866942*d^8))/(60*(-4 + d)^2*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d)), 0, 0, 0, 0, 0, 0, 
  (-2*(136574640 - 214862760*d + 140616236*d^2 - 49001066*d^3 + 9589334*d^4 - 
      999185*d^5 + 43306*d^6))/(15*(-4 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*
     (-10 + 3*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)) - 
   (-4556047680 + 8586098160*d - 6925229520*d^2 + 3098612696*d^3 - 
     830563148*d^4 + 133351691*d^5 - 11873127*d^6 + 452178*d^7)/
    (30*(-4 + d)^2*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-10 + 3*d)*
     (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  ((-10 + 3*d)*(176208 - 178812*d + 67732*d^2 - 11347*d^3 + 709*d^4))/
    (96*(-3 + d)^3*(-2 + d)*(-1 + d)*(-7 + 2*d)*(-22 + 5*d)*(-16 + 5*d)*
     (-14 + 5*d)) - (-2889720 + 4201616*d - 2411542*d^2 + 683656*d^3 - 
     95809*d^4 + 5314*d^5)/(120*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*
     (-22 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  (-3*(-4 + d)*(-14 + 3*d)*(-10 + 3*d)*(-72624 + 58556*d - 15640*d^2 + 
     1383*d^3))/(640*(-3 + d)^2*(-2 + d)*(-1 + d)*(-7 + 2*d)^2*(-22 + 5*d)*
    (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  ((-4 + d)*(84371760 - 138966768*d + 95024000*d^2 - 34526456*d^3 + 
     7030251*d^4 - 760588*d^5 + 34156*d^6))/(120*(-3 + d)^3*(-2 + d)*(-1 + d)*
    (-9 + 2*d)*(-7 + 2*d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 
  0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  -(2601840 - 3692980*d + 2147056*d^2 - 652171*d^3 + 108595*d^4 - 9323*d^5 + 
     318*d^6)/(5*(-4 + d)^2*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-10 + 3*d)*(-22 + 5*d)*(-14 + 5*d)), 
  ((-4 + d)*(-4422 + 3595*d - 967*d^2 + 86*d^3))/
   (2*(-3 + d)*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*(-18 + 5*d)*
    (-16 + 5*d)*(-14 + 5*d)), 
  ((-4 + d)^2*(-5082300 + 6721308*d - 3540743*d^2 + 928630*d^3 - 121244*d^4 + 
     6304*d^5))/(20*(-3 + d)^3*(-2 + d)*(-1 + d)*(-9 + 2*d)*(-7 + 2*d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  (3*(-4 + d)^2*(-14 + 3*d)*(-10 + 3*d))/(20*(-3 + d)^2*(-2 + d)*(-1 + d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0}, 
 {-((-5 + 2*d)*(-12 + 5*d)*(-7890485760 + 18751864000*d - 19608916640*d^2 + 
      11817875776*d^3 - 4511108896*d^4 + 1126555740*d^5 - 182965882*d^6 + 
      18460030*d^7 - 1032675*d^8 + 23609*d^9))/(5*(-4 + d)^5*(-3 + d)^3*
    (-2 + d)*(-1 + d)*(-10 + 3*d)^2*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)), 0, 
  ((-8 + 3*d)*(-316117440 + 653769920*d - 578328960*d^2 + 283635472*d^3 - 
     83282540*d^4 + 14638396*d^5 - 1425878*d^6 + 59365*d^7))/
   (5*(-4 + d)^3*(-3 + d)^2*(-2 + d)*(-1 + d)*(-10 + 3*d)*(-22 + 5*d)*
    (-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 0, 0, 
  (8*(47093280 - 80501920*d + 57300080*d^2 - 21732312*d^3 + 4630838*d^4 - 
     525480*d^5 + 24799*d^6))/(5*(-4 + d)^3*(-2 + d)*(-1 + d)*(-10 + 3*d)*
    (-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*(-14 + 5*d)), 0, 
  (-3*(-10 + 3*d)^2*(58 - 34*d + 5*d^2))/(2*(-4 + d)*(-3 + d)^3*(-2 + d)*
    (-1 + d)*(-16 + 5*d)*(-14 + 5*d)), 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 0, 
  (-3606560 + 5196520*d - 2989500*d^2 + 858002*d^3 - 122795*d^4 + 7007*d^5)/
   (5*(-4 + d)^3*(-3 + d)*(-2 + d)*(-1 + d)*(-10 + 3*d)*(-22 + 5*d)*
    (-14 + 5*d)), 0, -((-4 + d)*(118560 - 127280*d + 51024*d^2 - 9050*d^3 + 
      599*d^4))/(5*(-3 + d)^3*(-2 + d)*(-1 + d)*(-22 + 5*d)*(-18 + 5*d)*
    (-16 + 5*d)*(-14 + 5*d)), 0, 0, (-9*(-14 + 3*d)^2*(-10 + 3*d)^2)/
   (20*(-3 + d)^2*(-2 + d)*(-1 + d)*(-22 + 5*d)*(-18 + 5*d)*(-16 + 5*d)*
    (-14 + 5*d))}}


==> anc/ps1to5_num.m <==
{SeriesData[eps, 0, {0.013888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888`2000., 0.18402777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
777777777777777777777777777777777777777777777777777777777777777777777777779`1\
999.5878363425668, 1.24244631817709491810606084182471458774904762586235275121\
13266777217733425352245335825083620794571473448016893231582541519806160673154\
53840758631103826062724707850621611067554326937704006110514797489271020058376\
20937731767805344366460246188492361877147940891737028696768203477156054684415\
55554220138895956877624130356844697409120737957723883877846771838138057014845\
27796718278260003945626658759071098207232142337587319366261297545365641881453\
65731286859398164963639213913396749293188665686657186278979819707505479998788\
83994462245902932561233369122472659929700909455522119216089146035311239130564\
86682574913829578392594036641617215044511665694947591694771825523085914525918\
38740085312369446423146129444384494213104586139248781936953267767818553518213\
14956981680353443104058307676088353419636205819966218492306279520069601373029\
80260492532076727556377948900382573555983529184877508969788427378455042759167\
02842104950092602102518052734614063556632830353096357586410177407037311107370\
76247996915265398581415643676058547970914701942922517634818283591071028933067\
75957508936036977880974752523320470857757297392245456828118947612864869452315\
67306164864100279959252352058880366992112745487654090829688920888479407389053\
21430097757164936910410931483049437646948207532366504912186280136557255280622\
50751569069446290597929862807150908286838874321180452461857616743778781649518\
76820715892677268370571035559862239363059210472283139078110889598332974192536\
45235808371151041279626765196087471159899969462964465191472323095095256954698\
17385965222394813646016816817057364367502870247660995972095786964227698145333\
18830534776258495815825966478470891417606011578581941255983367028936476686126\
92091421148146902337795717584254851733597022843724197452007120677433584616574\
80640894969767260372022393543625533538048878399046432876019569404093818307634\
81701149425974847757977039097177869750661919593724241659609088981787714699749\
85158690384833343341123627255588997172093365419897380136989289311040549303796\
366088594923901683489433624430007922645833`1999.2727435355682, 5.710002248749\
76364396845822271549514619646501672655439077417865280735438070901746779653618\
51312502566204415103093437553411285731891842440319540940395636995042919146338\
46181342942138069833418815964612452266201262026930853022029330937465641867846\
78400018489774687331226661004824595308426770238448218913324228463764095676477\
05529474291673259200773135954211972068387443389140179479656168366133882622688\
85609599354539932150734770858005429030711871653322794404421496005911246285348\
77970276998910264333064641046094593667083971482063552039091823256601692425400\
65270655180249098892838993470241707198104885573495724425402390760711640811496\
73587795226189003514270714643811166655107508524281282522597405011012626536436\
69711364026501630263253276249683190272240463551983553741775581569679154458020\
54747552445085636582371402831071849632435922505135949887194598802000253288103\
12780324448433770274277810134195202539455812046497201883139075754327984762446\
83838588981445068819802441641742070256947163705212912396959640561852703767193\
25888501325629288128393262662735784830869217447936571676989235500720181956051\
18399782648333806386988371828649861464029426445420511470126434683041765151660\
79484461881640082288553509950058233716059558030532950677054896044606436590412\
26093539319224425533466365311582341093923084085659416697165284812822804076276\
97506711344664243473068275525856136850982192135705181971688508562371668747137\
99253131703431473639490994108823273664805609973961037093817899927709495415867\
09299777108023062421388647477036751102552851071980885306053466262859215109481\
89816705869196491548337757851977116788597289999925600573609496288311805133614\
20318462371113442203351707282690634219844365989240156022939038477243453201316\
36094321906897534324196974021343540449138248984230638432278978950755850631678\
16922518956217421854941299004001509982717565886955671301442209302279403022822\
92640578264825759607893599173660938500650488821962658151553786488904168930691\
53917884653444970331465364215110436376060432820099852841990512956864260898918\
94677452`1999.000558604315, 20.1379954698865168043540926208098927961283856121\
60178280926973101967567233870002646902877099766654335192305020368389211291568\
53974121558314933792103787428923397599865782354680732192950446722619739436498\
90664025855328042799512565180710638427504771189061506167622291773712773446357\
02390223844115903755251924228770507097838855648004484895407573437403869608227\
54079945830264630567799423638821830679536534395732518961102015544100490402400\
14053169498656669330766621690390616382042393363638800605576718805698757396969\
06472796914606282527915726431743687874554001018201377151135151787727859436285\
38089750168058504368817267004231894654717253900998919053098665136183498193254\
96222253287498901156729438924029941128689405768453325572468661202588024493907\
16093940235079296148088154057294336505181959110034031501284280597697896447345\
77549730337549705126367554718689935508318433706810308241856630855786468720588\
60256796739660395151289836974673998103285843277802492929394802571533679885690\
76937851895739194814707842730715595193926747219996428166114964700852763928524\
48513059317661135771008923140321158512798605250891488532862517403329787951631\
53234017532546075388430786195585114120680989377496917569898918936986348427768\
22567425540312578009518254876649396168814589474352835009375594099556880614932\
52397361774538019731338730195508918255544867824214065982492306816917837667234\
90367090634031057297943052433554264826700283077334987527116309121683509641940\
70557124653615447502293514878862718861813892812719997015886186293979485115560\
77105900508374369585318094930282185890647802980145457947205780384049729742214\
47541467672125736846671390760294481062068839644326423436326175031677956013617\
88871434926346579272179794723034898910065773358829513783466168464078916203026\
15825719033359827843531019154035197292271881246436962430971924310620414966043\
21928661148402927420535021031161717550606129246917244894452557121402106562402\
19379903200860586123600787315408071847125962737899698691317609215006587938596\
0514163426651217831993339134834526343590143300935329`1998.7535150920319, 58.2\
63212800981910164736891640386786937653372407266310215881742646102369260050459\
30945900027991571442111261808234618663280270558058694616836543412187182862031\
88160762101990706273685729347518904877565338705795785905151050605676909294732\
09624537526086762217483181037226171989884886538889228331783328427860062125961\
71155221390853166407736421280919302910923255758996542777170219545089234885414\
66057400270280254482736438886315932945934234690453569115787249986301016117743\
67695939484357536310766693344076315518956675119377240251946156617701796357885\
34159635814923603371477481336496991350750707086750902062863673289896431271842\
59555647804260993847382836372741488102195233537367937341048742124331841722828\
64180631898753183676697316463807341558579980640784500096841459282687765290914\
33755983063449144728249946993748328630234342676738880759644487282081972342639\
29334027441922992389940215148777423126628342447285646439297982099901040188985\
29460004773092915368080461953709719263793839422844675697090900237460115483332\
27436915698069701307233930147334639329962181924655796893819643336267273656966\
67220814481326494799707559317251025407416393415422674547993546330042392498387\
07574981375694376992693244187278782253704903236454163158766421991450092591232\
00034138202252166032915498900319549702055092241417020602941031419040056415913\
38233684629582863359812049919342273004045808864000762204874654823631333550973\
91659690915235513679903531260793722164970112575987830406778455518450269138057\
38461909465873007290058115024553005985331444254171567954886974390356703070571\
79673943964949553689812108353439458423480632109265413152861874533536849062811\
11221603524461143467458353798202280552021108295207195652645853698861326446347\
05445421951584438322587412072182263123467620292595740300214220822544809283329\
19263019628578859460066295522470861846349552677087617048373942250944610529226\
96795100264439036794604318996930261099574379865462871924664458679217127352590\
54139167681720626413778183096121830720667294803979929205799637220510544858000\
08188329437029468884`1998.5236679018035, 144.36838984775752170045234207137828\
08410180298231219780451749690413663902351321605170244415811795834371701020255\
76473646699154347655285011538271838800257746255912316031923793828122068776540\
72203849602609595493218698316242518609980274358368014250534576455023425981603\
34432599374260373334059902006505019086003120409921583352750683389279754549931\
78633822353130476116617098359785562187632691909104685880696682057868806501768\
94785230851787791020805554505072698306665208556415498089109102759312324234490\
44017603689868205419430954432760281278208795983163568707387164813477837189656\
95586371957807328999419538412907283569488834358278010058615678562007331580428\
45047301633752727289313541644043310835211694152698856904712947459332737166832\
22089301211190576740043283569199334118917274245030385364527358498326594154170\
38683545929244634545820316800027749625734810934307971105983999903599500885843\
85415314614775521527665036790853301685072002743585354482310535515734283941096\
43047026387761965262660158416741154700267116711237615873598553359570427705244\
95690868301895006342132335664243126326737745995804614828163795468422659053894\
69455660406484900887088596092572054432982515265100460914688335182591075959013\
99488878266563029868755052093343976996734259630126686740512747009844483983294\
64766849674499857420018423607624054049358186821214332608501088148148278021507\
45989701513123210550708421114744340390719207899668936407743881366743454172721\
52177121619481191090644899360565104022740124519719724040034938757885345380868\
48436090945186753504366790232110001393508633813393151388259603135339369097145\
38276218474896687654538063300849800971479819483398588368918455683769744269530\
31443938164402514941808488290681883470851223565246030484697533408695464309559\
19477958563186857270876468443351058381106789175993085876597887335605243775587\
59139504632350277811671282515238912532531671128694229508789238854411593830846\
14343863843506569581833935688940739600610515791165685771763462929587767764756\
803075140073148712866106005503331094379223432508778978478827549548`1998.30678\
32494337, 315.831171397836753369643300985379519806642006163425724826029608626\
50926924536754679144524208605740478430809593058049569057218820724921070451729\
18509606704998435769762156625607674506323421015605770712211704309680071745065\
51343347637631679999043388537910978209748366518738217529594157048921181382093\
22982184482571948787407555892585004242889414067896559132033614346009844660993\
66309337017432880912459911333140325965465067153159275945119731481899819830473\
95890451729806130947512136558651352847196090486034739926042196468126354152765\
95302253652298169418125528217551200549903642363298945801542454423839554763367\
26667768058420969066741328435052279884829881326850867413913018680266796159730\
10606592387036039370185844138190254537010545597764032290794130379326476022973\
21573051915227503569721226133233765654495668992224721104937308674563508160675\
36894587825015835581278536761538284188392937214487109346702202132776156848943\
66334291389511874326025246795928936760157637520504898955275458384894920461586\
38482491425906904560245004602100474704716037194122938402245373830126804891822\
98585960978556029843750083591062185560475110879044161551698843413306092057332\
87679619260558201817949806747117987130695155873436356436531154579482232096353\
78903435037502887233336022902664227885678206699993854830972583240545611027335\
46639839308476730748649341547285448118082842626722587700850442596971689137352\
06098620003634617925684882895537804715861721399154146911606286959340711882687\
39714519676040960926293728610270247982780788720088355402207929413259475381160\
03757156290134519340459842426850455820412784470732618173159933628061672658268\
69242755172385687564889507908370958560255782604090653021679281775261008451570\
28809237897095202525469729446601722900501508336826549081516612332670953480065\
45812329835971645937161990804196664505073118808955922601487785733067285542600\
85245847618637530259697349049493706029489562191836455562691167469320348157142\
80284349653388166804273654312605226537063078942562108484167277993654525213190\
05776165735151850724758685182827863`1998.1001359682057, 624.07595749183654760\
74292505001720655223696420489512032694309686098402128553645687996467665325332\
12171290166283176617228191130186759619627747857369457893437212955707152804535\
81691447506674475918436115527253640522577395767933679392093501281723714995677\
84916039697660397452709259355915506731093655104280292375454301509087617882066\
11561313567286140354841683916045688052279323286807159121832575555083588232554\
07297522653655645477979786639167032535204533031193444115825386911137813070901\
45821962630418908901790637076945698778583160678656618477120463290759498189776\
98249828883013821428719168485942150377753336957351789769790535771636324125195\
58161786114901142909766657471017343238951579337381830395423997924573904194083\
84490370049394752713397657334851825779062116340900798061828639130423668982913\
19321306341685654795689616053183639479683558446211944425946634404149754885725\
62570657317957976274546581667092113921204725986165695937319940477490606172618\
30791958432465364659368242775623993027133250743462479650093982739528266870820\
47826486416982262990295775442433141649692897047269467009217261449471795249581\
67187298276947786732473644336222239645308758269148253008613926876048516370547\
32783851022113488137310985944114494309054400595929461272263999842614316958512\
76123573764667727846587205802906665341293789577793031404010474535557185421039\
34366414398454897852825896875898209902698801039171745197821699319780919458312\
25708117472822042917278583046111422353840104277644612542188732964825676845754\
52307670425880107894337270332886991786606962886054435689874185206191955461517\
44798413059659765074908466510817346806282962240334841104191112947070701803188\
40309578334148139540484651618315725905186977212788874846308750600431452993239\
94207777627981226250319602778214929114784157106141331393647222503077074121317\
94641004469423370305699179604679519445140506960287995705731221929334083567857\
23068036933485414824010739041836506462842850107185336531421078170938822198961\
25715155670004805386269483966730301915146418017894682997872436133174093005411\
0982`1997.9014209817474, 1133.79295502599753801071555161346478616357362926288\
95704175672965849408636967058665059080979811204874328135375242931315634892951\
30758884365437358141023682594714152673551847235625749477995571234341875058143\
57023449066211737266201464330859426722459366144814300251333478434563131299001\
60178471361613843372412599901670609815135811380445270409824610808771211987933\
70789743033491252744440267058072531285886125039963473721224390320761414713757\
45813451203803741284901487891329958454520912557823051701477153527082416658157\
11087041150135424380104435646758900866089212653951239525674658000932839058858\
52949507673616041583080448641684344498846939731571236347535042148657531360581\
70652056475283778321966403941908796592963173834814213460604798313340432246849\
04627028512680648258455330379422578602489145559651306336632777609392414421284\
97018247539095297190425026783109724011716192457546525190597981221480540224638\
25410262135321679660428536462360199265461927721778698550666651414295337710744\
99019829940039449248187454240204963444425412560191911853683637464418235243901\
75214502870092050866899466973873913960910257516713183455403548946509235435088\
43391181828793202735144196532181382716663804595581811146047732708031106999732\
44802755829094563776269379888396599054507937663942875735461077380580771582233\
51838877384076646954200275818876270267912588339893061166443175819937719790038\
12233503243100224311643327776630022696029679133347695680160701299916796387087\
23129031393599887170428735870704076615337785250976377280369624745422952415213\
16272782021970100845493494278800870451558991475360996731004098378005083991153\
94138921700640465279203244754888649144760451088536720638570870446075392047997\
99029494531987805076099121897816999515469592993051877624754028306241775474254\
71519722247169188861232153146586646342514799039621260005635240467213461045227\
51087421524275386152365276445729820671360736241073091232218075568529646215775\
19923881225833777944052407045659806627014283233776032626252220737354493874609\
310562070703370717734457991460316532098224317422164`1997.7088928749456, 1920.\
95339496113821551392936607425104287358248166282777111393557121804780529657884\
03212390841302620553122210020255368997910473590690635400120360214531247316328\
99574049997720308616310815193461636412208855617366923536911526487461788697755\
17487624473086108724266897545307267502325533582763824812478375371740230822681\
60863609557507862518252976141517445564299530703725580943953608788666326233416\
81930544720330369762303193274868662634139233271793641418745067223013096895521\
76872707242777548363171486945763163257753325790731405780674653231541231896872\
19166477221741475235118476163490022881920800197267422951287648049279410343222\
18215929909193645709545125279170771342564629747699056856327663871821078252181\
39885872257815565910960837582471102294075358487294092954539623894026170421000\
63775711613569859174467912157786977717615589521935355937489346023463448555681\
33980145084207729703052718025216147747833115490640250440411391344060058897943\
52719648259162890301964374787568752869369225683775664413592917615661542897739\
12355056570255543563780992813303961471226910980918713073163401161635358117495\
37171141180430387131698277911870407785696674092793749590336617710337959691578\
83381195049305791124869074209690238666151859717306977306035121108379921282004\
42187038838689809385865621387817599546670710831807866677163963227807917087664\
39394923755865138739645478963302540065036332532798997996800618759602346672318\
60799700004596282894743875156042456438596807766590346907819944272867474425268\
49342136617727433597801201932152832037497285797548171509036630146640235728031\
19159518303437663901358321069462024911112305902929681185738859257086130244816\
86427750227748049395708123236293943081010565235045570190465626595177223034666\
15579266332583095441691295084653838819120851264499774613187248307350037585938\
98398308250055632198856133123933545507363017567144104975613036300210415942000\
27769052616301595543690871736827992595600196852706715938835441132769738917040\
63944768713605688916259762680493781598950743732203907488266675904242620332673\
574521077738357922619`1997.5214783551644, 3070.469602913445322030116735251703\
10658784414917106807907959772968943134472929185636388483870250955736051250087\
95192832841108806830586457828546271471065679035452003099751942247297822102208\
48096234326411241543513762634341655546984717742725457814498334931475554441457\
80204688501754416431131114290828089502806767925403911479072484782791426703448\
32170742520425843738467390149473080520421704992723252529678692967213703664865\
08449022462321332904332069696564346714733587245784869221957913939399766885708\
26799160504842629838259676399753996207545303939663056235458369883981759547476\
48266245882054474353882102158889067850944326156661225181113204200195254008029\
97864029842250690744913666191504494845454922234727893193019734596481862568010\
13826310624901554548919262150054388036009360482532549841020999127700067371662\
44666021533364718629177898696483798860823201448747628811934606191056165793061\
70208179147464204020142686812697982139192811719107755599617392693121960599270\
35030203302580542550343973636489948046016261865600983971607794682106760780068\
23793283469954669435105962725698601388853544884502518036993019458120663124530\
63114567459423729287780246341222303905099318686834968149624894679840140793027\
48626308583421497653665943771175282279274785525646756804188567583303001692267\
87425611610748510660799351271266089041743277993384860021973101159131589870147\
78001930846226330643201047012851547028873197860131951431507538683361812612330\
31421797498025251977147673346750360476680437863959646581387847509188086529252\
51876512356071585496562943600641835141498480729285546357692219556504659260738\
74091735661386987324348209435407673459183959314398352063034286170573101758426\
70446746183343799855703297473998922127779282159569667924267020771083785454198\
16685193643575836648517832117595111999162624593422567598245127077590317525446\
41627521461881347469520307953575416217620642102713416178937971441152159335356\
98105145733044058007970675007043756866604280711068141704465914334842282401668\
70689642180464746944088987941087603587159503590837373060384932780467`1997.338\
6828056123, 4674.239224158573217278683096987900812644003339028269099002533198\
99520101640677886569970637146514526222218469558434118255359925274087895765890\
03867703659823058320174523921153590100948709539365049120900269670584877387105\
85368212499518918265668314070450555715142379939387008005795822749550134214270\
97442995607032814526142153665311379944698120017999598630587215970447172208013\
92685548074474386531635337054455398702081088102405117191399810941631095034872\
80515340513892699268689132998923182765215649107163334226779917314139399501579\
82245391794916526272874260324265197425146607142509793810596269335496377527591\
27168308764603910277828627331847201011861319044389649984923133511024990807937\
48218075519483561159069835071890250622754907241406144254706973441208450546514\
59028942538888035881417854563148439570077954239235781588393773376043438878801\
73476013112239560576972662187738183215869283998060113140393389382764632484338\
19254606122471976354692231018414047158421944844549107888828287846566080975191\
59431659911402579790536328268546647570421798326090565524862456964039201848590\
92507141692891785590596967842511338263680031190413457687882306757524040197523\
15788262847766431084326314919675560279516535244711183315698955513751419437620\
47621463266642393190470028401323820825012920161742820742809812877064103489283\
90574230954159083597500136991213844020238721019487195429809294580073064088603\
86182051757130554304994824157810485617009821511317179687076951931935353893824\
64531784527030376982350117612475472636076822933134296389189793423154880520385\
36188009760492964120500155261176724626379472515350661965008363549398261406708\
56550137961939958567992286726184200671689152089289408097632739915629293819256\
21999739293065474132529351122005265330274079842309509558820979656423364024537\
34313826257841159833168677753325732718302827968502752662955564695969499292752\
68690258809281581879887805206747329099708199745063634087567302060568577315735\
35813328990899192508091298221617470915994474295006305611234838804372462527482\
43501943444924696076704763149240174761`1997.1604007927683}, 0, 13, 1], 
 SeriesData[eps, 0, {3.333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333073`1998.4317982759328, 
   -18.3333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
3333333333333333333333328275`1997.4750025118994, -17.947142896756478913804657\
22132775819948782905229459896854085660603365705080537119945725236018954389650\
68538217012782627839114031035503374771877943410042053293751100726030462207942\
10297792735707861834214445248969008703016526432779754668406877590754104201119\
09039038701557091408472801666192595797592575629419628013069498652144036154827\
38860461909367351439458909029725880468724768583123088611570821956895235450982\
38302611356547848371505207710381504170796703663346525145867107060955606461611\
28201218970769196124610726216604339216535758887778965840031991542094643743232\
67283980731197544117895201257024554412799401604450366904652711276485764594924\
71837252514021133718639773038846283054509572587843708548592736473147808252525\
06218261057141661649473081554770029169893077662476185987503313877718799031958\
00700154439085507775888263065439967410515608446457285515231674416058232122548\
88657106510036688430048997059172438207379037014213215932696185506723340466411\
82800105187483348236971260156942930733329288969330528381103385410795730641262\
91188360236204530735545648656330294571146103845678253186536623462533975078851\
20349620510711832171690590703497724463585418587357053614317946378478188670088\
88944126800584912690868152553154493691308730077340939690366607275573250227848\
24631413667885359818851325243190788826825921495157560921855430412704179294221\
75950668413431240752351663374754889541116833815169888773915589884787917154125\
77972547179312422326012119717177359985835163426854821689455315995142165999214\
81120946639235049769730923465030866276058845039842152232231654918110585703998\
20620225956270387844611704379294065975796238869301276939710929119857004831470\
66260024489917838981171521255464906515170373360315216203723714281765293071100\
98785204110883630008532284614639054444665151167699738848087891312101275284434\
88115369014562602276742865426903176500636919624640114365426032371857670652234\
32107927619744570296874397985961545069002325901907229220512512332712901848918\
17221359715163157942860759681464731329810856188555128522729390691157636434`19\
96.0742561287373, 23.55824112625654265103696848601520500662539922817515183442\
70325548447266585654408718597522183826073738363730889658676645555453999626198\
54306694475325374835090090374442625969494292794415397327375603981272199529034\
52338091094393245483223683002204041055115152039707782050417612857460567397278\
05901042147105310156958926012845793845958280717866375550989270151729061079518\
61233704953460622601294445252420877760770338923107748411833546855535538455136\
44132904382385712703431470939830167059241346749904036602858015049446060014700\
49936508022810245848860294241530858004161831208823638186185323853060487847526\
35296400856182447239289331402672877505030197050217807295381169349391372615853\
80850894164955626046430219252086796490358861512676835565300081373529514843576\
39490351716664746137718130395557286574347119335779155457981055248420908382480\
97392723903069147015563393834578930708250332020891156544357838632391421022704\
28963671883857243059469356266434096868569507371686707785412776844692890225634\
64779076787984067721627672357289550406351840209183447522504078877830543232151\
90946094292991270967664720689590730180424681387968339037304186387930230083493\
52108121190183793892344528283445284061780280681894370416230495082284209456555\
81796972478013038130751753862830874704347909184201029595549090309048906814488\
54404742800807524412851186210277777881085274557825345714981665347574333155516\
83298125844107767983563319338486226900814332418739157590271902715817519542516\
06986909365524697560310038474134968252173665898981498568104669009404110039859\
67116755295969961870364927762076064401217510957511311209460450547133120830519\
47325257764567963151062336534982336777715248121319077567028523953552657230178\
10107494514563889293277026379727706439506382675638260382998269473394947233161\
25568236712679203726915291321934032446108869152202147935050598125803525912525\
74278460564815706017306956743007375977174024740164938897268060952838366163415\
15329459305812225648354460993963329580459503140128371512726687694232089045500\
831623543750973629670352379140003331649801`1994.979574648173, 538.82166219131\
49769107632697646599207296838027351551319425445410495911548635521677068440611\
77952904796184540839183614490526742267841810944693231674739512033391084726657\
07789076059392338549713787147395969745824753206490705964109284434753948706377\
98122696968559761846972198228117013469447664154577733225962810244477108437255\
46825264102330340930160472301446121992738320217726002355143332186188825479569\
52778810781550052174046082583135662654870731412497199266293107145380044365855\
47445681948427372779882905170980230344196156996255423633060828559325344015673\
53695320704427321311608039233075867198657793198996925668084224914024120711889\
30999049968579779458186224119892654028720177101672933875955847323022655978949\
21626549463205804815602405566175496905032335653766389199529122926429136848560\
01413063878709731254265693132443397222565358298847411235082777689257000256773\
70211061412883828767319298136530235159742022403677264417219596106184550882856\
37108546399335783104064279887383004223397205260078939826665227021148377642719\
05878747712595398534696572699675098433346509398288105145197314938024700312876\
39099191181667207859289118954976963273365602952068649182382010408497486751810\
40077778655917576820556048812971679722595721691216083226545516056453056716632\
01373402278851427294060220044716407448588011497291932092668411215819945511781\
05403432444420933641415745425495492733543455874274802757283315583077052301336\
86918759691239048753448269014647285048557152164778639406102444962719573981755\
44977260594832290818452649345264292705394779406318776742813939509193863246070\
40990099984127294753891688859547295194639216607845671570784090597050867607688\
85643453327574670668786203995993232858350560820745553567784234462937849779766\
10530317060440077743518333487925198039757478383741189147896648823882332134499\
43184065241405340029235710340641729235834712387065333672698960302997082303603\
62711650164580791183746138435778887080235714141340785748695945796753542840957\
93839312963705006036800034434523912665828353199103324369441728071844080078564\
3766404131`1995.251663522723, 165.4568264390009434841113148783526228584965131\
53078778238135265737556773343117400984327695107630080730424598521851617912987\
09904379870909843192337448960232385225825847873787215115583616366019853532336\
08388781191792831856778672677961759524175077115296308373953543268248492998570\
97863365253303982905426843725855067548397659953247070063038396364293885451523\
60502968227206999335627512265570531442839283921154470471214308126289360914573\
69101476595798001918671427863656539601097152865030421497552756655225120330410\
68484583970741395327920845215611487593353259176496610722489600863445161911883\
66441013128058024262209856583319399235337643494436286732361706593261100536346\
81459732998239716376462629670786596496676571294900116190040653530140469721867\
76290519689435771268729867858008774295434578091953485397005684939404662321849\
73872824345605314740522725693576990530536782920379247265760142530150369448725\
16721295214240579589039718623385021420798484351355110332977063766162632951760\
48657364897555214523168858155684068782108423074460734614606434881734261793583\
82458852880138650446826618016954020703970832261170280474843747171276138266365\
83280594984454942331378123768090802303126252648597796748843558149977386317077\
72197709770299305480130360030712737730193502325227664436536195568164448418583\
96930324479354784269283429771388794981775520868999778289026528454570699234405\
68664014011467537223516576872649740987995033495634348802364379282792378809492\
25937860058495488438117462892451811693223230020413544951922482419108013934166\
40404512316738508507180767060200746291683466248591897087239710371949140646162\
95398904622959754175439244563432507791012531511286694453591841682316273302565\
55055286932875641470829319967568540593391670311208216819942605091819214248590\
84029198479320474762689985352671295516328585080351998740708700845196014832580\
82622626571142585116430031793544945884014765625997867408260055200018842246054\
42783766110641525335654019495090858420801576543960913142084910925442126518767\
4084409271020199038573966049377846884109857150899473771`1993.747496156096, 70\
2.351163091112906964227631436798188483143392516003512096815407267033059638689\
89499909610882589240011155857013754703888882271356376263606155205199455859070\
29164311940424129237369702811893196749316977283699703413764535800161220214261\
47811986300370052997383282977555882018677039302541411356613303892843344594353\
72666016501522707209564492793713358083166332830852743605144665428160474936238\
65722455527944318469982976011829417776050146985605638424494481171077945045934\
17216206659375310467501619491412363298315698384900940378919530545518911108088\
73254748931076890674854474478012532647500640915895331403150105714749572646987\
78817905645957017078296711842899707629076623766647977320828606321714012322223\
54335363581293144784536018673032291560167491813049876515433371177398882425297\
77715729672651604198072866240241039457515259967079924457250960187871251450112\
51833724509246334460617517163266947908377994840275704362954059747554714632782\
82053387171097678328987144083024577575011259661196997725544076410611295489145\
20042996323854651133203778246335405313140937762149321651193351797032867022006\
57478946996643253064114966473443085282537897185522991029495799508910673284656\
26112077033521901003678705117361601644855317532841615797372688435874499095102\
22334231948518196298901116615688178413447611531310296357452654203056319698498\
16202776914861123668626377017166621364331824024752378889471303729973154371854\
67548123161198036856103464032798542531937527927132860975798660953682774402064\
79643213862572463549817335374884505963573540269762419095389292302689818943330\
04648745792011789135486298168199548172982715390462561698028419247686085742406\
36306370291614886913066509662502126262651216423178545494865705857043429665914\
30407061994980826035733240605319068054793988349853190644224956790078351669084\
62664832736500501055205399344498069898853361273833095630268511157601296373501\
88255526714602628601931154365235963728766639981290367993545608175869608131558\
38822859265343691314263058106994936455340803597859231381141861093673001009365\
47560595984086102341099`1993.460348416108, -7499.2703595380673524840756724723\
31711611975005504177397690361271554425057448448053646712110758164984923029939\
29173721460065559243120199156057374862793923114919058086665344998265010129280\
21763436562469679312669409395159621276412473173317619517107169471898670661023\
50519837924732330880009009331541941410920178696756683109032322759235958155510\
93094594163671290147832600377423169774289457505903521336785866006497757505238\
34819901043943374389250366364870242041136688948495987110391771179291581420955\
96129506825016813287177589365562826787860435125929434242704573007634296769734\
11248765981702241863396631627784197928712110861487985005112159868554422207121\
70344463515105278676324218158733362187532284854378546957336760824999950333298\
45565675184765597410333479531912813984080792302117621410264983054938430088703\
78504660530566297974372203240539749709449246251701672959418904936912013266586\
33242167901043909948825057627600352960737387457176673953841161477154445685699\
40724037897446357291591504422199630130967747994741517891864064401598638060793\
57317672748255143494210960235405379803324406829167850485301374003666046622030\
62927954253356342378319221117780709682560988350381371478899251782312131324685\
28612982433785391914914367439618924945957276299409463302186389121318805010935\
67998938528729800929242629401549747796160586984758201143575249781222512312150\
67236802112466137615714964057822566231584676761921167958412428166066767043710\
53294171307951160786374552697452357920226140938080966935654740727485258508165\
19000549836667367438511153598065961104662410344573081017575426589571650082711\
83468179997529757376677093242195015479723153408445843849255018131008218665725\
86613343859768504732503379317322589306521363189213702238487169840114149724555\
20314187574172462089973319853976095992408917928052561281933014107088068446342\
85678477347310421095961454582586826514213102048116495899708704351657062902523\
45315119283670352863994273859564662704473179125093415532563540438594513333707\
2817947453545058801333180964365383813007987010604566344827087123408857`1993.6\
363176349225, 3183.9099517830861895543850190798528915423042766721385724543397\
08327898394477184430626482225208207886422024936833902485383094146563687869742\
23696668883590382971204387766197298011605174256352043420850602268105190113568\
80583392591998042519180685630716518327308394588521927787956109786452018656795\
29386918888365257126364535163842989367251197231247721715571473625548153429655\
23938452492699258405842249074786537788701745636666344706470725405548902582842\
58125584147622528884591695461566337517509785035706266109598207915374568223341\
60688846221779274109579471044600672614984790606151446964173362314943907772225\
54640855008195649164380157919789609065459652831773131895383339328670158136202\
80357397149672054057050958603238765016721069867359071542970245978471180481403\
23305156973361578908192106604073065817882192562474848309560307144703363129113\
97438632184202435507027496009049202485296413108788390643276663273336108187881\
23549224677052373730262389335717443161743591863989371997168241713452801998984\
45381816723579501523860670621437828297153609928948190786726022788518479113993\
59489569610388682673193448207835822077417628650398970280559780347469674637211\
86813437602756996675729539640501466242731160768141045224988666830803022797571\
32373906756644880402570017314065534229538974688585226631017051330973700709790\
35587919192988090573918213801765618721271342341058413565789885213343427280448\
86980627329292667050314741698727903301207123947040493038899830387890859954794\
19426459032234179396455969237951258365186870062179803285426300374497885269071\
33652468453828260003051833587766500530384756313026753495754256479219829082805\
80195224153612087275395981073585968971825434900878021572665101848812758905315\
95770756743363450170672615633861497035850008957510118407621828175387232919623\
60663320899601567021491743951174059064311082600842151792933503308652128267906\
43378272958426366585897372335362747630494950780896272272407644950716669300015\
50804286287016768660015184599236246492002527638221906572182526364478699809223\
6567060759198721309092266732674367864582`1992.4636400398226, 
   -40091.9850763500508511097664925599304256892153435793040054979264260379253\
73349536221528122201574171546762964369949557722658682189935244395364754341219\
24475228469646639095302777662316670967979845952922966796255668399985162687468\
85700747735879106653544983912088411471174683202528429690600238166141555783656\
47934920254149774493209047180324121983960668232345204462749719194321241423836\
04809708364893509713531129821481915590695761445621067595785741349004027387002\
53761532624046593783760097049291958044244032659308484382517674271890647516738\
25301121736629458714166283052773593102249271344162129719826118266803059334324\
74454183557344250631493666857534996591375911141775124441642975939135960075469\
96196049288042747518366753602380770023914718564622331408587706526886026296539\
37823216740105591228317174801027687987296424936588000491616769374264802061909\
17878210399903502535926670033911436683974904413579307401885361505763652064570\
88618502299717222593957320428058402582174109752905337413989421894070009618120\
04941481910270325486120077485899059361143970352863975786194852759857553749194\
25497542919485443782838163971741585698402657707881280817437960481048644723676\
75892603518164397327361955342036608854715916897064748267711441995907603279814\
69849275262217688316274914147969307131789653631884154653666352677793935862266\
03728108663027930474524065280767994652425523849810699275736096068872417966249\
66982370385927258086245594221583892264006926967840380502890337380615553189597\
78450961902758451788831225532006483049041803343067398358045943683389601678871\
51575025545436499690410789735169699027128458227471602465733641838718856325814\
51438918993211037045858453231047615894627345263061610083996005261002488374436\
83502487454680781637865279620826748992048539228283163581782637449479471340884\
93001027386151708969657018440839165170844709386513545452724487865461944542593\
89520015268142148769812492365820189177356802456903309806576581571933088222844\
69656105014741430205890439145072910295467147533575089198446819069839641462073\
4227123479438185248471456684141`1992.80579692029, 111040.42044734789557262392\
24328566369377843414163822487194670994484101539798711295168161392663398496177\
46469207789187328939429016673246911326031613180055249790667865696934811954347\
74558325898094853080648861084787078850606650410355452376799616076398481455886\
40695902054966488848994041179818506496025471007880549040795279330204598120042\
88961699181914575910314432529722145978275687903450432465238876676067768521191\
46168064284756363822116396363320887473312021231866735581457162513311060514044\
29899629898223364587136011226846608273833175273010683019182324365335338118791\
55944666660907189385170556636531357900536708784825392610352887591641980888621\
31729559158162684671531390866197086619126945726282190164563989866586873437448\
94653760165681512502485328953406461784740850896679406230793821562261505575405\
98922697516911768206440818616608721751368166052428250135593288292771563067200\
19731571829603313193675152662773149371899975454097655236399451462609525895808\
92894158315908990917439189044386665867116023564834890412096424582300647106060\
05336151079150020146536515999496387853533878468789411124809645788014279908768\
88047611726161452629096102580414834175526579100779774697834316602490889005827\
23240220665629376372795831018118259751790590048258047900273067653605318964424\
18977340563799735557738594667468972271147064660737219715371260910591630669230\
83111357227694006569105306920270883429294548629074712568540661990947222714544\
60543293690006329266126632642036634275902988418343266072599883757101744202177\
65319316017597435316455384968146167612314486544238562487903483091032699789141\
89315019955323632294419115319042146409254978664665741312314929180114156985172\
74946349892485447589277084093371248776693959708429884887364580844352765944711\
78787703042551486402320839867542561716055940913201795129464070517476512599415\
79762015860164991369267146746260334314195063529183161983158271972860927769914\
12160765063982039674068108159479022966313100891418555661756934703520528542152\
58677962064245594193097905862280270897231361769444504183901853325602700991929\
4`1992.5208115079895, -227627.83726352826039179880676680432913106196894207826\
49459857408721950067288510552588213703608158110341386391348204943472279003032\
89891834474064242496162557495345032019821105490800130988393695448472650207418\
43682205313952769831593600750480846100173662869910419166810515085883915470274\
87500099082670822022999610482874489131624532060786915426338655883208133904795\
78669339401253387539691447499011190021430809213687690350716047750375007027573\
55827441861927754826740128849037970529507546752181837342523368923672839544170\
37873256405355257579233883649908141417430156956001032767500736079295795919242\
83653204828020072584013779096669068902504573180892620187948798363502260915073\
28588445523288124122623869389806516679766547941566809392054980915420762963206\
61791669976914421346947681933242278099624709900172306921869598843208457625951\
22800456487064169690837577877610891816353506128484086647043026392529406927059\
68204852605951993028691047662359294260709175105289060395037384831808256659478\
37138410848216154524135602216519847562490415950248618604853788630478509880587\
04564320935977280369206794366908518843960101459956226530211646639927883505240\
58606154982608555410088665059958510004147194077061625440809178501462611168973\
38117042769916486310999156365105759730553631360843558760175575623304292336445\
96332788055886594975829261994475352905527789693109636930699147831873247160087\
75592993644539608960262340294883976275909532461200644988636238764876090874454\
68667676969714762153864087824089377464670725786842671967459847098848834032671\
72198566343456671747123036440068477523908624780088385615088769366225153069627\
59715951053144690777508221037858376987297836836608629977173852771512213816214\
40930116887198156997161439740887103803682981334821742383895483382786399668810\
57214840901188604158673550480468454973013907109651547770484051745215303893788\
47245118591866261474034883659711033656385759853373902020563654612238123696509\
70148683842396938164207216526509477839049007591426830378914828030213906209316\
628563706068437798891478538227351068071338886608288`1992.0984473380581, 1.124\
45402203654959530508674170794115761903781215905723433163804071337204108334829\
93823198946065251164177494536856777156867928193679116747858040600236033978910\
30224438708820099105483186779065169464932367976661094339924924636548381964770\
80573439562783422333293752073291898001241897581320144947094922618312847945156\
43836369544437390890892184187817860682640740286028618174866922156123054805678\
11664698009946747197103882507409209503262973752503062516315306286461194714614\
27203883735799648958235339453998248698883680911621924359397854146769536506819\
16319937401518332613613532344364187921956976369993441203744888769496562441456\
40787815730075728822604045998127519303575397965310581678427421608075189960036\
45931242258035551831975900064656339747522999133823573876390675467823618538046\
48923733237366678493452310465632331328343978390087920230358353803371277812560\
00179118057085827667751305493838442420715837727462648778409524733530406474639\
16754379252657029777504567289070746081827468843001761070518714614117829382619\
53702626199615980482999126386192631457447988831372615136964939875545163926938\
26167020621241245826295984411564368664281227482906086128687691076928438006971\
25760424146122938259986738963490706717763675159599480170996447546538849742247\
95007395918031733691055855289316687751382522650793470407731605020921367574447\
41522033243265516327949907844699574255655697585808475460459353263569008724197\
90445547747228730028631265523293305090025586736514685659420801108934024848254\
73802194337228188087590127363519555225078406806330780940962486127582880438342\
91868296291749474923623449623802700814469159951070232439182026899310264485585\
91135340467766244896635770525693407303393820244918286563679012711162406952406\
85767054364854520248575125864361404606868498300575405154271392038718727520764\
43680107612814064317236989997567293185058302478984772592135549038998871846023\
80151172471575435810502112717785923812278685229635814076499030871117022029852\
32054576215918939549474019393519252001785672392610064269640921547078201729477\
933013239067254367246736`1991.9114436663422*^6}, -5, 8, 1], 
 SeriesData[eps, 0, {0.052532966575886781763792416676987405390525049396600781\
13222088531499626479839956308318554969012064734799784051883140466018563765649\
74961060324485268345668615841333453161186974523744965639299726015942206025548\
19588361119040079621772061518382181645144951525548957033995974181760560830576\
97777740797008742737465830618428861706030352059683977639010457613295447048958\
10855225360868054810118208328028977420439590950203272775612706017495595552956\
49444182644653419269078556009225687758204540827562130628580295861985621839282\
69949932116895089756396547999630866821984879885776851848377169514140242861393\
42024372160006904564034228023237946809779639289330172624709920638417080026187\
82542887832581854755649516747006886848294520163172359431416483654425060798282\
14191971116618334663736315528807916795552318862022996136026259364487397508107\
83384991417127594848569782516557602891635783201359001103094995766719609731108\
55702636068703419066770585391967090307038379233709676910939905767511118700751\
12196953076969742661570826371884014490818492600812555189203514861838206271308\
88496601102160340242174001693808190816915672167101498120710302480903266470303\
44257025420168247068957073680946772556020899960512814139215317125458745982397\
71294303561822345261450695880385300666462497370981773298422936304636286385548\
86260128921239367363566604747821956776490238912825851845952296395297805577302\
91289736064036532901885898762512424406293263606241003167633156258962383216955\
71030461701901960459367442044746353902205776932136793736926242109641954124215\
57336158353167172617205935781942443252570164953866851512389661109094852495648\
54299238740812628431139112234104664001649944252261585381789624864732941747547\
44635694055726461227132120726264835210400464564219370937987205734999015505621\
38780141023094409603464551752832023321908362102674448226652165853583452746296\
89578732684958619715690988091238088017026877089603987546813106395734976031001\
61982172280742393439531970532547934622543440204790320612340558097160439143113\
67714638502182428593594670857408022124180466`1999.6980393343304, 0.7178893470\
73641759948117947670211893143757591733212177171916865153944618870918400463563\
60617483298255878993686025551611034748760344277345956875866459456706236528271\
95166704818514720228140548427473901607598991173715732585947642644967511182446\
37224478732586220040551359580307128525088417710419946140641125280519848618183\
32099698193251025624899457782181158455340860831601237431457844186447638716599\
94336375240193903846557162277412598477935712349511359616269949557776815644344\
43986075582165782694712186002554496102234057427343024245233938301961029696744\
91361454742305092215114323053375577080183207262867505985900389793269956139040\
35375215698732189959008368443859742679464100707426577274909633992364827149553\
65714888296601368871004202853881003271216749644653221208094189531119753044740\
23852894119373297197747277061522596521586196362354810317238597352844451997986\
44104267874845887987941846704916662428173805809454660168896168592736429531555\
55922365600605803542093895289171557212101908714597606681284899756590331418387\
97627713451811565574886768760768745997230435672012228586935881534740942445448\
42633583423209516518440130535412611642160519734879622514468563079970044338428\
93598768256973048070656425857428115229077320234934218379942384905269531341838\
02469329298133350481615905851652053547650474555898458040230663375361198555158\
83260245823212957168782016464945634903168516846705920812350109702678006732071\
44529283994308888546053624925149428274618294752027222375414872525516032016015\
49142024339574948780636158335668176606849151189670141091382076344329463643458\
07452843175099235808267042071508063026794567129813644328953798237174852270027\
92454472481697601097691505980447115513467712049890660993540934900545046465504\
03293887425992277427688565059080143038478282285629642334544544398704145974349\
21510807844166756610577393075294241726251210341778798881607754858365124883473\
51497638328598429949625851825095101092474634996560604016123437482101432829921\
68257700955784442740303482108393836999048560466715468053409744879289899459937\
41614392014`1999.4035301769215, 5.0228861849945300637371142839207263417835333\
59211469605775539938694486285095639925185390855940093191643017736094545896884\
16311886763625059615718920175477961714802086754088571441446911664247734437655\
10374014720937859605492809788401278917343187441032281254901665108083965797975\
83511117997737586362587369646981921046815748664701793054540204682334610659354\
10427040618656765578449383963298808183142416501008909992096150883878001539848\
09745851900209660427684368415193238940063915117085613969908586584804370955316\
35705472699112234902924993691185302647544633701768431074888446256061437184229\
05432108139178944237531234652638239296463125215227040316894231670690215500175\
63488697373390070640150944210879150741935521045941700616357590098627316432960\
45628237988573605117559935343960925933011793110617451891231771083908232083602\
80156930758541706442134638028555920266141354688152204832585613499590131172043\
37733082745589826098164297558271810425426533394415318467889851941476895583317\
12038376166065028052498332798693041570603935063604857372305558597468258487483\
35060099865413396673845172626421198819074150479116306864676985442144034799042\
14248386228442246987495412467754097876320247071157974423807220277183198011592\
11152838682868499089029791040636133765606447539010843960311349829178887458702\
89311367744736932870976846938003219118382122778030940056691813834495443971256\
15962560449081878053537803057460291143153947325468017709757165451031089498988\
63459090810032075267459403980683584813937620178790409739490052976738203806789\
48023447659945342080922599279453786679013928041503585823709350854940415920245\
93979486661549515625579838241541298658440168273426828744496792527305942635267\
82320166984473466778364243674774711200771304445680260198261137203226850406734\
64379587444129741267392340062664015611498221564355069647794224334452177135402\
88463463988390156069668456133707763922469412191331489573284480630830657565982\
86055459103010580110797837922112126511231707624483280335283155594329301424065\
4232698683052609556288547549127865804506541024985470659`1999.1477304946497, 2\
4.057977337002830749373072613584142829266104928776848153836083302528737985355\
41717268177918697456827512535271017053501369219153949728696665853788319530093\
71592166325506391462510730607571867022033977623741119818663365553885773867314\
13643730481548492817823582668475644245342221523084463199980844704325232693787\
98682400695109173987353822592019079658530529576624499900501953536739828794523\
84694700354209013328562162196804768327309257860066016302192679417059122953812\
05481727073834542994495043008379293268427361554537176342603827079869048311927\
80579612841953756319818755034645169222896234198114519987441300684832856112291\
48321714559863595266134196361749317424922005493054121215180622762453615931853\
63263929568107583635199505429181923418074764538441255298036107685982386557417\
13778604829370692004796456850778264033656839211266676995394703103495438350428\
69853314338966137913603846178797540017831132284979346304529440319492714644906\
62418385718126521588121357156253749902229539802388184478177383203180170022507\
71623175370128145893808583500881450385526752153026399774047766617281405805782\
89553075016257119314564086139941488606931518269387793385669317573032014790855\
88873177822970628032664774254823802778681879452268733069291846787008217169985\
88215437795991993419452671995855341182371369947017202700826911495072238123610\
81293779578780973461851796619629355848514754403827200041816477179661876006207\
75480480042290739309447251510446825931067863940020237787731313444670007638434\
05822189852710327130816515569910001400877420269310497543454151771239198281793\
58453016519117826224923474414817349945928900255954953668216640943835774540561\
92828856529152414191347737170083084703966816386953203112126562230472788402687\
40199102782712337850501845162515547818333604600875807291987660772337951630631\
82634101594049208680691486051405020419454383102979019716513476569937027468562\
50025475254449742553187098796116569182468547384341518618814628714774887120720\
97971219269575776422363531219205022377273102829899631349439868525168909530928\
98871694546471169008953`1998.91531535807, 89.00755155981532151094663940294289\
59757883652171205411688408449782112048308746347862066227040257284125923132065\
64313208378624579519034619817705627457744484326977172604274834483159653491568\
91803982406517648284026785052979802068946410236556715460843199192124030287184\
12319150119085224229620799018816005915789031940735497895782415933734378618991\
70401007114151177870353401416669302705158423399352355710052340461895434360635\
44506430790334392779676158857046150054803619228328193755590622499895433393193\
14583802400627399127533231428266233558558919518840861081706807938126312228918\
07800088217224568831952668143763123516641121427731592509804976603739482492141\
73756116181937293053380233634196988054338144560020439481184689291991589433332\
97303247715610551690866485664760534171336506778230974335357617386422399491979\
23052038616487826264904028930878057140682502607707978894031016495187190743832\
44639275722326307344381093669914225476458035934823427635163147009171755081758\
53652642493083613409662138633984954868021045582770368299019630499605921467575\
10202771052219719198621037469663166022851372826823016394813846771916034898811\
14192250851179458344044600543456582844287331241980299438005869524529517909393\
26990746489556229255840447982473877916556748145572127573558165642664829138277\
70847269392544131073729315488231258096439144232771509724605452011023648891554\
35250336338107444847770561583200046776531833379535081705591247625158382624058\
91115074368795727191283253414039466926044675989466967802662276712641370543657\
41452976539382842231995056358123811247505710098884880440981590074403118305600\
89712083491828335820328445232773743548782088836586477104613473318375024824353\
03276744715704100564093599902212085587556121009248938494386611235482106822583\
76445650986024364071474647720961241539755747097676072710662360765597409104626\
36396235366923668683624603728912202381041722322633679052234562039441297781948\
28340021365316750750137891749106768151744360878090881059285129003562206109822\
808204889800523519561826613043444004155952024911549203144018629197`1998.69977\
98955429, 272.184726926113906995766571852432824747927081195957400691964910192\
33971717515083794468493390423324030474283267289877347049587346124826058002066\
02128163322546133463885121118036993803072540376846876046992098004883814109928\
92664183788917071565239981322708201985936273535260070100817438850450463396490\
62733947485450413862225376386493368210582113728249169869767002686422905406760\
03487245331969510011083646435851129906200381052402279939802492893222655525370\
26181447158438892284988142433123851323044109035765811842746020692821165671910\
90991651455907547953106748389058676985145040783562416168670240548850042078299\
26243194514897663489329386232978377574820143669673947357922814628597893573995\
75669125383638533789100218043609370017506796663821463878116086594775455310912\
37746140498425479242386709225667133335711943674642884781540687375681786267892\
04282160669367317370144687274132332658748688730156955331099797779742537284882\
08115947960169678521012694720486317414966328587814321622003707592321208723910\
05331217185426497720658869510986641519167476451294890153992412456706356282319\
87148577853964369730000312482967219371860257691740439498436841728377611481401\
47556926159565757318941739548224398102137090247292947636797235887610210376721\
97314410867591011463573340949289830921185711794873791233461215311250876008091\
52251071104169596449926844862084594109729015176317115161498691666008114474322\
91916968787839246840459642539079732000323768766065939246378010248247464800671\
82093989590291010518534114387944056346602706997783263136423850001682551415615\
07997905134695503321008034169637773293480681609393134982458951284073107141260\
69301445524599507330740516341438059832453427687757952067487590312841549696093\
83332300539051905605768959949664820390437940335848416681902467775396773865423\
50081481203813023209253474406136696031938700217903769211762953741926618406653\
16166373696443659844476717135452542473970787963485261437319601039592135377257\
35908562163913242205491559342155688083086171956676059820111970119537005923108\
13707544982688498688850767526433783`1998.4978912716606, 718.99350580479449257\
22234974930717306227496054708131208211782804518609265719100833952304847159296\
15885050889967416144852310114545092223454602525159681630362592158209692532942\
59436237982368204987702520100682133234565839583701783348970616351553087141764\
52128129837917531553504853506229584962504695156559345661530019052193595925260\
61007019480567084362255970965458552299920762684758206323214068111539795100909\
18747864529181749049911214662443655372707712340931278215883074002942066336130\
55154069124318990093977477054166941676876005010129767545620545402983372015982\
20057011200231784768750574894995127676961107667486384945615024490042419722591\
06197140731918717818028529595524104622890448382236777262447014313414042830025\
89713831577047597508389314104960328068419198535611618911510138885379561605824\
45001709348065602895183798888870092220270353222403035753822353892995543351211\
99312579539016269270102621269783751629632621346461911547608751974756879998414\
65984813397812879687069117301442035509822814625266991841692541274823792742394\
78966419949504531663329631049653350644756019323938182718246020969874518860893\
67209920252082079797165159087257113931405989877152600394561973613126212616435\
79289519856023734821979223096822888553335872478879263713576490292092086221547\
74148752922044722836293145741825658953998185725040098491225526978649649822638\
14777940037489163371375945613597168532469854333228807212973323481476830664994\
00989265235108179367165459318608534817907771132063677854934715398367098920047\
08626085694794501604069342043099260260680290863533004970877857274360210168297\
10664872577457577442762766087951832573512885308261813383065738785977352605248\
60813043121553528813058444411772139619939636973586326543482116302417437852413\
96120829965307861586197462592428372713592470615155450607519102004150163314794\
28501563319967180112398976726550943141891211905486588959765269223046786972308\
64104032752063112573024479362189878463793359979907870558829644758760671365766\
65126291006297424278264923148080995990260586795524018396983890953831083387638\
1176`1998.3078658383542, 1693.07674146753746274790210120119910728455078790782\
91789562896398952973899186183586810561582294157544788006084105630810627905803\
59971706190464962993453294113447078995153326776856377463454641913712395191684\
43019157217593012761712499472920269294136468533469260541724168381030040693849\
20472028164274454191736838059893444142264945457683718216473135356840824557743\
91160449108221043746462877232097753405092538867089771778656543256863167231264\
72613987173261325039052590279972201458475356522349038574785495658207947976743\
06130365683623874130542761306426872169639196597170397757180251559202419777730\
42751691981082452374893624913185516605580481168398817346235544496935758401169\
91435170830900771450249274409301270234298859743151383868635143640816088236501\
78629156462796725325487795095847048157123589075229577493430191075481647064509\
82258984318063127619824881298217403820175292860692205298320663889927341674566\
90058947648087440389173146782494483287706326251156914261419877922970666408440\
01018903994314413711442981828380381581715315236509341382875863011820642233078\
79613328133213240259390956878316094560554955114799992147918958997675272835632\
86877294660142398515246403127378727433207956683429549031883661150185674720234\
75527530183460290961251191336641027292230750295179511226326467059042090492585\
39711146043828298353946431952906452431316843596183795879395911038159223569955\
31017354104436718263610853413432931126028644584496886045719589024497392989167\
46576860636776602751172116427758078142256640166583627491686386067075353887356\
56947983118859874395117912071059001468747690717356365388723349683272184262155\
55403887277732416461003041557598806416439072316677627549329930002151927383353\
86599537724927692479827010664199557450990438899746842719837020567548217915614\
37002229916766331679921577661467505631593428980404846527187014925737607319132\
83629068019724677311302381551289344105685535009231624789408808776958578985898\
36672441895514662868577978626553372016973833194474507796125565846550742626721\
42864133956676775013403593602442789013702132266816`1998.1284831910655, 3639.6\
38864447920640014107323978174045185749841423175758350257102612137558950029115\
96885258717384561456600845725573639609456790736699751845985425743176532719915\
27716961262355703197635947133271261000379014147125208738146824541086648035247\
82640084184246469175852452510286398116747769417281683757336528996167492930839\
59924630618100658402461189410509056407914258245261274923083894334473155095353\
97313348730141247680326263498432731565542286198968153260353731558316119212678\
43552425967572689388444078846695067864804452284756838536937504444997339771717\
42030344003659730948447378610306581620731575887811733567987385248241260380162\
28647300479417953438745320124375571863271099440757178109573394693510077272752\
29420434796529547270766327392000784797933365181700488067461691723528155785829\
84948380801765414335742812612169472080721761797739289588516474757815638240879\
78828282038725148899625724437728317040247453805122532768143292687240536492792\
25342081744558620228710720370242317391609566443607003393819029638758323388322\
74356999634588320832128757239194451188821071223146433097515735736334801245969\
44058417109668987751855727471126012284670477312279206176028384049865433579449\
72643413689003005909716023464677774795388224667298163089540129403392479651152\
25727300969875192146507233011429436060451671796324008738003481874271451075975\
39280416109098189992555045438275548734576026922858887543478441816306411644978\
25434014277226755079598808398727301836266375052174751967133485522581648234330\
25735159396670896338948677809689900791847927700443418679231824647581910545344\
55525595867253650504609448934673406103136395737718334433512048484115670566067\
80580665198326427131536849826313695800964442893876399478519196263664049071617\
17036610677855007223493874533191942607519919976327487422925912256223786704804\
67618748892100468627035432081859034934358338556543076523103775345759905514507\
08768683337871858194145465104314594285668077406699180333088436615789098679239\
02155095221320973751446521382162145126084112627232550827964549916495894139098\
01455639669458279356`1997.9585028284637, 7277.6221285114699310995721423320346\
18540533584651609761217451565632567267137768242103488055321573942642177081235\
67766565785273291247204264525904029604491352793582452960562609678315793689167\
50376432025123745530710069128960370376079011675624178775406696188403153001020\
84785002897994719496508729825114496047964877540251582080768413005881008302350\
08357049132958940242236860385400614581363142375171833603501668391101684055516\
69780668115236974222639469192994940176779247440678082840235692175509510531678\
50290801622832296635626927820179204079266837544182907419445639150869153893223\
55721135633520096742419317035609814641435704915775486755132961852406645177835\
87120410145230647689011831463310945476982767693583037935508162397125692470175\
45164432055194526855449033832248590819040717422602926011063308623466585400694\
57397857017513366254226134742479300903559877884274732545210771244967799565211\
39870910627875605140091787883422240241803813692000342334894609167230726338629\
48872661615634897381407410667391949133379442289038843275124861602625785973142\
43153492068053397151515710108753828937187623819955422563013934369933471841900\
39344543768450417795142037732429961034542213437750689520713905039682800315674\
97362194966249621808245122171879237765781297119364305861334226284931579306195\
58443703712652017556717386940982058523480105892773222720625943519256638267084\
15490199668833275928719472991097230286788043404549611565765185464572041186813\
52110746756661213571231003286955622992931770012263043333777348757700437712654\
05814782175079833222518987149607345804628488451386713507076154396672447734373\
09474555279549460601550693045515713977910040373090728450073039319473904852775\
65837467936440112713300558160782303837652105186149284593054325091990350056675\
01989670527553675326949922393927797310675597793795116355570530119899221323544\
80551072448176165098660826457611757906924063941604487897525917349243985897564\
47411684659989548604020836030991105653834256478290043859942871477298808205939\
8132763191111521465120947994741756492368376513878317444948831771434`1997.7967\
845826154, 13739.939873825592819951527007606290412864215311238812180607609095\
83703184433823066151201696511082912534835156830964307914393484697124294985288\
03629617231834148802337061395076640622421273943151304694128082515062455942020\
69110467513212534047052386803397534352492861426445466371576976001634181621079\
60637455150737225412027499693914618276602231018507313353737392282309281843278\
06127558901709613608488811280902277533254749471110696300713297851475937248328\
55431571727421427212100910521584164325914002894935161015664022709983555175646\
47919212702606419832063712065342020135447741113529170064298850269836553253716\
32600138576467967282497044039840647951545805598883090106635949870785751619435\
39001829076019457365688258153144040131419838637678363126939969581845448871635\
67233106711838969478030912388321441348604626699006806611243129620716968188833\
96782661467774472717618865535173887921445845408062678409207840781221124705851\
53673426507287707910207957803075660092084341607027609134844106326415466408675\
43953600977377245637077538910444920840898766543358330436844888026453328426083\
49813263425020757969773969660275140329417420600420968349990146732973296039343\
42437133154614357608926797079887679553580175524490015166317839189887532993879\
05118068222517216288835461016000562336206826317423382237231660154287900959360\
84450747099597261642780048602735464284222365983266107903002320059112785254781\
18367568356517853475545862010715405139678002387527952330212089229743150398051\
85767846875869830950316405326983913617247841700340072311365332419211159389053\
33103586694650670432361984634633179504041573419900664011714591852955994569642\
86142675420267086924717249750401239654542650348464264022802391930884030342454\
04201674752038078969401992824621891789994490889508976153330213377039654211429\
03570728393580976188604042833464822669456392552643870528900356369548030530716\
08121398422127517115342828700111239905378373789371714927468421491469772788255\
03692088893713969959303915345927385252922451345393963841358246336733022472786\
44730841644373562765602100237990848046`1997.6422634939847, 24792.519906940925\
62091988170720212877891839639069577624386377015603994849271137627739840892712\
96687892615215869552838008154040618699758371075142953763551524272206739608031\
69068383152253711162905565583410335837719065420560222170146620915742202075500\
85013521823271357155178094938790383456005230356336439974360425354959894320063\
43644785649775742998143638543325757875790839271020642924733170293467914471392\
12437412658709150141671685539967320461479432868084733866325324305871848057652\
39074496921315458673574539223891420299667885690431523685910964733357920577827\
67438974356576561519085093768336080112679027694379423682397312050639176956631\
98276604312604508863739507934796371718834328341400950967440930859547166208368\
63565382030039567306120865787856409102886015803601064248285610756274851835078\
57999390408309617994556163669905939119593611414658497579885183597976607241715\
99918363744972527569623261581939065380364215224207514756716762511481838041190\
76220617028021335172966374883764621151627648804980704542346152582324452073221\
55937366215733661465033799112777217138350622353393370313989452845565874280746\
73742786975724165829998721602498284012324722215430952743007953023687677771560\
29373784652756527576470095238148945332056396119199475388209925026323649820379\
51101933453966165524212586600526671073353306990966027803469864221867718703943\
29907859815413888055882422874190630751665432429571244256788932176027471659905\
24867602199144140340769832490598349652835016578340723586618788415650999069199\
92629980966486592217842055913490979448506594842525346134149457886311642001796\
68769493945290437740910816495673678732528152904102559847090775951082639113469\
88004035394558152578790216787564627977536192736642539471465736039356752066962\
68027358289200939626763421086779086320988913153071709574011046226579128532657\
59066419945761780334301044975336465216578075342103493997584503954436074352072\
31392035805276420738496773133709914947078692127078358252565667907007704976238\
34398014143809407967713464238583066801313538449006644237188602144008527345732\
668973717`1997.4935237695324, 43179.00586822777379485556679263116282856297977\
96255334051248217646949970755266918214923382476935690726849795324896302095297\
04194759657913627153975609448644135368925583868903350755910416207404557862031\
04621667623472747488011304175003095868856204754086086041273099740335024014055\
00181847746146858022218684268167391180550518911754709539126515468912490395681\
83996995502557953115607985647551703121695926157999693859073734119899852229600\
50986229128575231289743491316659557984543518004063510514173848875244555224373\
96942199395440463891413794045842192369124058853684787762206326656777012832378\
87666949804569381881023317333266082079693043487839477128780650784643510918280\
40167643784841806673240552851290254527787532341491625515842678699564136182110\
94190236078569142774415979830765338962255376638058280836767077359659371824413\
99397040334290668195586481952443178908123539852185491553120694757411093364249\
68089091643068337209756265529989133805457133878720352070293460039678501176698\
51592152098372411353844349312921424579371438215638718577409064164590643999756\
80837826978148275584302706325635037870839630622170886283694143204242845276705\
37842990988877751942259133239443169066091938522225535914639903367301593020802\
49404602654165364052209469557140886583343049546277383277871691242401540477575\
83542751166945242014341947004419168690200858391135220707400022138202822824365\
62228264563752670899632173254631902444258574591295972016795275934663559182918\
94155117378109851266848627144635281571950225449259121039660927477388692300588\
03223048398053769405242805165078436822532381609597326152926853861128403301255\
63216188448022904256781129223922995250255449511110087556651232820711237713741\
55480798500616621621410819591947879637273515962882877978138244208494251501375\
89800926299162027126396738235865026085090039163281475755588617218214481333427\
82579799072929332875996019988602098745107734301430318198408968343440111991378\
62693662615937182552584286780361814138630784167612037367015438011226903862019\
746794086108621219719258382153678015554321449059805575354`1997.3477397564154}\
, 0, 13, 1], SeriesData[eps, 0, {-1.64493406684822643647241516664602518921894\
99012067984377355582293700074704032008738336289006197587053040043189623371906\
79628724687005007787935102946330866276831733309367762605095251006872140054796\
81155879489036082327776191984075645587696323563670971009694890208593200805163\
64788783388460444451840598251452506833876314227658793929588063204472197908477\
34091059020837828954927826389037976358334394204515912081809959345444877458796\
50088088940870111163471069316146184288798154862448359091834487573874283940827\
60287563214346010013576620982048720690400073826635603024022844629630324566097\
17195142772131595125567998619087193154395352410638044072142133965475058015872\
31658399476243491422433483629048870096650598622630341095967365528113716703269\
11498784034357161605776676333067252736894238416640889536227595400772794748127\
10252049837843323001716574481030286043496688479421672843359728199779381000846\
65607805377828859472786259316186645882921606581938592324153258064617812018846\
49777625984977560609384606051467685834725623197101836301479837488962159297027\
63235874573822300679779567931951565199661238361836616865566579700375857939503\
81934670593931148594915966350586208585263810645488795820007897437172156936574\
90825080352045741139287635530947709860823922939866707500525803645340315412739\
07274272289022747974215752126527286679050435608644701952217434829630809540720\
94043888453941742052787192693419622820247497515118741347278751799366473368748\
20752335660885793907659619607908126511591050729219558844613572641252614751578\
07160917515688532768329366565476558812843611511349485967009226629697522067778\
18102950087029140152251837474313772177553179067199670011149547682923642075027\
05341165049051072861188854707754573575854747032957919907087156125812402558853\
00019689887572243971795381118079307089649433595335618327579465110354669566829\
28330945074062084253463008276056861802381752382396594624582079202490637378720\
85300479379967603565543851521312093605893490413075491311959041935877531888380\
56791217137726457072299563514281281065821683209287286722`1998.399065287259, 
   -14.8042727076506124919603885163258372853353468498230862444317511047588929\
40020469735507111906611479003248586891857220757100581585639250177885125607410\
53726896048537652365779956480186497835308239777309455142818816237342936419263\
13122387004576485559434727957262313841883224919396839290694227681582122116909\
71115849611306602113648112729210021178818438700224330740529576197920855721768\
65231807129145384805682936999414945756652204795555487592454199028682483837178\
91125850120928739901211429820197252732856451109006926648946125493291397000326\
44296526362264042823389369498256926388010642914981835858622445577272362316653\
93300115292122213967784701545910928795813454219583003215844849783426155050956\
45179881415275413783318367666683205902987936356710313952692703976200179024266\
93319944878893676031801585629605611757466575597602537962776511954715234149442\
06254285194181175178555314329225465439593679042425317629430090847744007411110\
50510315707716309221319949962990654355234220167030557927746742568792663006577\
80814671212048075060748531514547442299707911752674346740535496842573495775605\
95826191565200519258340392830808550963312003967139442499221128959799274791847\
22808125149019798868583399925866863421617249357673333970479025168882693380706\
49973111849421641220909302282086126248233747916788372766570117409408498465312\
86463318504028372208227262454626107391485264510084388999679439239778352591475\
81449084618686687147549591072983043680938820216961306003344786871989933274180\
50459118394532626982779406579904891407019645201581622768349908583936280640317\
41035579113519869164353907873725031815383750329962302239580893304473670519750\
33520277631261860177086503884000932520073359776777656124053076080074401897725\
39435178583404222954313847541382787368389021980421741673046008172585736754163\
73029576883763420470974348582985975900798583514954087458541774080410531581600\
51843585304169298280303848009853329078174662656916630788061503612365433517528\
24846448798297085785061002124444842459086277877174469348751234359830437371048\
4205934366956432306580128513`1997.7035231942898, -61.964304879408771773886325\
94432949478641379028855158069958555992711809158726433411071131166971815223939\
58358242491525939338457165806666744931245007459599816084113257975758873662054\
76298444413218301752536538045641064758236609528942444297912976886310640595917\
86400659910699126700879495265683188256024111795620049978526575373640064150968\
61357133863160094290467015190411083012496295489782886325564741823615248031031\
96581378951393666098375632024364741088373653367563228468511183511890028331424\
63665304359326817309189989269123373047372077632314656128796461529542920193627\
36892962810210932672797627726413667930106775174651897744501405181263486300476\
87049307052256080678853173540305118218514641196915756029862619786022177804253\
65619733771712671596290003689697242849706781749652989142754187658156243739203\
87430764585653819741362591198971082412106211390785267181304625422731068835070\
87856572650266987277938285626159652027372275774640975264773341373079370799158\
91531614747580955093847441268195481307963787354796007173834259158518932881794\
29187084553460076865797144466315462048647849748259142911260078307984210249994\
74874611848977888794641599639108702905502123383538343614877376737523445517624\
89495150224551669952445711407731983102904129620835943972088506679824671168638\
48164277075146265644322912763662747065695181119262193357394220325691269568794\
30955337122934581465761015958043265445009607329115390936809617630188313069243\
05683006968318083436442087617966519288789921860628193292319622595688829660880\
01724349586782341204921013501982770940235019384184950423543461274441966549402\
02149147196758412243514277129351892559010752792179909170709758019496736889590\
47591974812894454224694845143361143579547531235167079357665701228815608466793\
06160407252407625968931206844711452205662726306374679625416570038206595887151\
69616503510585881378659649487908187323083369098482331285170168466745015452757\
28078393557692422731442787356027761342700032317505611618845465127129793511547\
00686572672862171632715616841487507354379621781110604121702560364703152496`19\
96.9685716059682, -141.538203067534533385381319593217949268630903600989716008\
71885232215315445266850035518165426243228628550770490048270769678791097451764\
10220354127511957127533948849036448440716447223056935272930482546034779326545\
07394329683546043173627233227634079533319249699267386001764644662493139961719\
61255099092570701887262427998955919362919597908899539190234298704321339028044\
17606609856795971044515798903368003413222330993413171070313569592901604050232\
56406421155542165407667538359217586791317501640889894092412508310096549031497\
17164430255529492642901238253436224918805888065303222631665112997175363510655\
50173397737775630561146237086713699597434984230779578039638921254538108327987\
99772290851265629583946089922227830048755300717088949633247535056333312578903\
74893530534865543085688818003393946048386969977662243862697599983615898229559\
43099629691170951878300747405968842457349618673276563341423907285914030778648\
93015579444397362458709876096885670435850423142420307131304383332752906684532\
50846306093677900468347001653881996412437002866721794196490552838669508136283\
11038498339297552381313086660659605560424986840955533567026444949964959007730\
43934518192670169663777219176744249960382220875482625425139783847934608694787\
34014309105484685786719375399663088022115047367494622458300581397600134026081\
57630544769207675602297374700219340180093977726587034079797755402446740629301\
72246529979127833479975212112742393103979198052239703323501204008083650306470\
24303668426195717646090723464749060736170130652249144327436506084988907512122\
94282557100686183357486485942578500291098289553598335310848679136406422051301\
45370015997809728560412306513425953515811640930032776420702960163362648556843\
07305925314224535235777077787701526146260198278365375032769346534502996865567\
78099561240139531861867937759795842929662342510171275740760868596899140849988\
87108883214572159140556953796457223982468827587645481397549980876275955614670\
72954811493877856935403204038612521359915406747696221378640006614146152101156\
48596969916897076578277475271358763002072563`1996.1386363506467, 
   -57.2731022349293617122867230647360621334253831283294265743110207379284359\
12131343488068243348321307212687823088833516154582636166394479486173309173751\
31797487273098242462856494318828095547661173611536611269787711034300221759586\
29725585949890572684330268118541516742697424388832890328347744347954982792329\
82833033457210904016996866675021630979925691100227947381550170966395449487680\
86345353094944359801591042652726770569866941418141697413961911198277435216181\
88528664212534800239061541937641981526965489855227607152409992701622173976610\
63016244421752651363745513021739577655769121534798364247086003112534656519967\
35058103143780156828867883429328629381825323488890950926322948135058402039791\
91440480273864316912851093962961846953366205737785206708247437465811583706356\
29121468074357663027948698985423347541422820079502352229439270995828843421246\
01651447940110997655739480965995580913816087085068165166153302646210415111188\
52747767849794148716918864770838334183742321375067317135383544196488823899810\
47143390661603752996255681728952372841312366751921241301755542902573481701949\
62955151609686421545364433671668715237973574949978713632049815437411272401081\
78124562038692051379850748619136889175100396638603661226644182205346159716172\
30486901593230251495907756734824033484312784013392967700954736974644672399001\
64781701931034802813388487260497741314530936755644717460425827416495190181773\
82539087501690426210843975041607688664369657568608289296334159042634037781986\
55702100934246342326016150723088204982255800300799730545828070235484628558422\
96986553291729758416820218124826707464343458730721783838017315120224385670564\
78304059115114275685050809534288829180624845393385863389583949505210510626808\
06122940567126359785422148536069195116064555182276295353875487712074076144900\
20985169820314864439193374272745357276551995166951453135234328508292826069999\
23016615941959517306351681798821963080043605257497995770404542164581933837956\
27105614372043731878218541874220822714267504280243459204621475850579429124605\
415697895676818223104189401`1994.6741091852323, 1117.566655880669827858510291\
57269441612988774846504472204592822954076592887236538427929103415641975897251\
03301099098896329314512905763162521701369823231607086320091462386857728686629\
27612351718699622863371944394163593040753134912610026197739496144596968711575\
84455510129628798166194533166283581703107993831796481003752047906420302361379\
47646147493805710736345848428062421928161543476951653965600940489679281001403\
83213500653153298981550456965824797811646899356300803968911363141075182822733\
30659675878233667007511525676137148676484245471207412161815069941870641921701\
62782844557902307486899676163646426919652529748764401483607544046982237589063\
46632983823073372564253803270174034542971230483963007551444589311227008838809\
39574718196637945946295120337681717928809836334503963546027551011690902439472\
46358368052710325893502035004572969933258056152190725585061092957244501304590\
17523325489710430752715528024788100912185420838991796583865437168590214339070\
72720610487749917268399771100594989163137078603720775739392183637385082181394\
77938597823985904905393142129168785108461632332321422731404149194282157140919\
12695878190043166943721025341175120410614691108367170222170527708329372397727\
75313955725989410207523018085594782373330909752293001728344821069579734223013\
61475923854038549349015539297837570506275655529604825542557953885519987766843\
51813931932090860312808742664789718145572438618836446798876025943566336693401\
67269521707579427838949372996927372328054753292663061452549945676492550027967\
49520468669133228001876909947334709208537207916529803722803248216448844116893\
43770369367130574146515853865538507070423937419913876041351281135214939954724\
78713176530742321579739630800898605191698612566841851816502639764203784631757\
54971351489049659144289856478909195716226533235545616773351602051034333750671\
19238007014233865965064996517954754406511527898247223663496797429785119426435\
55112196523075395824644516159863110855940549655121771050742675409022369079518\
27104887143592904289197040493853332728330483604244631096686641620724394897`19\
94.9819323213278, 6694.111968012361332827268044939275142930715958575590674991\
74613732295453531438245618051171640142523699941497602223136836618833341809362\
56394874306670235213986148572119543635056046624231450781043136491136428580265\
59301667998321028346184353335190559901008540556264510970060361995221612121667\
29190871410094417695716388262959140814924103061373650913705752534619990661268\
04956436684452870505112601834427618949134082968459971745357384881865436778984\
94633840887821596250761141750288623850656802147515801434357304991985737485667\
50318261621883797922737522264584510894654572391039414537487351827438686697917\
37158836885589575545266972572411063237301991310532140280526032371465565661590\
98105214096863557554481934730266520773844311824716017587281487806067922010044\
62487185924381981528873773705423576551056540106703655219721597804887315959768\
46730215110627034715919514702835425003375827240744359390233718064968782984414\
95310161125315597861426813069744341681514172000515192828997376446806123436568\
16778444534491951312278443695922614356014647856629714875475430928331048651319\
20499898856714508173437195803392146377598337321578335143532047173236185227476\
87802741707895820827222722938222560535152595717658803821366606787977726982973\
15196773040416590222243848692335533583828089433541043128761065756321031641360\
72559619507504515741319094685138121040376113209298523088302560133788267622295\
27131182989174290014234326572680591404131731301069819822995552831107950301450\
28746108933288506434869003324086628571584970404322274121319709836199517030843\
69028016039969519389756856088752418250507691237886633234048968854961112073274\
25370146541310527399714240402786248646112361089402125379613653603457192984168\
79118970782811433052212581269590029544820762482449779714013389658529854316233\
30705800984766256802482113189802490450216820499718220597960738065313908797204\
84430309607336305804798373409197376205639960046623401463294016348499109969220\
22268626623499137481439200224813786000427246693347735531697634626644597774762\
72316464602098720358655922697823976983261131`1994.8480852279845, 27726.889233\
85474670315131128213690132375699340598920725982172505610372453229345383276357\
62185617901275260054115112436967484786169146707313904864475729734986415109585\
77988839256609602110503353442287062477865501917483883373464299578743967020250\
59998494787058366467824366153076450474117519047065438914251675717872504716806\
11569260896998530758675549714061527061144824945453460322837638646262128746382\
64605559028250228946239010414655076719662129770125088569568528712308754483803\
34677125431549147994684299070740506840143001171910070882590516036684441391842\
59638681546114998850903327952086915167445368484065275566897191176465454376261\
47005681890690090474991024281208861402814343330622480165090783106475576398442\
65123170801847108525641858488674203357205373515807304178394215864779712938117\
71110553693975532293207981095494256999963501877878717674828331953022160333495\
34250220325763541264257977839268983890073255529245367278949074605081069355941\
91664455470122759595547355770280975154158866830879564617773182826797006868516\
77334791248072384975750968666977216618790874894144944621199208546114511629323\
31625729842868891760166281170207119933684726907514679690778277528508123786583\
45031692988738613265471624084886417870071196666415220215362891156902489740816\
47797458972539566893929953919178670109087021875018490192845556485164893727743\
67200351036650223659149452083302150787762831059355429659761918922261969582802\
73539821737137289911444755405101284022850738912740603361598861201403218685277\
01362515772465826365843740829344818176544591238114800546234226635749311661316\
76177285277710939996418653917658772904454924903803538838091671975276117711696\
35263546699313611038973275652571783471431376595463844711858364107652446912029\
37987198246805537372155022962455635321026541376402691255847664370698633694288\
84343672275226399690532023735047483085550296527706124072304501085213757016157\
32966087750655509500298978423475117821970467868239529423942712767741508659834\
44021921506186273241859712750897539137118430281189320631035633891074521152780\
253106908274032`1994.6126672253424, 100638.2534119487092995920786094798695859\
00984178654686894913341452849610760745400549044165569289937803801623063856516\
68455071433019741275165830096470545633169389674122596868472959268813673064671\
62406836011278470272242322121973235477133892691246521806061148092550036064441\
55281266866645201874976643096826979935505191084574960826067382899373579868149\
06609490128414897230249396990969609999850491493245770310424804165111886243164\
17549578903925134878968532855639933991404338539965391509505225999966210788305\
76615470979874682836819703607356104869395458904016819474101626788996537949722\
39862136690312772883857235049766759025635496551011616747794363731580397566008\
55863544939117452151449864038973682183918705314505807026685127119919244351880\
84039438997906794905315502531191580638693862575150245390357458182062338105779\
09762451283787342583595318085677196121566788945066885566898387605464801556227\
85629500839367635447994522346731674123688644922924951795772884543578733576700\
25209980562024603590097904138062217412817646071198902853835971941105885722007\
38827644047358782344021346275083752266001349313441848949287451783352103915008\
20308974067661061906584877255140993257268806827922658092589904987329686058416\
39500224645132207887051984940588038992692933455336080808413393944890708872298\
35497321130144031534500923551485350468105812719112069634923029999980579550383\
03652934439655827179362220232533709608818170531784760455779584094659186478745\
30159910239820867794464136228355182962166222595500237543184156547394667391000\
69265255417323946983092227852154598520629656788444330101111582564545386163290\
78597335542212197077443855432060693038951271373422968455935953576207381459941\
72158240062416260219012238165489699956379329247772437190512826185741686054146\
26227859304429419026113138198892478455877964359518579470199425406996335504937\
41556075463439021645775255813395676547776752018796280244166233276759740753590\
45791215651249821040287692312527060584418821288889058817526419845527466373726\
0936460901618265807928874626800130384838656351875114704558946825`1994.3689917\
072027, 344760.14201036904489296049466803963874027967772402566792314865926632\
42932115765804274247465206849885496653602362016164598739079313098127430440729\
56531751273435907361526458594726278560379769744488592638850453054760352872500\
03007696476795063492222791741250997290547817260214532457617034552085917234026\
45288563723259556612318556188848643350743974758350127137205242815352634816456\
04097715193592927210053319688690322697943954121906250688201393998592760252102\
88313973498651333741200410749200761893847556926455674512064739175252242253536\
13397455132821444500874149142171905693709819477566507508465612021677081798259\
53984663711242199821802809565137270251156937959241893943471272843773874776851\
62770969781787641941243071294119978861957630157104901121901872971049038501061\
28514971488380144057652655536529871482427388535012286662758304520426396167832\
63259632812014320200832821519940361995976645304805879410473604152369430236882\
46677911088106755784641663670535682165588778493181624443043650072016506350749\
15507830224098267586695274364733505832016597684102060374275590429175214184566\
71130018024333506706414870376598695882400526921832875226431619628302241252975\
66650792058952647267426475402634557536695562861293658202195255588490658615425\
51663195780265648248585328956679811368071361151400059350426643331678052754048\
92488885536418454149986151641482250325333158598075236100298295009573534879247\
38760977373697659934253941534741745852299648168507185597403007483836055274938\
00574647141968850973589903878312738616391586228669691550142087054663186533729\
74717084316573105107337314405543236534038337452730524399816929277244387255138\
96755609575151805677540595770957784102870853380138963948320430553921397394017\
52316909120957068047384035690864078419112472745760345834042235565528006854788\
94422791419631054990559145105070657357024606800667266722915915288191360161557\
33560660466220256561249202452556655792494678145085025406731359404249404524811\
65275482020430077572987820157717272856417291146279096845725574420404949065504\
248648926746301527846516530101776362`1994.141382336801, 1.1484470762707424927\
16733363141444073489924043562719516607929729189027222360757502716762591399063\
01479623550431957088962755597482201499523468911185575375936137072867002619008\
61191404210120294248622451963881226248662953019263517424646116354284820828432\
06039684371462063010138050610364721896139409633707726164424993938955399534238\
52564832288504636022485234647500859759175790370840201658487018027922919739697\
83226524471471986064557345912487589810184926386180915012772577741596921376448\
67743969999363467070188037541083969858155151112080713278646882192768725135986\
36723016934535227677990588052789082375813045212191615165225649062202705993148\
03389178341824385805259285357416596834619331653120999523594446224050611555991\
42143135272589046510923106589384274690294301407603339893652501566623527391574\
66648293829767132609371065470030890251699207775619368072889674734240677036938\
86420761532767893098231006571159184829665319751422461786901052032153872861179\
19484217985912187925254625235731225092397182734343736586049832309898141712100\
02265559962886479462148103675506509243534659404941086006074932758833203079562\
06813871145698195085210671439759062739182217931150753284958338157704839154036\
02904844194531199236817238111453341505348992500708498155761841834332460449822\
76753899611572236462196013647821425338963202171352172855067144003236296318925\
73160093130579635507103181502553583822206336412729118153001750111658671288642\
18416704553784758541836944684949683011648139156357441050221935249440335566347\
46623722847981701843353869630209367320596085240667201157516381283623862339903\
39648118412926923523450794322053519011621170872012832750492390003787614997122\
23909308241658473398317362554881826920026331465948597618033265431410287774157\
56430581086082473420822722024919413877157294111304694995596025453269987600523\
17661581931656898277888870746315481337280825857726671853652676345968430780376\
72472762978282379990830504370473579659682698760912265529024625253274435368124\
64470015052923501763688921802776384504606085415359255363640496034351575045652\
83875537`1993.9347124156313*^6, 3.7671058285603506165019941837299212444884720\
77332745368408286818455687507550191671181394208131688628168360152003282745599\
85879644473115712857705792168133756739271944143187009560076107064421118529175\
55710626169065279840520920014301614450843286599939978618082341336110278513282\
82448562251244992339448246823195540237227396455427633266886180107480633608242\
12963209410651664050435425653749680684772644524031953764711960164421081630896\
09244989355722309899761966585470390974523372062530442807369378977692192242532\
20911248502668566403258359381948458336251190846163730786276522752294569075862\
92178008761753839581820171216430244658608921031386063224050454590805007018709\
00771697474855532779773193944569744201914155331700720234605623436319834052251\
15449475098459573473832556978683583625306340532264629524052300401754434995712\
65154152075826310357333942246644499454346044470204053414691242714302515717857\
52571837948007911914884788360254293969724541150366189328394816935388675807892\
50618264246132640914136646779625663602009007727511415946033500592360670810682\
10113431048592873534449223626277676253995433045859368320026007995169263260688\
06110669442434978530437793620721083228430766229990551947351014353247794960656\
96178878387237618658583199493370409905523244025551840803558030967025246758511\
48405644845857348254705118654161403345556745619275683714973163408179870624339\
42398105373624466391292879344065605185590264737611524269218810851221231586207\
37120496254485262436990607120969204895210128217199169633694887633688123143235\
79533361944310274588023846439685666409722126973366289406832814834450443094676\
89739767095163657121545957173337544622031017839426845116779486323546881098363\
72737619191291576104889339945112425495113065734907143899550824757342236167934\
25951163659436236467711323384403350299552945294281505493172569975778072222036\
71340848746670404155438641823241614284572260449463053474668099900327524743997\
93982677987294254785230777819107263710962834725311451665695792876993381981562\
2623796043130266770836778077408881767632268892242986585778174`1993.7411189962\
595*^6}, -3, 9, 1], SeriesData[eps, 0, {3.78813131798898367030601293789408765\
97116283317155441768904167540544221566543909629491837257959497103154678486781\
49598451044250510995158722487012301506767224807242183187929602641660571891613\
45761482427176780812715989110872253903712756576623404269416170519918283478292\
11707356166410191943187729226154427125215718624338450369632617892540483115955\
89403756787265734022980191233021020965141154060013009363666662313662180920114\
12579598701487681890717459948131734878460091535338812133766432589337994627269\
43334587671901971352540901268640917717359297155338344163182090728524324998438\
35141006314789090229671372977908868875205607473545529184067002608103617453725\
07404259202425996398281608009835967350344447598564093332234799677241192989767\
86049612504583830922301246188656308907094655413060903563096051934583910759027\
45608397965725049218369333054845755905540007801827811236529412114076230214919\
45989338852914747730586157788900438594029631467423898222093736172234643560334\
29216030954470968668995843856603732592995280820183881667317949913057483369798\
52075258546150236179647608753471285475969965831567362712579906571275091652457\
84826212157285256906247352951564386730008839551397281527375128500670489072412\
71956742217139542880605305001747254392836445620110622711432676249895477333682\
17982772093187696408266056628271302834973882518238078360819788754543124412279\
11366108415219802318007229830591054607654465658821055816484167342241616869819\
74308122279375167679262852702245281880751716969458795463064088684861034644474\
35030168665510398825861496982632922149464839122006436905565291805429343605718\
75581061500217011908463350668459589071482062259306661371098884608504306350867\
96458762692974514134791934948714487441878000786560223350609958445851709527687\
74508348910778288951959619839220724224642867242912960944494710368982352613462\
37241836527505143782813068673713448332949172018288464800677375643486391737837\
63991971274521211753447340051082510166267419575486750199571229242971820273981\
238903104811690064083192036724058948778666139845457264193928491`1998.56729054\
07803, 45.1509080971493942875162270302944931742082427674951384430039201055099\
86305131636010707872250589233056540602941254676654515796423769476102481075195\
18827942712612628451175641283284827785380232711468962462745411515219269596153\
36160928332444482484401726921540724386276115493721755104300869495772884430078\
25696436401413724089228395843923873407701024196583095450448184691382272453629\
19473058155375051543716594272478418469436476578494487426128979424928234557060\
77322796850936454526812180157740794774658443095121423508802824017570460251116\
21495772665346026281415053642773674749433416270765650014961242858503435930925\
63472404196030942192077219114343620223989938398142702909250344788141635144278\
94144276208319293704374788801386670963420986417935842034157792403884535191263\
83471969024184154541714335491283331514373155072181010290461264949386489407235\
83973626682610937247239677642726504978847211223977164933843800989487466303281\
72881460340092410154333840221739057492226240915086508173244378685643482214555\
76076177507394076550684863741741224597620208417916753451519231804907907314438\
68671011914053636992923184602224933276603425283609731749412446691171916236544\
37201536645833278286259315196993663420026761473475452717162654007681220595045\
71203447901464303546160120006168439629141227910091828514465255822641721221981\
81878836322657591070352189407763571878213569270460355244760639167923164844379\
03788170233326615750912416138680954493760599608534526908358238379146282292367\
03286617997821843014229233071018963949019008106903575234460525410522778058376\
03207055650843719842915809370669229590054181398428058873074613413376922754035\
43028136245199453483768726970240424201305765039999558363918923959938350839523\
26949566524508828436614464286542313270021630629185079525235228163502437885128\
93137321775262180682168316258878958253564215392769902737505441498583913536835\
41559217611683360478302876629119479019001539926892838026586533931042597490695\
20493894907785125098437702381688493081119124649758009091072981754434110704834\
1657162702368575499758234095594`1998.0508292714715, 281.442578095814646464847\
31958520887388399890456453147659031860207076318526293844289985989284485759231\
92007441477685614772506639688785632815312179608756173802921770000543122984865\
75932362613303760550233713831271873790358185665012158891629563420074632319479\
94630257931736263697254375083701047387879176620556713550734661686391863364898\
01754713880462613627660117269749266782937250142318184594334801655332312188997\
77361935435833930216584361931968287050625181720502911312187683810945336834185\
44686688720863028176093542010557248451193499939027631485871481678109004486875\
60077063485166540475239200087810931724437311928937598287882202817719768296424\
73936938923744841623204878334950629409343757941923419803938055258289960163029\
90778857336438501466800561519704271206629962226921498706902921775796984167461\
58600788077899888392464158981278258551837018474279817984736622326694960317734\
19142706115747218318805886049612132825719340434293556833403889089102170909108\
24356299703175167178634467476942171514411299363327078985568006434453417144001\
70359605109597551028421317648527964519428633912186424041710629902678408221821\
79400667732269040340033448233993045646140565432937357989499164590488115150620\
95109570916021913915911958874245491183833410443077698651629021048964434190072\
84143763531801608814317616359563141928858966061332861750196425284407073379944\
35846907321211294523747324870588359074115736553780672315905486845635210560418\
44159958578456131238005597154767056275854918813352937624412561995421399953098\
16864028886451137127112539640144387927805786882601498583440980561350786338692\
39626525286413380662166386608034048926135613137236811511201297883201300129423\
36878054950662968900301791105499384625348242495925267587531917306997796903519\
44950023417490637977604474315744185464218104976559916396366825158182784351402\
21168966217121713792322787894042325514044905814090095038347770595134880656417\
07184162610477976491662951501033759339255272828023707287330638214946735768737\
28391749732999523269508674417245484939109426205029244594894398856239606678356`\
1997.5399715816118, 1248.3413824893612641829662026632059882902936576793089912\
75609523201257354577095316619646669946640529022463872486968628358591052337673\
15691388684342350080660821243096015414532670983324224270768685040927930408037\
41222241079452373655169775711525788734405989124670796800555869823038092618223\
25881725520331503527812530428799448150450007086129684350548226115255248057235\
08381260771467991632338622942176295060605209897473677072065429521517398823371\
33498757202336486006723782713544889211256512398403377590625685258520053611299\
93551824928890853318039598356202226350239260783910580778648129082069488676669\
98237936715124511415098297157521393845453532872435098079309833219375779639613\
05697950595608296048675138785218711472382310902335942157946776603756631649110\
11940735754609822062108502021456261130803886613070917785576391152983290642030\
45302343170936194623861643439489275678332118626394462254388382367384889672966\
32019037177031626252784059756253399449382945322456393694266056277057590722552\
14752074738927437078076397339569725058855759873680991293409085067858083191677\
93816548415115365962825765625515056392299762276453691578094442743935029944627\
47369666686901643464935095561803741008772259747776295993814445788310308540317\
18363661036695464318270775472367919768362157346652302437312520469660162292601\
44973096118406260983549248676135412011485077191062826886558176836766749168037\
48422603908157523693191645285650593331709554129639828743734835120181713518322\
76440934083683211691824224359855127403788390421125487637445454618812110703105\
74157334865661157455738076637435927031699217776703213267562212706934570905954\
68463898524373897758976036641291627577635963726516873899643575279863115674768\
48244836082901271344262857795290250366490020946001115749492950289627205975438\
73017162817406214494972125058516048721195488853228871882322900700868216695267\
95187312005706577161355347636425523618989026427763251943639800201121604644234\
42364924940496712439693332544221292392786572775946460123783007204280389479016\
9850861281794212723901884871163230761269754035`1997.0443165671984, 4550.82580\
40231950778551320643594441931857784696300637343712622039744744024954214320951\
27296003445394661743475934579479075967692469452313799464891482705138952151352\
79720782912644911455982929926377001076908353724465229463774957054488816995148\
31372667278137073945630113569953645000453397928855091063402717389266023495714\
86165721886068481782505210318804656192320574557633145228218322044603748422044\
11455516392474880083452814989185389244669174092010549413409888278325976246151\
27476403873396829395613612418639022986958681318714977338788301370686951765635\
06162152040112599149574456637765498383783594929419328548756725479432846904394\
95955645640843897706227262900503499459062859823409113267168809725874436137091\
71952703227985535087223927452839962603603045309668115337417454932468255769779\
16984997109610487650728641900577416538871383769774278861896171716913474579127\
58800529358977505585201353047061238622044042376266539615898673592889210706953\
50809428279104403624068394812980963543494384155782585440482134846241705952715\
34857919280075588187180828153809607149956673820751999437650598873015321202801\
40581428077914666203120836575299463565254292807082883244898790201809114454782\
79217631374007213611656172280844902766246428120385783115835986134858102872163\
63551936212945025394152635566784035403518948442067998713415502897939368124033\
93260279587293735357079636694396487986777029949267700490835848645851157900055\
53625557392180435997559325459975063309093874798020320757449676884839427623664\
36952116053998989624419723106339002131698952140549470319847790586974676695650\
21302020375191423047887460759982904208923928194000148080996795382544434424264\
36594281253117270960495471672493762890109334275515660049071330997004464776768\
31976013560922324510943441878315159565900855067374475936101755969094024789046\
74099876596573992779805876892172108725114078165826740516373646459278568374424\
92330197104021207741554302185051516771247968522692086897885083361530374774909\
70618548757446782469960805110164203907012960326270025715023989733381624173193\
4998704321418984`1996.5763783964567, 14962.1344497441639632711136248868927828\
62550285187750923778613169786162171162592312811802113656618907507266145797812\
83831135739234992136338432870366665252928673917416231744657839950430249516177\
66146981296174502032257936149895037802897894124919494774263887906270267789272\
86597402354818616779771521368352554612685722329193556081136667692739751189818\
39643495864622202081084279358702690667351868269248258746236577624422837336912\
24255463036134049461697881919965336683551339583214067534789107567392844251857\
70486121612837792567078788642846153160584603625383512515435659919333470588060\
64195587758324517156224961056340596809951853770696218374002575812409040262377\
02603871101048677536793232841851052948927468691197979028609660504432537376384\
51078228226995652816978131934866364466450711908376539337586542612951511442098\
79489988695906210493650283251026183899898337666581910253686003465936569624783\
05851925294460098287571004992022267546024333429359555348694598950329768418112\
24573099024486205765140061073735757923363779346835137286050373854318059259124\
92819857366928880040541780921758448168610489037356692556811421666340286072664\
82675969774076765801740442064998132308117246230404406799078274614437625903036\
36488078425440571260430446593513669050778008484531205796256966873998500190471\
02153385661818485111183006762034707577409079282465587131880937008439449250372\
54087121639554629354164651334447811689127315637314951637008160524585381500977\
84809428016661120586661133483579414472141753901726666048676274929840073980200\
91833377516268934956864624563115278563403328131276367720513298367804859001813\
64596615618111336756075226088753690753460334790655805279195545005896636963855\
70398893006546028942260062210187605543549360755716233390360634630202060129454\
21541630000529323766730379711733240151017876358313355103273383994123164712279\
54900780583361541928689844415417053409414143730579628664871561090182205804726\
71455521306850358729618543400320577310970807093747281554266547835225186213571\
6991366926700216005445440743629235092081518087536071619771691711`1996.1491730\
964076, 47221.690014214566627249625195872514137229303349985275516310570025988\
61382272300749064065570848445380932988774372232590398515873078381062885049949\
37777742974315784396678175861723212031726603856931415202664237466119452850402\
07241836110777881160253128991547555910254721841606109392596822086120444026012\
21660379561660713411998681526841582201910917790924989562875371961170582505870\
96285743710641701683659750926468887630971144749008377157544564200906356732785\
58617577711597181659599367994149660650046666037261177759123800886732255197936\
08247993713307501276419037539714419469049185002162982486407160727803077603480\
63450595945573560082337345327648349172338612105700995671450457716085888730032\
90064708384744938067478110874254309790793904709162582183145892256944903316593\
11632861844932694637527300321114784421774488033837953797596395999288639376874\
59422040824063087437265494407585237828215456425021663515377552933600958290699\
21130143448366724322863171823086499093654473149567761670588533833237071998943\
19409176864956741258373406698068261486741449032888346781518976740874402917523\
25639006602706416847596935403922458783978081785629961271060172971400195725263\
62371178447546456769531349241415659551274317017109567574611334752952672437046\
36411340235817801983055633161791813067024426294719187750899134462605167638174\
12979917375231188310380330105982160618138227918629328925484291463558452632604\
70321135538350246268264259357610733180465164491640095546137407441896204216619\
07676854247350670379521665907503611035139205388093406958022730615667670864877\
85051725844190611691329621676057155552538864424749640533532437760578678263966\
73507577040153406228086102913068982839983562214358316220126997878601126457399\
62232376214768364596133179331592359716282770508126392604527891042744537012408\
17229989210732696901650811776903638358522549211184395821244383679881173204426\
32185401886602124266501161495219274985673340356321518698416635483699884470207\
50688191536605152108703055360184625807058066798130945765633803961138968420148\
08876618792799950706924380644206366`1995.7723542306198, 148133.29881095908035\
82641852178143897537617288596613685061531709320988934427966118483125435794305\
68996174206431318725203852884662667131148668829709195363521110390244933720563\
08203043489160007610043144399745564923466005006055266656664627093165824108028\
04956277961189257967294736615971106679871474050370027454248810054844624388573\
81914382566104962065197371160801024824923422509034496296965816948828890739722\
48717435860394515958027739035138010203551764911824911026503941553714546213840\
59198641293394550515733410878897322644165652890161397937092939183095593751840\
81110313812946192241283646370225228844701750634182075385955353026941023554484\
51979232872581239429106266289720688275010080861198339714743384060315890176495\
07526340354349048509574711331448290048844760323397933808943967983208883415544\
20489337770772666277430120069285956992597240899609349723073437308408230934189\
15205252403635878411059213850917465552816818415661634063434989371480131567998\
20041964489890226359125258047277157255680732069252251422710329402033668196744\
43969568134170845380600091248709159415275596281835837064429005266298083505993\
27476395579343608925275908869519473099139599447336659584269976286016630289531\
55869728645319013276008569513645325099301366029443988509479060450724400284603\
04469397329613873523307828204298913163661672434188594232814399004141482951548\
31453638603304178953023201557862429023229929415002740572457198082876099150268\
52763451165870539513135649894624603242865997217394623095785518099167481946443\
64307674000675474873535980703972299715284087467514352150054696397112561172286\
03368024315845238581895334528381153550394361201234488999128984268891918518562\
06020874265200064154387810353676263984338861926882118910834715509988382870877\
59079816350740860385593224682408978732994624639887008511170831986346833338947\
48455582423563872484950740121380143933968646125395860047614676987830241516283\
98857315345024199630912068111461049845960593367324145121416012216046492873534\
82196947184813874641386158313515045022430811399196541329874201241305681809232\
8198862`1995.4487536555646, 467571.637063941674831476967759729501587876264039\
63248736218053730509126071133056021192872558657512645442526026505416227262305\
08035983582916278018598681329985448059057244892031873870023497624428108353772\
85535744774820267996383935266117618612454292473867041947607505409920751026588\
85759861806011578028914708545257826607053923622661719872920584803083240523995\
57120338356751325243390048122781906947921832873193377136132960910217178298780\
93366201736552726219846864202276941389426109606851087847340470835546260992561\
53892321484870021994581783589511274713810926520942300720907321442580431865930\
70098680924779014708231221043713554834865351555750434495449497602326349564964\
51642300717591314551083699346964792620746168109219476573999912979646701989120\
37827516447496612759708473165866744919064213708279524102774271234631021308318\
93526592310175907667828564057001825559227604861283205382114087475650436850156\
05842146358172483383071081235721852725874177419501578136660508346181522373056\
98894487156050270550361852186018164164506899356707164662474991657006314747149\
15564662678003067822721694204651265819724100631185461543977325041779013102478\
69859373493479776594223651570634225977305578603605707689897009766999355399443\
19226357318876302764961435783732983795612153764688157740121687621425870104588\
05394650553915008684458604070205962686057836112332294095617378490714089245862\
41773639721651980961905521511263187516149390821865996924878336136196644636000\
46565571920262952795664440129201704993166901149974990432771029600112678198003\
38466509387379425118159843413282307042687390336579551748474663029769855649300\
96893463966856003456805271935929740880127417003634120080113059634502233501949\
85588356069258678355961573348185785010216510315547292291468382354338455094984\
61232417919855116903763559626436501464638892354651968121287705850863629128821\
38625731984683596908290765591307977987705169398805894368151912914743685723231\
82867905673592318698907585107848538802305449384674438426562563415205287586290\
73836161714452866602071763664133973461938139576335920445`1995.1744590599615, 
   1.484756199201496497677970878679127356716972068938452360607327075279599855\
92948665526078377614338758836269932133160853608455583778690340338425062299055\
47324702209012541487393446018934825051789925767319277932228610520169707873651\
33094542041475849695377736018139076862471996420162931756329001457907543719270\
25455950890123271866391767109116791677285283161072441569645132209179191920371\
95026818338250151682288092179494985625748391508860078070911084950937734470818\
82425134356700328347173351691689656370454198453402685298346553596071551912487\
60606207865418002093101093234213240219751966345278327428189637089326890544053\
42061928115178539069765638584549407456911114237732598883271113484697146022094\
05359868359371034268856468511972094877016353760966699517432358213714847858396\
69162850948577992528965976849866329925134699175875535648010906433825376962898\
01332707624454177175394290783395140991320602638226115855755965143997523192986\
83464055469043722916843373079371320392024942548468912439268081000622722212327\
32308619959792055220017793864801941976895714816819104959426610834835344844597\
54323588523179247281033404785242497736799512577937496203307531478298414474529\
74481797977452687628081964337609226589126519171652517160630948346653426121062\
82409339309735539045141780481044066740213464423121115333762598815258705564329\
26858625709352714217827779837088157144751998386974757355256983837845655776819\
11575255419927702769936084188846142995565339306846771770002805491898022152355\
25155685739178009949483512352443991683992276656575364884112252543484802916692\
23406008462012569730952380875076490436838371231812169748220664955621707909296\
80509205261755895312282486750437279409391417019819917190038475553920449279565\
65689236371572735360344488148240274083761492610956621674570001476243496833265\
73850650274247372698221227618682165478056309474920968321493510700234500451155\
06421861105022270741126751996912141297135834576529163130450579519339081795271\
24482293811277119493304459624515006985837321212224034751983829911265055169227\
4094631378473643219984561977538`1994.9421436337507*^6, 4.72615565416629652731\
39302023624309921016603451753844349323490486651334161835491831286779243657029\
12946180695157103792744283539646186102805812390852366717882959748614524364995\
27580844255466609887731311372813694698438764918294619972816948377878983439922\
88187566813835785347688970941429776706048761515497599690191613663925979162458\
81829189144590366229695079691543274242300243709913961359196634011071215020449\
88720424041418310195251134583621159448174241983253237967712140906366795983220\
99520983719671010458718751029753108283719888687782997844331668185501269568730\
46393639517804955388757852711709157374529484283694872015647360176248761308209\
93378358360479451277644842317576824772513757875994770887311112084782809120178\
24578389045647012635087937953942669316721299285561643886431676742424920787549\
26590909087432487884712599100443659357882416233311826349686317473799813722229\
36853706756034742993061068374401570417110202905614334904238403274164062246671\
90240778885168006501889159629191155374775226889799551418712799269320597295791\
82587264776146551669635662647419649728870687184518940427699201393827489330306\
32026318615944583769481860996523600946799144371138954745982738769874816424840\
02474517772296822423518700973938268561145037674618751679289533077913982246236\
56788341182160870716665175000151985656289427429882476131148488370237917233255\
26361998050031971222793913395203553001027263467148077898894657512736069818331\
00062309792174922530793217528696856263106308828767965682675870076979615254693\
11322226464540977686278703498758837581673959333354241292880910548196358511013\
71937397463221737961046977556178314427329114914917181482337703971986434379527\
57699833771788149062223265589358344956408364461960477414783197772670150347013\
95522007572999159555548997432698613930172315416222034910432995996411360306385\
57790425875352480985441922048733479868321518031411020188153572018126177655149\
45226896402533786659555158024963507781013515958092712975175583132324372378055\
14919271459154059113275548866106268403282284811720206353318066528298932765040\
6217749`1994.7443588369485*^6}, -2, 9, 1], 
 SeriesData[eps, 0, {3.888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888586`1998.3372421683182, 
   -3.16666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666662184`1996.4789971713697, -197.394135589337083122077098\
94313027038027314371016616720249720726989047561567045563407437333945797090435\
49416406021344732696954717393188291652015542497318196249536873630808858577309\
80770859583488730335909941352972415350842229861494357499992668870518209505746\
76613767117928752248858757319816301005180886758096017567920058276098801837733\
57351396600173057371307576600084434637382801020844948139564310208464025419007\
44993323864876710556083292353970774076580797946403997201491929092121955134623\
75536662744232690716415246466959708643782025237685506221380336291333925294544\
41419797330708186614240898257115563278292454152179641631707701439554725930491\
95801912027010537489180999875022872282651243827780628200881123074650497765889\
38623239963441466987559168540726222344483932052817575822665125261366338064902\
40515867932297425527138396760248977759552419589282114359558331898465043605693\
62052620590387237103636090551040531007251764638831212126756190500903779710907\
63447334031866560358421877102380254641532519434426648108646768821502445275496\
53463924141910759260173478666864766126324916675829843784321757035979404410722\
40923929622148409831740278136164605429831909873219465951292777627866672071694\
70166627324961935825301157469121858679794621370041944724564271715137108668094\
98753333414611054297953357344482876917362187222372518995444004170460242911766\
84153161540759233207942315676242440274512681477159862224240084625598657767471\
97892998804476969212320370763955454543291150368173879046302297603119131070641\
24826416472517137225784151655032529169696713353409110843765995559172732329207\
62090742238315210858878222075219230267003191979768286375524006117123240431878\
69146138545443389067208414562516388290237497270411843294188944316542340845489\
40010056296246974345869228420995328709725978510492180410139389030343668558926\
12025913962421464370701697152860308038115269089535347516382350125831910983923\
75891903913111894307971871912707603396252135235366262418855562991396135280590\
03250869530226896157074911019177669364055437425748945240701145448427587734`19\
96.8025561922461, 287.6273051957813212901032780460966752211876221837866778611\
28068154156985262287864137254974519217508062536352046585303588891858913531331\
06548253768555836897578251238186973095349939336510074149164973899211464633123\
38048842480201414065544891700374966746766176049358035558434081638386393479600\
23003275916098826494646356380853540960110177080785006243823207422922203791222\
47593417727801857763017804790747350930208049168663983527093090697782582846113\
73747032584035657799256091879105583619437556657690901396905126969003086807155\
83171749377413103402615753697152744802794948671826968747416123506502209916805\
10583660179828880637846032035738838977796857196227731266175060489987031027796\
04191589096861073754073370220713682847022958188658993399370346074007973056098\
30022408683329530180804989653199283432161464453343805197027162113403318926904\
07094058096040099324891197942506509433274881472893856848249231824283007978472\
48395095364619196716730177792955785536896769403576136426052617546247048770246\
11267662492119920538956987937714481702861770962132696782909956625310129965266\
43620860838788919931747678236567579385503315076102641500547978905114580317932\
45795319460721773088735838623348136034278566469738156583568734739988975389932\
63927431959965214177798807124248286686614800549170449362596573684375962399488\
88754769836966054580551823580108673604517368180542551734207130478567900517564\
56338187433919661736695728873355963871774843077906891392813805984583168943586\
67343952323963084064526367752890783833079572348699297145873207558165795705934\
89259961198208249762532429192851436604801559832385941683220409373566484228497\
04526817306734242110466265561995998629199601817769042025960631501549768036330\
84144613913112273294120806228406643213867570978535718259972300830581173052983\
79520438622673004346933794441235862361022994550375120027019993855952933663371\
01154500232308687057501983343506069688659557377449838889584628505376075531807\
56166135290063292960596561117897622718811786418285161707157719651906749024817\
6843762806601457712342017791712943759230597`1995.6635999474092, 
   -472.319322693125575663458168280332839997799897438347185831874052979224655\
80106846140181045173153823522459371894458426307179264116357528601852858497737\
40903436747731275349976637268131723565146244316808622285097960724186157786105\
58380227934496742358752804388527859663814979932209225933455171112750680199992\
56466971843628254198204786297330296017251346272968078257794265716001568429720\
91215521406244198485974376971164067426382008861717080108756508940539933486315\
45772837922672417715053317472598397024789788716116901495840273652628612135757\
33060969030795657998461593369557219317767483417533234789606928006181659402675\
68861414812237684417100828578703361609743879817610401034383900638713836715901\
75019392058937308201552208727869285044518609889303515155052587614479859638837\
96435102401087511184945671963896256439804322940858163379371698370301933538293\
74558194737390930742606562916608396474987936797827471317932356176544847297008\
77678136204576282934210213185727408721555399032591772189028230450869447136331\
19829974631413538226633212097657411356183223347428025347862999364849352197858\
89929421160772964902942992846256805701628264472183018989659680664374056288152\
34528857446441103146290302893386334317100637624620458142673123263097958804479\
40851321477799696084859587656375193720699972400539528021268771992195607165730\
31753228205719247497103530258914539201350585654240994582203320156973639144109\
14458860570517703353674715933605838845845523003309932867098553436295600784994\
97458180755338343394911530898378533042198384844642456545467999216441885474174\
90931779537062932484400304340158785251989223602262799314938147823590742194114\
29590805934940544985227632686676176925118634885516579781848558554531942982945\
86725949145161584896918151345143100333424681308199426738886531939589825598901\
30077454358301689183195055690812972915378468245883915079010639060924456429312\
09185372159388853172379450653873141106481644342862763718246499286322359239196\
71112685718372321809529051772513197143997616412948133565503280099839629715818\
17096061163142045247717872176`1994.688538987494, 6326.12712788529914682681940\
97141703155248007097775354400122689038790293667758645970997149239495705599965\
55925606554563684725453737418170958105944360909921542204869969944893342248607\
68797116330848276103149380876240857166963665654649424587499827468359631538425\
55815603375566221021873709075583046252273732184371604139542881675470240210821\
60446841043449836211569093367551720045796360377502084272151070294738307153330\
65851356617617265731198170900502762280084564860161443999402845282249956324381\
28718450196178452880368150951255594607266727541224005318000999312951185059464\
39465108187198241239679933212358400036188723718859970607485773516707287511645\
67881178375305569957470148610669138959410933065358692421880993744348390556276\
80355343080456600742678936696390449294821331570915309038760634774971904865648\
43190303887125853234487303409003136859431711741914564968466256132606659596910\
27887756905516065804443450153858937756462119041765129549707866897102463207649\
20307831567170741892456116474771746487638521297709172440230133547274012788324\
29376813634956457077671273255410445650884055053816596525182047937477170737784\
79482571257555677901906886098946208868994811397956306861870591567466731395050\
28050519503368055374963192738068054271196131047200998250595846911182117552412\
48644170176248942902430004624121955002425679087473810981284687869705507290258\
62151808168541066789262432453116915455822602899480041902576519917263339690423\
82737910861133329818405925429024072140715134218652359464742920691198993889902\
08970684242296112627330460740034112844492474728065965972920930290099641256995\
85663636144457752993870068159714626605979780725310462444989754372805471001447\
96765165507189945409332135878833234838138101681073590544771020859336262192214\
88549249126199977703042132598363252006576573862579749881338235107942073304638\
84667290363260064585623468715133912706808169182884027284365306332589460390810\
24770964901061713205863675610072245855885768488379788277371959884807277283350\
869444434463060600073145165459506990421787970174395212312365832579616679804`1\
994.7045598449324, -13390.855145785481542889597896368047477219954757094441294\
80068318964279864937680198137671637916331285994871394004819858800409943817373\
14113346067354127652305706925203611156636178149052426671852816887094487646848\
81942077232586596006818030404486740746046080095681313825018345872796188840939\
63821617733652986213114830562130089089478315825002037920809351503389401817072\
16783358919653479077668380696577222863061529973797764774511487434132121741053\
58211506105272563513106374813319199573865518339986023215942532738443322767975\
38398944829943192615921494513219397475446335029170827006495274857187056838799\
77517202521917112991091218189350966167182582930761588548861320123676447464143\
82163953129653556418258063884429781795447681765350994125518345914019071669320\
73909119122389923358337624097770530296473628694000337331013569220628359525809\
85995390732320360429320969959888630199772118952523974737368404739280688761995\
60215271906141218513703422434838158401380844943388633780341856280018031131796\
23372994680643313235953021938076114484442753040929291888392175408043954472988\
94056365106838318206981901155434606085505076981055525829731913520235200004598\
08662916847646841753074068942361517946745311444732988432058278260590366436161\
33688123877236498932512652727633459373159010959292483294042812650064975922777\
40731523463716997362705338349924166868418770070442559589955514817725892067911\
10477638702454299003541165560314572717262290865264442174840720802465946119512\
54653947234378763062329096928911591815359172040385519406190579334458091491021\
66378415715904644044633656315080817447268879452875388277265242416500450702923\
27204183313367123618114440194287592953219537214291368853839596838641209255838\
20502256830355508364361394073356976994379065577695382676933635910669432194010\
95482665854160085308823785564343376572989257248019663494829319057879965278807\
35731999330280365797084164741965181965581025802903121407033006513342951216496\
17265628540569012264229821000217001391420915331374124465509571393693352620960\
78155886600909339078000821782749344022307495346`1993.978324419293, 49769.8756\
71128416123176259671074166970952670149774337083822103384336381255833433016785\
54670117355953836200188617773421114814188777937916848361555241461659690624456\
74545091233705159574762585358224536500390960108374219011210270995155925035502\
90673920873033293883657679398959676164702300691109180571712510646675322509341\
61731736445544400147476424189631236821019157884379443886608618555436972096142\
73615844197109673822562496921292768168903302307375337221534234369291674569697\
18079077468091916301912117997031695362796137771252965109588640185109328075590\
37797589508779882060966001806258789132612700892116272436631638062566316022971\
65113723401205311188244542696415054044350176599579168961868779159305207878401\
15872025351707528293955524679356538900491841089755823400011111398892365226653\
55235748091332031341803819179212817912988313580315104361897971049727528921856\
35674648783145384977560135171694295670598453078541262011279322323928353874673\
86519913535663885496924928681866168734588705393430014540334628599608908062366\
19976773536666407974984135867660054746203354457178659212195672401308055849802\
97781939261649867241391551774425924834255556393975914474372744353878178444687\
76342251468009137765731672580011248282198642351380084032079894575576234436567\
76639127214441309264106397296364070585339996511645758682675422461227319929491\
39511280661612716115390996058781910188231602091714014641257705720457384365795\
43173779345278076202633920601087720535733285815741171736442273621395744597633\
71991134959050560233614291036118761491643531348154970092287826426592965702225\
48869838163695236800929169917310439870436784211989627821093128273112776714527\
29498423213810692733981134406520286648099846052411454590229639533730313596815\
15472926021246985904905945912869971783405555664596985795889877299032807017155\
84932796695648722811545081416808383702050233602500083015554861457995885808997\
14997193914453877867523288316900899241689812498011744625226761203801626442534\
15464712021132495645300583349508599125816266208857621811425011713151921507529\
08547786545097906`1993.5423195464375, -187011.7911703851753610512716803792219\
02765626507785984147255020646890437098920387701943192925797289726737465697909\
10123296822059458457268023574351868255250321901302575318103943851333176472371\
17709532335885231491972258973542680732406343355598855813576295730503926615735\
14864957943293613061386390462705932219383121171117087758273622498769851897033\
85090791264411664469123494726305977603906219965102803318593126687195734688168\
70903896324909292044514060008105087595506524716538698570139193953152198376933\
76222805081347864412103138593405890655645454169494769578225846224660841848295\
46612158813811868657584268157208552394177465233339991263982330518239878378206\
79987428749740849501380599268811264107208754364666764927118188944905299967151\
44595544471459259510044216776290749522105421327727364849786718811093870275976\
91119744151129530532323745382734187266128702161343844843509681975222412686168\
73289999240289077058393307388062712886912021751354187981863401285499868725707\
69993588763942510572630768933848639296061426556249024286691528371948146246908\
19107937940175239075990844796951866104916447576333499814065624302928806476170\
11614139426051603023040144816978188789252573114418739696469099083275641658867\
15859009901089336448839276115135893588173094345992834532237747616779611971730\
38848589477805982809664544720427019902773884737123853623876088951104070205716\
63604364850902493044946192333821836063972492995609804078468749608735346581315\
41996918538949025930635243888785454509368376954065942566817701104905172510953\
15651586567272812449008804803580836042007880649643165839960349899216878729154\
08589364643834982343679616701432930327883600225956009853764158569051736680649\
82097729440935172684573666395384308227397404413353975770909211500778070637240\
97864169625315548415113445753370621296069562980068929084431368960951061681515\
34219564087820078154670461335645984316564017909431166532025205340916707201873\
14004186228440265109967611475149243531436589129911060711018570055234993552890\
8761765964097708361287703947331683424177956342007324326042645439922`1993.1488\
0288442, 571100.4064422700677590656748176230723536619842710080878159494467913\
87803048926201592572471332391086364594872729706718319077295324443861201206507\
07503816087976425058904318258888024709384647281916667740605274630866022399296\
50908726847710154050222407837987066572849831772674798340271227647512636907390\
04776115751770229655637148672750471046308123040867756719567051316550273667229\
80363357705114437646526413097732209424889640439803431028835530937867158810082\
35522209429817082654611006650102032985200375583241698404022856485746408311842\
56349923503356548373093486971850993546492264823734299012137388078723766682686\
62434409529420829074914459947678438160432709465291568189574301609789613093944\
71786946550726090536886544581111138125838117674066516305550549038681609769844\
40107173876429748378667824985743278903705491749891401299287571148062824983996\
93547176604621331143727494153872843682739867546748706915753169061955107491977\
23617757870193654191836409933344732533037039263345337494465979179958301621500\
00231420611706929378992874115362553004267650784355372869240668573347393199901\
38952848589058093946153413074582374968175939435653269795923563480968255022094\
45424759953017263653270662163563965763659944730811876095910134502111967259734\
77236528214853696382958643406846484699977189951830554053344700343807971995707\
84108744321948572495943913628536795000355462906516189569499080404698093526625\
88616735144220404594846120153202964506380505133051870151164660741098249634603\
43065239222775179309730441017289042877430677232162991054722091732371140083626\
91290124494335435124696274322053125358822769690682821524588745549817793581469\
26356027578492156530601942350261324272928666538111494518415395519343686111370\
93386473891785936589441790485050907957267767348525847060565463029888148543622\
35334837460596490554641968968185148050742612218660591020891818005595463933798\
58379347750100263472597398542424864605082679991905741550028220068573240595912\
70178379473929845579395122094661067228830127263136508962403860561929030968132\
796189512505106277697402639670908773`1992.6984791126574, 
   -1.93834505060827215416997504994674124175054549032678620388391869335189491\
29996644267083684125216624698027611442324220892537307826846687630179011377752\
24547487507258949760260756808678946667506128189310863100179988198523041497837\
95321116795644123201626832573934457876316491368063014211983486859433108258589\
57339122836429991904939496142035251495909613173301017199440732058119393340859\
21292222717510975958304591642832243065816485758016298765385403351262187727892\
87757472404512723045903386658573684976177508259671429290737021763384605689627\
76035745054863930783740832843119279545704646653693054555975903630632935113277\
05285294075808380584456453114960271355730827453923212127253201913908227367789\
89482313033105336122239856802579865327605239879451952433209326316698188693908\
21410118111379660056051600020602562335818173250074478963750501934150391950908\
43795732615225040608761459597934362656402461467936075731631508874491263362713\
06104691691779031490188314421256054213266062191262650601443955440387941069168\
07193963899839288722365572545330791044822951279998590539220096314186106077583\
56770998935232516808206635879898136723517701887218076349715534775805917348763\
84029182061046916423255028891003866320714462776115609382555671103670691719983\
25697071092383273569648129455866672343042793697253664602458765771542978928586\
75860507378658014110131505568908258039481443927015188451693315498725815363404\
47058674213907804384631991328037470074378583776308336278465640485877577154714\
97907749686965129741187902115308029825784224009527165756411651877796862900838\
73568124404201600654776034065682039506153726009691846828535964903000118128905\
56637284046299183491187404009139272420332640954796191302585447835030208443309\
38561987089602075381855284242088860006547438196810979029642591368020626819019\
15751528064521133647633820402938735362422489594682281790683020671711061046847\
86160068483503195522205829556652227406736193614210716354110868531426405503857\
48671841183419010671011481197598146006763728511413805976334807622320914633493\
690045176125462082644836698016305`1992.3247344235717*^6, 6.453878332882628283\
32839973779888279409019239786424933553667121597374154367694156866417132289287\
23623207619202016283178916159216846109328902706541889367220285213251905058108\
56667573639638175228752057613690891933698007272326232185559709631814648733600\
86538598307447547076809126826478828454246046135388357279000236578033408067097\
26709155025456012681583421298659498171011274920731307071032146839639717769502\
24010697478892106581911324406193801571437463967228626345618677720108469287127\
17046917929551186537082535215872240226656081357062729724612201138751452847540\
90026860941173848412906887332934801566838491157407698247905196685911027120166\
54232522768643429174766263747483895936728232599420244762104515250369221859357\
20066779032765168479270702310657573875495787662421433932696654166034848905508\
26950225483146959207698354992528665960318497074849234337442727163795887785992\
54954909165796978873320787497464024552853791873142934373271420533140408682686\
14399003204411596874710063431241944369067654906495823380616678846916188753596\
99378903498715021917978791805292918604559312369327970628114019253385014023193\
21167135659234946191522536384448457118690603817246245316444865066671631405857\
32105088795213498204763047411152433621439362604530009173273329986853565117417\
66476404191345341336015230829074741223439414625786783776945804299303661344702\
65750268855409222764657580311433078372399632087541470374260457706481578252793\
30648958423498715092795447291384743298188767789228086916846898608670100936753\
88383255872236543904725808428120090458532580188019916063642269925608511260654\
72606225867959508468894852301203221852282430030689380322837428129052540723521\
07732894245678996005879859117882873448821698756071085187455679041619115768289\
05608761955458536563034041470447176431189075830008745625952057112087646583061\
21719722808003457306077950919872932151772230902250291479977497278637408514711\
84885249493661968177883992289378888290906852878337421686134657488664840712216\
93166768769421377441140754049563031787616735214614050831327956231295022858582\
237055344`1991.9716065124478*^6, -2.01268482577814977838109571136620388830473\
58600840684530723731249828327688517016369733269224949991510110694849823960458\
97712393999158000089441917717521375677084792108026329273930781691919288770597\
23950158756981324553151882237751959415745251892831459750155871056951125080899\
75805320459817301819954530387194653044336593221594800072552672634539557371592\
20707579690905870356550228764147835953641881341817359801074302991791862700213\
96293634527430339805185895828358168101112602729505009450436456278175027592989\
50744514073773246635824394114641032531095852766102121487687911094842229598006\
32547076744481453637487036810920101429546001500481474982500428929614392691635\
46798925261272424526349125458130486991084988243290224945369238254076121375326\
36614075517455558704043759444944128473204374151859370887112025579846744550516\
17215899074225328845037976489548742024858761000152030781560666561297483786612\
96992904283148884953757813793230219333532984821206425715020631239081109524185\
56493504386020315207374663235169266045549104164846020671903346313222567540347\
89072418933869042857470064987580061939114155600788811436715378245044089503895\
27077141491984158839929661966263778133944764581185948528716518660012232807399\
08682565493078321481890134485773091057874416508667017287046382115288603793001\
11580620285873972449781731109901129700732529591829130265636481500235506658614\
19742583051081017538652138449190661871523740650231734025850504176511045607093\
58411718146927149255271005677987661428577247381440721785088483153651389254692\
75101083352685678551352890224253226313460660554749526926045599765193751584066\
68299170275191924451326450407510228259577530819563487978671167826667318399730\
77495956969072267700926029811832091313582441885712902873941243841708213384189\
07248755062973896159680252592841507051803936508263910638545199297982933464716\
09766778756508293819636619754933371354972239968503066698872533327614377991987\
66775593140538904269973458428217860927994965652186017120467466892231853151587\
16381987422856731795184790602367531901538244`1991.6173809189113*^7}, -5, 8, 
  1], SeriesData[eps, 0, {0.6449340668482264364724151666460251892189499012067\
98437735558229370007470403200873833628900619758705304004318962337190679628724\
68700500778793510294633086627683173330936776260509525100687214005479681155879\
48903608232777619198407564558769632356367097100969489020859320080516364788783\
38846044445184059825145250683387631422765879392958806320447219790847734091059\
02083782895492782638903797635833439420451591208180995934544487745879650088088\
94087011116347106931614618428879815486244835909183448757387428394082760287563\
21434601001357662098204872069040007382663560302402284462963032456609717195142\
77213159512556799861908719315439535241063804407214213396547505801587231658399\
47624349142243348362904887009665059862263034109596736552811371670326911498784\
03435716160577667633306725273689423841664088953622759540077279474812710252049\
83784332300171657448103028604349668847942167284335972819977938100084665607805\
37782885947278625931618664588292160658193859232415325806461781201884649777625\
98497756060938460605146768583472562319710183630147983748896215929702763235874\
57382230067977956793195156519966123836183661686556657970037585793950381934670\
59393114859491596635058620858526381064548879582000789743717215693657490825080\
35204574113928763553094770986082392293986670750052580364534031541273907274272\
28902274797421575212652728667905043560864470195221743482963080954072094043888\
45394174205278719269341962282024749751511874134727875179936647336874820752335\
66088579390765961960790812651159105072921955884461357264125261475157807160917\
51568853276832936656547655881284361151134948596700922662969752206777818102950\
08702914015225183747431377217755317906719967001114954768292364207502705341165\
04905107286118885470775457357585474703295791990708715612581240255885300019689\
88757224397179538111807930708964943359533561832757946511035466956682928330945\
07406208425346300827605686180238175238239659462458207920249063737872085300479\
37996760356554385152131209360589349041307549131195904193587753188838056791217\
1377264570722995635142812810656327482795382715981`1999.6939505873572, 10.2678\
52796918612933321795120063301809074375643132474313486026291776618556108826550\
01439186868160437635583560978071838156271521085810962680333860099817976422140\
28091402218666514252342484215829961637696631358805378532094812270971964202888\
98002318534404861627954847349998874812581884476892145484705073207752019966318\
32198315643164365556463775080213979401955570023606721351734570348026759098750\
76234723001261025682213138795935876714894125343344778535609333520245100871955\
65704300317943488889485716960208185479392439175728213741912527115565689386395\
48995028148961527627481584768932309552302072541951613383385820493481726843403\
58383452244269878653078421552703088145423720555064597285789992359347224748668\
31001526368869613547809278895239124461457015591195184782912109116922648370395\
19613754662911791750835740086834943753474941293681034893599897020593356603982\
93004806373058247318257507607827482841170065293759994067583219830935767689743\
46579308199586996371052756205227961451308554190001269393047665947097515885997\
54343665895654142574932363372413467659418044576912084804552414363854691358425\
42004923288925979598260990193056323312501505291337693263151312313683829122933\
80241320319649064915556159692815701165969069551241374639834056963622804279594\
35063939964612327775647431241123327627874957861573971440065421914105398130751\
12417585732973995508718654290428486826218492262847057416192698004209766822607\
46321251346288004277377650827047627815714947511478624065304756191447571818957\
72507314216008609782277288544963196456136525546225268559744812045486848941905\
25028077921318670289411198231735112201504361099488146851853129369601686022059\
35501503302616807057113292335739593114363783196731184773073215674781071630961\
30658460560364447651499834556273956897294794979173387442139304214271072811364\
51943396175658793774457825980714811449594609533363977352196606519494721808444\
00717136591787174751117193866497751597866088993532116852727305287467021310650\
16306368699285884377827843727541535486220329567579367036140212554666289571142\
28879215826542446`1999.4322055505424, 86.229065939294427705766337155422574340\
13870039353605637504600755241521844999448857224615747230110622562811084734871\
51515165339902137644402436626687395685618202211278353101248478615960839523938\
72772921905602061214409467633041261589282360529367554355814878034943034070005\
81377698803502755470058617621901771174439009026971344278729887675026912266115\
56192926354913930047690622049261418655017524842945590414589183825136070834326\
78787561048255781044868307375328837520440378387246645683848004109181440833409\
37376105223511029475421466096623940711679668036550053723849069515524651713250\
72577802874568033365670051747490778463826796225980055299419860081329500261444\
61012325898560345748712480303737722630066664446852019876240222059302870245719\
67962901404856143685378504554891191857196348148019794166636386324666525508447\
34691116549361925536275410865666192181457765850966805742619074642492813660076\
18058316485485887799496089762451426074011021293233046206824998501281562288534\
01044120209032597683323709853448109348049586912601966578891647508058749028588\
65090087495507187055341529087105410987394730857273804047820575545227188808962\
33554183108758958466351243653278714352417836926446837748556270586160872374635\
03734051882576889629373323077106337680972545244870406607487601905995901613679\
73926165438569634331033462104580557934466227731546573759182216523960888121731\
39460110298488701332651104069181592673116238415540801343487973805691064492204\
13248735847565695399996240984892767007074043238569146070710119533258892574583\
79527628839197762505731734414638298515181826885339363273069241894980302284161\
73902603897922571619753149488787148742960985352658757315158644913604480528250\
22993099877780526525593264925727486343530897201480709276973814034917274549350\
21403306563804832908802091747201815096918666152599673241211011662625264314200\
26116589084959199893580266312394338468332421466387383725559804348676767271569\
64849179618541985430342018605570832834889423749512992576343635279785342593908\
29090252985946000971751096517036260828571325098515103871528573`1999.212168595\
8552, 513.2419344465607549151073405756248645045793875239505579642124195863280\
84075424270164484395545463507523440350968098051727047372190580333948997634304\
11744243677286563203849449596003516934924431811396369325350795903700629748030\
08748678461888350101066642330485038694017137789033509393500923309873331025260\
47419881755188922260226763313606043312397289148542303543136968605515896265113\
22638957819044879911445539243159795761915938434420882491697647484035797986830\
03361275413541960122768646143111539437655909316051043476431000370230426050492\
77298795149906759007398785864849345830650745934093520473985929860114161019110\
50577247812594906132677124089114278657962779542305539200807668818887511861473\
73474494248298913127551037040422961710465475584219710737689033948475830868720\
86998239857189658332544439400280796063463081570002778375086520750644396956354\
68027549558201964104360034889062689063615490264293637093189213362050885641953\
85027180515831784239562058892175934055109555811768613507796680650579084442775\
14335459074362277216941383354256682743275750604998731148032864367441944071567\
91121156054280233928904392280855693186864629137425190760179369213392605128838\
70847192387770542204369140051487528133002855069668628543873525402100541438278\
01800612960478138128360825890893515391631491386778533491054977978974676916205\
34891950589018551387069790379811111166199254614688414908926919092305628398860\
61187715429919886997242296603831162239216269623898535072907771079782040673394\
66103707694807517166701399814063715471988126762114620027014223931795670558850\
13203655341787102739725627222702943233879510829107299459765523688807510371529\
44112567846875995382660050457924182770977417285429481484480004356714138059960\
52167835353027277101825624980195018897320176354152820476829993638691711486265\
09459670780229829526575437905710775543961341591733851231462423303185810823702\
07252777331864749924999081265219535462043267158717543887509266141031929601399\
08046953104847908926016074126909680720041624937307344494543741425671399550306\
9665064117070771100370743200328`1999.0222178254755, 2454.43302066663918224820\
61086016719164299537964357878268337482757126916780287295286695078465556912797\
81551018896287311978580105395574656601757238913747831698148503485195908792377\
44388883797081339622155152850339965642158852678723974277822253950430676882834\
73986896180969405513591648164448978806247109949900648622935454764052920914671\
12679745917437181615270484493768012170525389487534072212073497533228659606074\
17880662032597348033579280092031091006065009844907452252402825103201271740136\
78864338708522638292435583391994739216704230738477295182730569929370773671778\
79879750678947260666124093148238851677794113595858924117016677691021998093075\
68087474437465164898354904215973570467352387253862121600075248508737695116300\
34823945018490339480060819165532376115835232735521134904304723040558096191939\
84107344508917455662260692202736993075432041890463503972923744940890668452988\
65408531738889820505603184476271404071121954581057597621887321403034427420394\
59056626532587077124316038261738007651233576735868305990549750555800281823962\
33335187956551965772713967208793876051563083350383364078981292788430806858347\
06476157994210969979707692546044707768445717216769181683279620157016321770219\
45276040632599809547661571285329203543040038017730510722296722692813106008661\
72545893845985832003183579733795503941810870135671140476203073748954266854649\
54933673153131132809348550906599216100073543695006844338869635895887449278799\
44155810628068065104508876489218651983361180247137651227980953015333661673299\
17712192136391307608554921441236677946064757684364836767673228955737967119696\
89960526212612107698692284155647357465904847458237121728296114083984902441693\
87762043111068102694144680344999248180303013946999518880802435158919684265663\
74806129277792124827854474261245666195708562571234650675605582843069120576787\
56039358614511503333256334278654166266056398972855211695006111085867936275876\
95684256778603169473613698251970561832166364153112250425124479332902479335437\
56493100289746470346784522006843565716318624616957983439296370455857309316937\
2`1998.857783535341, 10128.99778027766306843451946694835118225167448600456426\
33517431930222478150501315016600789664566631951873525229583130792290379728700\
96987338074984124166100244650653192250545452123016593410209924315566839301519\
30499195593686979332503207547841286106088372745666724181170080225534746122058\
69468018969628251288347677637746470320986153236949028006318373654501986364278\
23820726919218956336229858375271711274385797284299018279322485727392767648621\
42525642111800060948294377955640529541709769326700663502155743489927622254970\
15018952255534741083616945797216390271118442112195816899883968342878920324550\
90539832026408473340056505561091610784930912579398035179407154640497933002689\
45738461153427052710395431016890401469793135368218562937832650021282700743686\
32339913415964369990946948615671836393779903279493891711469130605198581205688\
74220614320270796613598883322148258539517272540873484750962886873640411363408\
84405978554071097660901353446120965054246211539685031651856423606424199483608\
16041171926523431093505724108494211010326772406919994570545012808910168628927\
45045536492758630830784611637847346852372294090482206309888298584986033229579\
39573286158885495195349940074575136026041754596068808648048989532593381886253\
33899435951263865373021233467732167962345412183193174508593555438834896789612\
26124626125018029354146032203366872853474148630413591620271589961432854024558\
41200035103759084594610614245925516765836682148622803318576177130166110850116\
91059242578625177171464774195893505764533814172124691233175028442909430184128\
84923465796703412498727331618962555076134101269519211663886866342602088593688\
43323876055297742798899309972586129807852480530165653132238250480045130476050\
15678070613700927516466673623430551943351264012786229961296078872940889720759\
55020835238962124921048462552508946358627424088197012231780651086671667369472\
00933772406419035168802640976013591999109646284778056578110182503424201774192\
35297841160830945347544350388238051437940059628947619451306917517271434121331\
331215214613197294029618949036741715569856907492`1998.7167162447631, 37781.64\
83358367508608182798909731290055430474377925005937647805787155953220712070547\
06181167205497182855967913632372117606219918051479330504261475121663077217009\
33971613460216945344964488830941136281021702788744505210794534378237158111453\
15402456126200175857048402865445654576926310086652017523967642789543940294121\
53926050422952625626936988779306588998046109935450084667027583225802338826057\
84042217376167451250231987192642146340972545209479215889381698909157088691150\
56770780873128776515920452143842674425956084141598033127518998191587055574336\
18074669845192664977219805913229555612902194151760458142657413614485763666831\
96261487420275434471520548529787508629737321928790148431296503473157494615270\
39479737265892881876651685357667183597064289177186482520264649608135798233502\
22945428796573431930438787424186583486264204983937836131840160002318069331755\
64150595195002886758685832675681469510503953301728419178443278699645343094622\
61898913272592121059429503577616098561539494833199163756159477808740091317858\
71694078035396209224766004276612577556738699362573077018064590796334209530456\
00473555145362320620043174649710601970333971502082067091358749432470427938014\
35875922763986646068848096521772035236525685800843032645255159773518482198879\
39687404390420271277954056522269276538369157330221648437956668724506196591536\
40677640988280041001069116172740226030617075188786951877643250247645295163450\
39590744827607991406813638183584285688729649690410370750726094080916065689215\
56215287591540873560119200424262991352636195183296292908888797545189594725241\
02930543298409083358524525153982277662008956748662867415365523102229706342101\
13198572673424917185903485932089577093294047440089863169323684186915728309402\
50898010985642035522474653647041450543623707805708358867970013456520177205843\
67614095700381664074339071291356080321552530224862730169422011407307655833187\
49832346288566863118929556155829388149590634269688002007205828341099487328610\
37265838462515562246669031859109286731486292523222989213363014968880257639679\
7400510393318009661`1998.5975578933314, 131484.834674086825111619781923354813\
73407109832686131751841102176603760162256317887783035582356227136107875174390\
22407414625403355645219654271526288970924764534115450859442507341886964706961\
37722472960674351530158924597002531116794342974184248463119261531693254783286\
51251087933372901607430722619449323315578033154952137942096337050265881823479\
93114363608911345830355761940469149181912855895819415739541309700673338311532\
99149554399022216792913358471873015227697963363975847717675389863715064731817\
85084141306014855359928675336285457523470978049379463315889168160213566898256\
35423951216503336897624210407394887583773280352524681743189055713883991266603\
57729536830085686459019493673886808791522592874083676355691175124804789811178\
21698473155730743191831524276717984167332605398678411322553076331112293511313\
17839429452032129814519908482275980149900672177254396019446030319162638785506\
41346753003161587583224575106052910611500436108902488385184649028297679876460\
01916850725927169987634521214365112724678187171916009119238562096920005760455\
63793962996075408884785887839708323969094125789434062627958291459228396017375\
00961294984596629773673397222566544271220022070452731048304881974128191086448\
37533490300686883125900501453412503567676796392731623510725832771884702043802\
08657726062430630159908319639164143209741526863091807596559596293411874927273\
52615215117908584939650008575895999496598338445274804520467877226483055857106\
45902543472998026325600225761610848021066146862870896164393704333032051021697\
26712251060367934093984431717753343755115077074368202369347659455875347712990\
16282272021212457509158840407852144965025558134190530413552598574287783529327\
35234610931444310871067707255805410080960356713607175879858505659942614634203\
76221016859365069376561163756082899021264303513137612831663263142994196609717\
70869583132377909006025733344033700057062996335082565757835252196080827999173\
15484876112396628021752659593872496581682595872348661190848809621454474195329\
48134320212344769507114054785198918132534976342660660351581979679203`1998.498\
7330383917, 436446.3275659120123639500774175947344015922482591638306263341774\
76409501363583289753328161831308462887830413665075607742135393003301500049907\
37222567281767869700688984493224128117413986315922819654021503202354582561629\
52695844883452603288504083511102291164545044377487203793335238983755405879473\
94096738569533709733622173544528627605632406762413169139738751543390416999560\
72547367974358115975765934123058434494566004938362573152762165781306822080092\
10755273376588850426236968142501993985268020271157584814730940502671051887655\
55689001512819011704627549668880792068972226289739764126643272833502268940665\
29578838229260857907893132442958526645358844262258400741935470754658669861256\
66288347234223184617343418931714446461749515774057445779424080611431195491582\
32099156237379622457269712684671965065567498379418675145559488696218704925299\
13957873010968497648881874273222072805110543050563867175817631322119540552162\
92709407651804861547497283233159129384985503614513131461376038406644904681247\
15668979985465283022134961481540828125195936097370451596220067608594785064336\
58445261345366320800078419378015834747594646169809847043995661893154659952630\
69246946982541224957447114781307358379255311004216072252988485830543932953655\
31576065009631454925822371636270456575997842420790415916666971282246948342674\
10366881765855871308778731456041616329703529060486092836636834613686862766277\
51056066520891020033928550807543402357811848601445488544358572549920061821980\
03940668020313003336713094715811231028065756110225912076836359042146584160971\
81388114096987827612825827911491864415432747425460050695218903203546144439461\
63981909582204012959753620235486058635865697693588173277654467062321028463430\
52781655753904756858443444915471233867970316774107636482739021822381423995161\
08478041101181837104781363547961438889446002600881701149211837519896480119635\
90386316128183011754267483921784171620726535864653205115682372627164972478950\
72542928546834739729168683565006662148328130056062694378152402733961218438589\
3237472600925523546375235884901400802267`1998.4182267550484, 1.40301226980217\
22501252484523743767677585624225235249406732491891146237272048491474956151367\
22020302221381105986569553756538493889300136984340589651339602089285771696992\
03960569109555773316683191494067923895798293628973896521357967889184565229057\
78084715883067628675032269859385029643504970240341124582479347682705811827103\
13461490957226683968982187377462426710740172737939148142090072987291427126972\
06382985029552877709015162984758769978096898478701141767019208304526522923482\
02380471768835402810752257964719098470699271163183307911317224854717576744577\
49940043115301140405747762569326241318268473156282050065141832291736584296889\
75634441344809013454330870323283540027330514334142722253578721268669775512753\
09040410503737584059283671338181577766722782135242828712563313872043258592779\
89302980947684358403642285015889658116984904272318846755551395953355472990586\
94721022341576619971024444914675517318881492108406650172279981796402603612072\
79130388027452158849595720279903430072896977527747284999629961788958563812742\
57844232613717375288394858287565525584377904043072859358229973316062174191842\
29859194535259929668123240200930010789684432021470273804154256695228219557645\
38811895430065124733446971531749604392823546648596181073583504003774246196555\
90525670680483896730503556225227297711474701219332483994068884953588353892176\
12422490011954511423795517297460546029662067176534534933983835014287425788479\
24654674807965464631676454684438661811514416748863230412916819586577221475516\
37123340453397930574544768594829118599454971324474941902230844449690049661546\
85925964448135785469735472279755882317827057025259410025503568554568030929052\
45944965976743417580359273331436227100735082973767607993029816456317580305660\
42351402887470508427123583577011686713347175837427701794328304853089907146617\
75290991798382177630418792299733857140861530702629712341333696550372143552887\
19674326417119286637107766745585497727257803457428516037784180079621217520088\
33058908984885200826679029366030476571671046843647939513110064196283250039366\
6145999182908`1998.353730425796*^6, 4.413390057240945489113356924082815245322\
79352085934560974800328468837559033704427727963702143867036532306559577271069\
02452761741451112874806955861232014447069276164133819233892537631099106598117\
95384723769222806137912694363091704662257763152227644968886817490371662543748\
08677585699661150115979117379052511802219746389600020270826074342907727363887\
13264201639014285534203356499773386805562341322311527058351579458189475964435\
06045492250026499738758099884215087279322145117378972635279812859883485069712\
59351537194215570177771705165437848761255741350071535756419342559397979940980\
80745724183795484069053014063132450222903526904875104565559329079588217857223\
39714454017105757117667480158759810721893710263336058232342573651498818155260\
14072915382367088086393543374036302602328008869227031338094547584660683311768\
78586058611447054177627374724555066669895526688399367993227274701230550089856\
81154640128793675247915677113121144735955338913766101211952454167844032361634\
23812645335568380407005055005550692678306938073218628123781114076164912291827\
04073994242902761851302652414185918132411657084446446976432430968415552802696\
88266921727367795996213264853072826958795725896988189139803361850527433807593\
53491043128066227961153619385117178875108100842128628549440726733200311543441\
01089368867226665990732279927728029225730075657870762784287449110559429932962\
36903838277994999697756399946783857742278038072738287953512167422147895958496\
85002586176011807843482678875981398099594532403206742128408972954077794185070\
76845569513504638827975430562891934106525486964759206400205890109304692184065\
70253421863943918670252047218315507595785127920223108923233768600916767667965\
09381879464964761627122418578107776852414732959861900921929530539909039798993\
69329875184782395579544229149775499156013785811569145549657478185101757110727\
83158379002353054767249120503967463677143424566684461305361664912903881133521\
52699590285164008645624436613917641758258210165012373962821516787617277158635\
85699719594477257303718343860342710590346566687160094825701757407`1998.302848\
0429668*^6, 1.368029073740807017361803407552549612540191299796240551872216335\
69576927387234299662116758051202318330182646869763428007509550685044321731447\
49852466666979814212994255163373530263013752389504628893271205769829822305678\
79730846981501391045391405376077943525488255723332654674271590672432013821009\
27025771701377623637446592556330134453918366234480074384688387026918090029534\
59824861613020699913980189655671432614511931983793871527829404753270838127266\
69759638292600238171434560482899329858435121036535398250733858390115588798572\
61840083604279030832132037896324618999634802730648303323416297265375067698283\
36940934744634971010453455923446701193826576426553981958609965945866439913297\
56525566972243902636065174712345884069568427524162973705246973118248520892698\
57183917603854461927795103280824512973158119536387164662654189819011334768287\
76356549104406985292327529004981302632755164593730912768343276084295317608965\
69968187097949808688037740270650235227741022351074085803808305076693925101490\
43455759107223835127070014630480202136226443992379741413514996329625430058486\
57085328994750615112161759784163621463437395619244295722703702976967270590836\
53810444506679384783209846807148691230784547542585354952953752168022636262262\
80094605644292509319509271241018579380622219280737891364084767358958892450059\
46643244005580530616368955144400124753528213581354213971361265033738522542594\
32719375789696203641438121000031624069650118386472146435082222915915875640364\
72331872053292754834758719532985712012947557165426896073760801129229034794260\
82645328095621600261744510239447480335846013434607691231045766882762371181364\
25441016750027109424852617560565056728295870708107268271875813866632025444789\
12443176309790339385382669482339725147147501880416687077503092888352460725781\
20754942591723217317435545720072579752904254135999445723394705299622186989222\
76487181969335464024383958865547688514589676212524477907155297668577486855702\
25648500280896981052515548131204467823234514885651600771520354769770579429057\
072834212714964023784087453075897590123382`1998.2632581092532*^7, 4.198181416\
49067180159770930618659058965313999865141964072999613560471142893780760656053\
90296983680180619203853708330491715544920755857959254932891927606520251137982\
01181948369310688684671350523607726391100611946642259134260199341648047851253\
83555497814287678675825627232149466311906451345849802674715617148286662015994\
73260039918554450629023143302824116014079177225395246687823211277854836297363\
05974915896826942191177967878351231486659054959752370514770470705850179159245\
55192717259138980654980551093451009297206225926326341623164708594264007243891\
70162884267556952022786346344433940172011350809502551383870160837760083743407\
39127708037829457454430029001712130932832449953539875163651882900043279298282\
45452532595233252599034515283518105195927642318993767862237974654574434337852\
61708082527299730111749924132696760505482074135042088024946187107483248427014\
66622623088408182902860802368657506502035626940670958008456730161352853152655\
04567012519731855823380523419040495020298386639243643788823286860045202985132\
58346748449953800951248066853678206288675175541558054825954162919127940540733\
05873381058388053916776116066664384698853395807761445296456202158497799980483\
06291240157437565663525984018303186036452016122843815892579873748648737685883\
54394870165752438713127683196076896276792061130691348710092794872367843461947\
98174503604532606944883531323625938324490899885518713820625142338812657134863\
49560387799857677099893034525374402353507305895950333956973661454829678622210\
04054901344098717586309740197488125791364512795563676523275597545744118146933\
74610595015742435799886795990108513288220954723485373041222134686707602214907\
19772650558021066490621152881626237264868307637210193618071269051973839159248\
29927680024473030532682497169065048857862451526924477913589160339845099682430\
38265824556582297705027621742910992601377158948592154948797935314274658785956\
91404789612561442535622347933962061210270269052726939330942413869338433243610\
68272704252296843568695920307509492180319239521058183281533548322310700645064\
081397522096410842`1998.232822419454*^7}, 0, 13, 1], 
 SeriesData[eps, 0, {0.499999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999962`1998.376750709602, 
   -2.74999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999247`1997.387026907272, -5.433628212593849231191390527\
60920571195475752652218724150705887318839434162614046964130268839469609331603\
52715257537238836345849438742302681366740617020745941258220265033946082778832\
22789143780840627730158271280056768389012032844389661866424366462632458416033\
70177806575503124417310057602963566982190535288058099898995258801504249691828\
36522949585898284103153368422697985772488438101402597308860035466153347813346\
54466499246838090527263504392411683470660818605050251849313766615992499816485\
19973318850092090150995838257484442090713533978856382672695841907580295198978\
08647650623126904269993057413601921386553892120774275620446868773599224940940\
51379640462957252102623893218466165401163038991057893132220848144522837334851\
46262019743364439067362805834864471761900533825640179696137359005978791920291\
06311157109704670584070090538045140186915950806693552229559152769948874377802\
98198278173581024637439189356856944211177488576080438597870858318373139182741\
94378798153913065172788773167449766409494203194343169259227763316631287520061\
59857634259058997596423528821222181998047776044491305667799549990377354604008\
86402839839281191331431837710468584803918631207034463211202714918325300644957\
36905948315361750714895417068859708490235027396305300620373422447779209607297\
70279242537369094065570270191084560953090333061745455785574705983992764423844\
41984944582554346917557071908934310954069962602530320212297068030543361098063\
61492865844777028107412305673169125535601312496998446602476219597305643441765\
70229687137887584808263781230176080231602847252303048894940093541353972420174\
75863096886855145074257107379779100566727068958061166842957154639717577213060\
77209743612720936195145672504283663756467799956842028137674358230125745451083\
60801287563966168274674151733257696622791309810078988037076952408830085656317\
34563134795772480360514381736880699479009211310380527843111229055227674203134\
87006871926220299539149364020957852747874240487644481301717067831790476655091\
42999843755107971282732914327327571131020332971287042104128758461757755`1996.\
2551977968255, -1.50212039782332064370293426880075152663325331320908950091733\
87069349818326768149015328005299576974149509036866077249740228376134191940562\
41782425435773029900524847665754239145584085638434641461704253689638621665680\
17558182802614276104294714879306802497136531895428729136669370237528871428260\
28451765372272370941401843329214724398437154408895161491343951480424442746769\
94660865726294379694768554434082788663425464517016254622491355309765963926018\
19113193557382928310002424439643494335437868317370969995031749796363984175959\
63761247910628304690055146065849940870672278218958411994576317552374358826369\
96149757599372751372129269345625863235111518265574779270831588234742699448231\
07650326531477525864795555149977973632558533811764421919972787705088710237665\
76160570835890433254730691324779647543932338245572097884189086999521507186715\
68890515680578526391367327361362206958873210457198564043705462297822692811707\
32244587704667774079651215403929431928237441113849392789603306097372999471676\
37811299204905487742660710072307064078208707973852913197922976684820192974329\
28105331816396649101531256284292919887239709758047796888998566151223302337507\
47205599313353837817118636469657471148141488929219486115683494351883716659992\
23069452938538325115712245669758612208604137848447932417886709628503195450442\
92552860695490171245979951702821296217597200134948002020658448155968441445495\
18789770583660566953407549045594176951777839492162657356061013008139819869532\
85004436355722781978652949811877169921477312833133028078316135044252455698644\
55784313234495250504895976918024609722982152123556300820321487199728806795847\
72230548520060124970193538518591204195114289964221908557745761565605302612413\
21716847455344200958055043198994110339427302834745267639270718705390807486418\
71923477081957881244659571196737943106778467098403674483703952407490646152428\
52015054902893446550392347416280384923636372162165724793559077839941174526166\
89247420390574691277542361771085365776492112863533240060141482008963753864755\
424566159016421181304322897299001343292`1994.4452011011615, 100.3261966614795\
01267440493402944432125854019916044816903892225776472383317816843620971606625\
22429545020216290198784554716728758817781061888162224141719587710946105083975\
42353380284182377215664923404312136617600371381249758726400611195294057391894\
75041739474312200984871388922348536023554543884475427042309242134592536673716\
11319790537663645607566967646820980200421648836958941108731464452487561890577\
67768470437882542935155776917047738412872730058814787030586862784564165603087\
07013235631341839905721145386163917732720486977656980320769237112205423473157\
98950347182701742417782638890613055289394246312202785134181873333053288044467\
69226035771754884828800160353725634044877348705167708419262515594011732221428\
92138301982718961931144124565544126111217094654574784616487821894988402274153\
31520946123398946914843625563526784961860371794051969079319739267372237122485\
99855844352560797880576961446584895288085290769831919528543073888811115226332\
52817944776534954724492450325199228382748990007397680734362694164707817002455\
54963865491446244796419399363990058267785076578530622321453635967043447702338\
95701683653139144322457287761610848977509636146822474348388283121195703632452\
91128353871127365384172705928755862101597733312080869523831832801426148994766\
62966572790624185902102416220371181112890095619643380085655674454033048857760\
43821462672815239363081942700482275507374477814942261602657863317341059391869\
99919324063715405029341207433844651844841687421696087150549949196583469795127\
31933839863958566665724516095867712595039101718284962714552258149544350437798\
79705638164386893289454347857094449340269836173224057624543128476977508791298\
92398821715034971883395624986369728424817288669907191305784749093740679184283\
18218183925316736924743953198087020261262953242841328423347531559714098377665\
41372613219108277820289227448855051078586775787904912618753104389158373230843\
44179424705938388994068173341538226790313488576838318882339333724197334614103\
16331800952949885438490837184649232336904150126496368605870044537942749656091\
67341952`1995.1418713868966, 211.20680213419147754250111804619424653532711551\
09045091823740041497242267935155471403576580119532411824855089631379556619246\
20236886008329765483818847969297543994220950973071694179880410212660042909910\
39411052357816949341252263630829996905061835953721324541481754066813046869717\
06321141891458693716691935827192384248094971604812339511184589891097206542081\
80909244175905112810078721372503033472661561499132643952779648586332112588704\
74146894362543003047614085524112729373841271882630623229315972089139871951446\
56114651209938191229757848339663460236221554824591675360396730126431065694586\
72907331774572913141254453126226156510563400120321183987278823475890151078692\
33588140861801088642763778612906820173844389022047894992252410975704529801411\
10669070900321636107661222557175236046146150827229486686267130724652731822922\
57277483183159141311566253127970512244495666542613565735423153199081911311334\
35424528582514243181440304086210170304434872195899467519898462082957067919625\
67416566807109491078118065692356669424777430376004887318667050081118880626350\
54889057585872673325326253056439089917811894772792114938125552015758093890356\
66120760548054988655230273369286599045225002956941250296986908730491645654954\
44073689350413026348230482752410918306562010940349010777655987869733259629489\
46205166809998116237996475139438016067073728151729682312438257935484940504225\
29651604695996516136489811207876681887230260476193493847564600423122916640644\
58017428264745186648628826219732448045095203384404019284777171974898071474281\
97465847369137391733812869278407355940254929033093764137317879461087367036822\
96769953015625524149591289184727061741678672835322976066577208961132622871036\
99968275975564188668391964467126112956465539887514539598076467704607006233884\
50677497343537538887479662088406796428754376790254017583598971401126148332538\
62907264860366691896187592359806805776545674226696824202848803410034925576904\
28133720431945972526857050419817092624886925284654530208341247842971265154323\
996943653372503730887705021643701904916577042809524694`1994.4316078930417, 69\
3.999228383003946122501419024974852098051919352031404149210949153299277128081\
95050593832123362311691768160109146545420693106518666642401709064031918564811\
75608951046674167910592608977749295650473056468640758590101600181712437185512\
15671580895631208879338558011806160015092308423005679888425870078939234751222\
24148927545089563168869351896910071650116616581065983918301832429410963981308\
03079287622884545183843002265632518003327003618108399737743236567307953858409\
08004158357600135801016054468974345223576889698376378808326034493477946687585\
82012910823475243064278953050029462099592032675847501643997784592143713480662\
65403939629152686108706556390250390499205379245790422496686175419270119074628\
50701131286831317057691876346348784748670331143778107346253258119088192711093\
58154514756553607543896133959141390564018013784022217189406317639838686563260\
89440685256979034883604519803362260702559209099422879515246162234052487202972\
56569399398973243001929188215058263911556053150981404821916422054884113091010\
37203688816013301032102813094456345755431407450954729956036714256822786336161\
38126584839424619368679096806995065193527376947863875719900824956044872909166\
58217260798926529728369396623866386759152799358601808027226336804243569343149\
48596332184329400060937911225913214885074080436634318462797742767217441598616\
84303250540626519709301337700432639673710196433644146247985862140425180489627\
59875975368500220742395231066920068025629937473176321694123126752549191456883\
24459102676678855617115265544614270567560910062866440170013632172295087067036\
48445970933471358131226991866522624383419372723745992784995011948356841279520\
18777014981127043264147480228526751128849742452956445137996739559761349448723\
22018515323767958979755755726892745797554934325352828377190726619103875401336\
61887437805695391206276146114127780619071500644678914138580773438365944523726\
22752131254663227887453110006452537840071332677757970860743162175405392640748\
97433762203541952278936361936293552135163196162825728301440563617717087475016\
57310560327372089844507`1993.9904752594314, 279.80722304769003309113431243250\
11853974296925755210539479256216443149321370563670079655936422940832380249089\
89882018001307820577407564039193907524491371147393698281300735541382433571383\
47467513376520902560227865665638655041069226299164229413423177747799656561537\
03410230229072573670068826195950656617770584083715765627561322587626670848255\
26645011121064147967979932678720155436231529807475108395113374303405061855645\
29371754444397449505140221603160299168248683939488411630422775299102714068901\
53983725492123144596613953662680431364911690788081504532444810198822177677302\
72024401008827226288084298854505144092658480215283947250335767507945867419755\
47079561309697161004253047590885152109063750939462010721841837348359650846570\
41020593596174863517141290669731369596117746247116245890195524198112728759609\
47030571867643227960963229665164126493182113153460274414967523060959438707817\
99868927956770352751767243666973054459983956520635903764411057030992943018608\
84955542755643883998736965642092240078320037275120908451935020510089887890241\
16911768036716766460663517234009389680232877250961772202683906233212467538662\
63754243305356294744945289003800768979095923382087132896735127225666903997794\
77868929123034684688960562958911104100512666340926717055731282918201898308498\
47168022922062045031983408487477415418281652661227837454259356084626694492490\
53051569546699190222114484098850069292937167398842689733177136007413909729344\
96584528747176578817930022080507868759340242231752811645038948532482251031024\
66440400292939309896079567865332568445439996876227803839621031583753982616109\
55206601235890746703528780869141595771307802415179767740975723078054708950261\
45214238077193919766526519149811879184904473357860316476313750476323820608164\
81328325314425712213638507601209604180173446490270490917988012594674273560123\
35470865601792755185503965712461138131284151726656830154230707599492179327579\
90074713992530773835474088638587080036701471616211787033585120698616676215323\
114148265141672913131034233276955872929603586834003078065027356132884`1992.70\
0764241359, 2229.938052667109046795591164223840887102338508877170800036256632\
71473394922132825318040577030217103140829970073206991880542086947177513593932\
78030214549986397288470297429742608085091866485843202750512915368202861061717\
86712966201856303231097509477962788073241806473028913278730268265642701749551\
47015123981767368722662562314995450303986309792806449830573573325958245016998\
63659632050797518520803334751033413251173622839095993028631205591874308841822\
90116465165819003584180209880365497780801968310027965497774904114407990748740\
43217842076104810164026854653391010214107672930794943126795489089393597307643\
94477205415145728560243115082388531499584419791432002736658692249303308991976\
57245782841732609624324411083916279514234935156169993060395315504465688861482\
89827433362051940840726665206139389125162290114683469239784673260140785956127\
15116904441407917051140388345847182727420900656936297406976557246415856773142\
87196740379585968183320751312871916349787315837433675990239270959430174830697\
21664025175110147925968518654661714974649809700431664568472182711571238111631\
87001016413108624916874715956943513707792103270192216279854614792852129705547\
98697158772683241227637954740353391574806527433254572868218402682904708272922\
03779631740876916061449037594902519666573783455360656347790052359883094144063\
59534907610717324145922351956967639751292939052683410009439445897848345285140\
53545922884869977914676789021543747690446077803081428125342450404765196455642\
66053222815041651842677018655100028218429184016138308841820320378910646669429\
75329304113780184541962451931206245603565775448176469313657978636115122468087\
20747957088794363063820956116957725626845007351990217225436636225648487617079\
74968108953994291033255149254281577423693406075298456663140088217500465170767\
43822376102874430992922428331094270570097139464945959066391595092119491444116\
12757314835805251291632340366851714917843338179682854960035175455013411251392\
03846215442750849718758112351323377707459806040401669083761499877839777369132\
6567122907719826278624349260227920241`1992.7595874776541, 
   -4466.65738880381293703989215294076318657124710583544080256773962433864320\
48845715946864639778655875712589083404646361582946364787617536164494580888376\
93093395124294755326380098557713184131989227059732693608379653888019836778749\
11324191663247989530636578309145195959735801016069948111763727470567030201263\
69682650242749306667064385456496346848197616875395385891535513803056579824979\
19901830161264338474684099919118991715935286649887492308298036819695469039185\
84473489621113281790036354203521320255922659587444604227448740037043166422304\
08456804188045191058439442732075014658352089250652473717396197355049367773157\
69793600214390745747499148362264862067713452766253403320775124237821852075829\
19727064889418214899214521923955604308090910998131826005946119445028748500743\
20845139190641009689727229059645054824310403504453988368125314893559652721962\
82636430658562478334392077929277824532815973893236691933352031959107384781431\
42795096745405571937408829985367610786914077675001146584618908942398926194737\
90865240276857350475169166017513857279462959636264829356593650610602217960605\
95770551213746152630416784035255931745081635520727920324689587137730947885232\
87980052102952238995920758418097047705056872833537590651142290901927444429716\
43042129063312258594642243857619981551467557047352980923443227288571629469147\
04462987741098392868500315470136611861825742350345639435226025972983223843955\
43169304281999374583046348565274386520921305692637205674095587326956565108672\
90624141302301216158762063042856414435813586272058439242406416644537768479565\
39055357411114912946752778356042879236720767226686696662450133090915538006794\
16642613615065015158102499886718060968779468900814155852533873209740283628239\
90016001528160493734544816104086515436666619742123509918632093320698851383596\
43463689985187305417427998676638861118044545614507768763742818858134439802312\
08856297829000672665021558444609804998752980480525955033619725782690968778233\
09520758882692815402894927439689871774834333277072302429058058872454788127412\
020256175408772544285912690907`1992.2631278035203, 9804.203774462686782128702\
82000792611820170858247125413303464671275723592679322051415776116291064673425\
90988527326491640985545923156935117865573376498453124553720159890701659179071\
68983439857999625174614232253775275655324928847291756558432262200685649603209\
71182988131953939367764600182947733744911795491937514739111121258433585353304\
91878902145737745550856515872206928235350666273105147954171815382306159462566\
68396756766884217941302469958759636652691993929987181202333374293369431151001\
88199846505589425840002013879709872496522849739551464711148479886129273108572\
93660273257020381588499063311263922531953361030976708802855528504030689176212\
74662763481529022953866047433432500218222339782122458284943106155858277918634\
80949734649437210844661515165650956200203201496361184395032773665141292453447\
75783935168075866811802414862768016069720687465653895270510742256352242795525\
48299590611951307087021729027157553513406364716617501657729068452023607950092\
00310961740651500935067789598596978031114540311970244504789666200339247509650\
91984095134191308477051492813437809772921237910298100516171761598210301503208\
00995865906843965215146077297145846297904863852168981420272588680959962225720\
01593626365197835918268648881608117137583755965391021066600242518148508968520\
47366792291106449044641623097773989274939740911290919183221762927846926346407\
17153008176808279615725968430645830020552397556207892208103088056544838419973\
12041015573677011612951388365200730815823102831492890240430325701828351305426\
52290486732483467644336204845753592862941097720733704620974546384008236557477\
82681559933417687940732780206057430663731053308033731577636574533794434172968\
83147867740210317962718128116089745547555642233406495300992957738851164800358\
67710058322536129350255208612895143314909052491151333001394182826218756851869\
58702428179412915812535198406269703067481664027108913163951799111115729651016\
14157641472209231079936741565883331186577853387599368508878749839409673598763\
86793543611570686562432185929806646349741684606839784580258418582950346256994`\
1991.8425973248595, -53636.76060443267197035972509656842804873985150333948417\
61403048541804316009446243736289141544430305960142092918856144922319811419114\
62108492863021630029621028316650251363698732372415992142167642583415351371853\
37980929341835253329700582749973128759117685037671909781770943747988540775126\
59610711115537792837980011819678758641695502414162635088474684626660536238482\
81819433292034088728170010585051493380567068015677848084378571938277692547030\
43701366167424487849845539701257996653437190698167739292723504118239534925592\
01019068116245939285124841640983891448364324048818687987625161926427077753026\
46850371326042448480335580205718266655214105420220525539809601992782453806704\
42532690797247076845510434881057819709257229823200865565481099957848660112567\
63054600072743875497693312774870158393150737463857028801211650507993743547182\
45750024901637636444120388799385568954710088364664293338819516797453059437243\
62582773740686380695287178968184183048969554657350821227454264985550885579411\
32318568316731260783176873667775952504207247801395127435578058978814168463620\
85108197242616686944673025264899966468486874768998590228290880416834176913989\
90492839046781173995421422935267501823688148358083065423956578589200623964767\
37826197143065412889006467816527485898418251669214655381218254903205657368509\
71158850223475973226033074957570345018324668707313837860505734108286718327485\
01177661490268713270740625375929492668494645475481229176225132505789499141360\
07525224111795541043546116744362856897700095733261259444344171238927520396920\
84047993287128316256952374191219684917244192781354320039413494667032771563010\
75569861388712796179247239544663082112342186562485064032486391899257760823045\
27401723320961679387372565260429166383925141802180085471816816228537919904382\
43036913740107025385824928521148665922767855947118418536395882814550809314688\
56491328577627714476333182269501572671789815202472963636877749296432717109768\
57625899207890941633023019968899627737477619390099668306405434085299449715826\
540454611914700140185342073237555224544621523587`1991.838538183877, 75451.513\
27359512125059518995797218506113342065527199654180662445397803327207578130274\
29550373540113315507709800828886236640085828423899936852017442057597539413506\
21174544185310615729752430839310976325565666222386195503889983959382131489723\
55766592635826376334077573583107384022731964693078048026768926763055974585846\
26273056059612443100360760665685022348966379517690161528140069484465752988239\
53011357714453463838586608332028095365065836309753854471292982680410111002938\
46932548477333626914613023443800726094893036939304603665059751631487678154754\
67316461151485249460477492422221635632718021834498934428224557158591806347193\
11736900720094622212975521200595052128676910779480998598296766095627549023255\
48325797303854202070058381400760861106701792752439146807136744068765285719344\
13513248735016871625401428623327405979120190417149164410490119810603047245911\
86446658117002548670304207551716859374534824855397074747622371009957271661274\
94559916999123133908982559821153130442830817417286070582426651185855739458956\
53774608505178255881102528564425818771467739246860605909208083772517754784339\
41356353492001323064400228083512064583682778387013681601676665109952138407726\
64570955459560032721925062462020209487446948439237732002986378079220400933650\
44054035617340284618964593580728075809721827836454585253568073338004514294606\
59984014226246587956480538168296264062682177559141452619388885390815824692002\
69388955021819731830330989829507336137038290052200196555708087328216439879223\
62239195261467293055090537824156828986020253094930810383587969680423814838292\
68807276165457524173264213585763950446793123341630921101537142691417028551932\
16052335772917178752651768244293763604639999648762229050839418649226242399470\
62915051360305466178334999088197813585560780096057056083443449207433732275181\
48712386877978547543217887784470374037690543224528544442259255979912597392698\
22692980816071125696895451723385240176060444279620726338532604975917052673351\
29232551719505585175128846215017684545298753765660357127614573358331198250318\
414936022030577324`1991.2023273024936}, -5, 8, 1], 
 SeriesData[eps, 0, {-1.64493406684822643647241516664602518921894990120679843\
77355582293700074704032008738336289006197587053040043189623371906796287246870\
05007787935102946330866276831733309367762605095251006872140054796811558794890\
36082327776191984075645587696323563670971009694890208593200805163647887833884\
60444451840598251452506833876314227658793929588063204472197908477340910590208\
37828954927826389037976358334394204515912081809959345444877458796500880889408\
70111163471069316146184288798154862448359091834487573874283940827602875632143\
46010013576620982048720690400073826635603024022844629630324566097171951427721\
31595125567998619087193154395352410638044072142133965475058015872316583994762\
43491422433483629048870096650598622630341095967365528113716703269114987840343\
57161605776676333067252736894238416640889536227595400772794748127102520498378\
43323001716574481030286043496688479421672843359728199779381000846656078053778\
28859472786259316186645882921606581938592324153258064617812018846497776259849\
77560609384606051467685834725623197101836301479837488962159297027632358745738\
22300679779567931951565199661238361836616865566579700375857939503819346705939\
31148594915966350586208585263810645488795820007897437172156936574908250803520\
45741139287635530947709860823922939866707500525803645340315412739072742722890\
22747974215752126527286679050435608644701952217434829630809540720940438884539\
41742052787192693419622820247497515118741347278751799366473368748207523356608\
85793907659619607908126511591050729219558844613572641252614751578071609175156\
88532768329366565476558812843611511349485967009226629697522067778181029500870\
29140152251837474313772177553179067199670011149547682923642075027053411650490\
51072861188854707754573575854747032957919907087156125812402558853000196898875\
72243971795381118079307089649433595335618327579465110354669566829283309450740\
62084253463008276056861802381752382396594624582079202490637378720853004793799\
67603565543851521312093605893490413075491311959041935877531888380567912171377\
264570722995635142812810656327482795382715913`1998.4984485094176, 
   -7.59193128869304677956195954725713734074542909578009295367812177270786370\
53025911943883766649554674543713919450856564405896296096472104786024672263872\
89867991761725825961639164486715525219627432309325167970203542626474789506838\
22433102094721792165193686763360872550171025297448852834380163413630256172010\
47737613166347651152229700175423989930822844891052340005111169152754774287087\
27099801848999563296159180348397551279309381484567806831043679128682287424849\
18481280159272861979978677839257305359776904242128941425369108017691576261029\
96507290319866270594649753293034689097674715827477896601569787888869101708246\
36109892866345980448522837829797163021674442134912344086527090776704449927544\
62767800701344853610866342212748294528308110397105924089804504883526094723745\
63895225449218620946418645029969740054175080573143853530709272087693453325116\
42072448700201294171834882535892152417954963879215692299905499504453610076788\
44291111598101684590509194226890123924073796550203517397132511769015759406069\
42613036974345820226683715506062191853313533200331322738482316150750101327266\
04087523890793943274921300112066112792635881476023302679050853286777058187599\
10611000356919537256496194983614471384364357331723740424843876122123839044886\
65768326691365081989502204474509069335032008919843681960864425863028340000623\
43890173702359940664754039628578694500887684118698916409534038040223158894038\
80197497120428888844019025636350589197407485303282219243408346709389656969569\
08289134834163977010452455904048036517963916105884520481463303453268443371173\
41754930724273562112024280779467102921868947674062928328311665931429952404484\
15777146271445616215157326033186325202631458407175053364018753339951728246118\
84364751790311885225246892818102056796155681697732409724353338827834439335224\
51857624070395280535488416774663306307068626581456630288130947930856409266442\
66035812626661056340883498995653494461562634601661933906377401904508771590872\
15613122938486520440599708679539474192572598943116085992188816267381663774458\
538700654168533926851811667`1997.487775238706, 11.274474004603256967550722025\
55907633829856842065653310052893670338895754465151472426990486131453610970791\
44898360999592461473772177866956645685582872678816104594759982454615157963491\
47647303724867083713308498342876698395847652123903910732555519768014602647819\
31251113063845861679393104592478577227573449320891384819918422849866914506217\
60861132776469348037476476239913982167932034948227865111340080639495375796459\
92714043110674144677322410025221715543310809246218280550331407227627034884637\
57578712517632219804735730604323598783923130260225713344017498220655645711321\
26757151918153152257166821414297232436866222119640614143449942786341911877588\
42285997767324300509206911214193484930364027066105415731907011691009172287709\
84379304973664798889283450416427853572881452511119838625290653499540739767001\
41586868831896690921441685974395421004128726521925242286678282896306318574201\
33941010720434656339566001483339202286938896129546891223056656717621297336458\
85080756714593991600015065772430418940497116883938559672367899232986102371736\
45702333740169518920998579515486806056682337238178198623244738596729084912387\
14774911007759414560824467369033085398929630818955438453965258025962956850133\
44617100834289535374384460574452560188646609683921037548248704825146207465697\
07918253480829817415167517925680322003242631800222039615885234701723225396026\
64462128033480883125350310575308111869639103051619637219035207998233594715700\
49689098968845346239337091494368433113377774342787618786207305588891708573931\
11090776627252329943209241943653971917571680077769782008933135886561512767586\
42095685153076023625568680588544780357510195580752451686585502290498281243425\
51143743317500192268903753692918542474899221206808488817863786432953762101084\
67281974580728710466028717886050235972231687089254148595293132519627156708741\
67304838936035703369245321780312840559512782082500550750331903367334415121273\
98699628149964832058814195140160923452056111058665241245139654876032857774160\
49500372894234179160633939579294214953463166994434991247203758718366299`1996.\
2789437885192, 210.0833543162742782473918879518341241376490136456812551097262\
43038026716254748059082808484832972174413269462711568041816236952956155519331\
05927266793712977792875877808591052189319395807417025543712232875504075040645\
33583957115985253632275691512346474339536241700062732968609331373823970989556\
34114598366696877801453117065632776501142603845807321349295590391869073463975\
52895114828032209180277793796653552774427605108905777435245183008756796314886\
48868622947710098427080513606335388815382578321720815844558389717140129646831\
51077580503077407508881407519163187261334032511030647536846348518263986914836\
64884905873957598714231400585449744189550621465465531598982034505684290017470\
71369619831605550309505468278457218643670367217227594086360150651070188263971\
38839851771438143508840492392410231896013757341493761172952684495058304798718\
53537071956245723216097228337926869321888251125875764414350369617159876937294\
66690213269656113320935715602119819636675963198680629311736685514615765004178\
24176914411587281426408631316810286409930589457873194408220766115230045593253\
22028370652770307891331161339081999936832991293601099556947443126393777290826\
39778987752346028835953698537104896984261822958063195627303925467133966090308\
29296933339065914043571353288134896199346150081526157323597419084180080355590\
77757747433756642042677786313610054435285515051433977256024159937967575460614\
15419341549733940825912158627617153536339503997208221676043733938249644398256\
66960935272350631049895489556219046689977210515295588285418644482969938599770\
33863283376748462329947967349441022348343052292923285902368343646375783683220\
42059562356203298328540748451802751039499112134192312210541022760687874823680\
62933450515202675368097888430754672345900597357497446041479945516305900479121\
60404891014398186814346945571580971501049336597955491539488876870591247627517\
46057868707168153906668698325962735623204216947029697341174039551562789260622\
41970564984881390581303391466412816487915960701131581574218498528914189489740\
3949060403258518297233483163832935911717`1996.3361697890646, 908.690644438017\
02937707489443756407922800749353401104489828558304649134509669852971982177237\
48521616224713282408281655353395229430854164855421700270568894167681181355240\
95082754453062784988314676379739418735844401354341705656398089931518383139756\
22132203758189678388986768213198552400214853289301024672669970104599868948163\
38993330484628285714149504522402077674611762078978377066975414387477669826667\
29921852575627381756386451973290866194366641637833378234920468107542599428136\
36543641409933565434246658391638859176863610828795594526933352486322712428903\
06506869443965006951006453656644226066732936222188189293569356927450691220701\
67460260228118306385958626607832012650499940267723454332932657542603400481139\
47385150810327922864638267523752044035425947147518888568100689198826894657008\
15006028260344912364130115459480413678348143045647206831477865380001594223802\
50443362055220670579836587177874292692463688520462228477701890403787542672784\
03686437716913815634562948395855937267546326886440269968022118275130998299360\
63141506957142900214038513177814413020611413950342832808178827957391636019130\
55886536999456702514094227711392438841799557516272276038630134335281465070685\
66604282831841478750505882955896229667424438254601749370821270330570122194564\
72661584375753324184166204792343214468455314490065744341005043344779307004404\
06421611387877055463078263837252188166545745717777119303900819996195960370962\
04054048724759490946544934772493179474249940761085226033698342983804242102863\
68249363516776559458461427962554731097546334427455764701117293123724211186253\
44911117152454110052581814100219213326466229709967370892138641295213238350855\
15874859025016843503413786208100522800338876740939171721301533693831378177454\
80260462532317492883531533018867128323231384468154184170262521134400413948948\
32906106698120177855631113605697345123979663851364033394097774481147936127972\
53509551661473595281796882705091631350882768073724008684815420212319940205402\
10567690854736334287902489422802610524688900589530632136701533081566816455321\
504740267`1995.875180154699, 2070.2349424450114443840840649428144449214764044\
23050707882752577667810381550563442077048847766838042030710697344315835765448\
45141270873737158566288268320233856402337170018058181193674479245677435248268\
10090428471543390269809012727779240624727628753736687473685062580075585829218\
38143271659864231190008845086406131630281087403768463377153529739573272255868\
91314890218534685539265491916801536550162459452956049585946929362856877816587\
66621805151515815207035873890259709355393343204320369415413451642486621925161\
35545589740982705969355845285133291093167134515170683406994755098466959630207\
26967590374439843652742086785393687961801155652292404807146251863217618933631\
20659354177466681312100616751921789750616749589605927130668785477788420578458\
17309003721774471433381589636559393572976352229842140059536061762879217242337\
84983977327604696737877799513039930217099847389647048096086288367342675779207\
91753704212501810501641151117242782408349151855667143160655072187093587479701\
95444738445658708281843649570209320365811482459402878771790763325509631729016\
23625325517545731518106498558737441455829240248766924029955954044036784662946\
19338625315544840071063622239369378884732253457285887522963566647456692296058\
12149219552848161977543546671838018513045622584854710507398651395548737177501\
12709949142281078963615156363408846331729841710674477548119366416438080571706\
75019009066705789001365565990743944518335880137490885454103971444421497181852\
72507679277138048426759170315212389366683675396828346581698068996414887192671\
45413032149542893228659903412315910201133566375237815289399385210274704829097\
00294617155504129948447354988545420187125382720951659597058390782948995768842\
49352738007020250038142837162674714400755091656579982908918370653541455879613\
76479306674040468294595002728867252555130348070089205022281107621640201896714\
98898112123280018264392969217837694765324052065070612414741824733311645036793\
36964855962008432782949733400358301362658300717193680431558622422526979069083\
7514571750937320188035102886855998830274256880512694129`1995.224227990776, 89\
9.643494578352920030883268468858522756118586177089988114364508472559068055860\
09862614307981271451630927900374706962569113824037429684457210786569247674835\
34226345802013774168910736358766206737684409982655718625216601382417241987192\
80475018513860876004876470962892732943807990153760142612141535493526068022426\
41220059929992340043735403431839111043862553393165063310003207276880377190911\
78365304210441027311144576918414378088869661755766337507464199143030792019185\
29980018174911351089431232456832501606722587496753057655267791582731361599509\
58217861227311486434863721931195071751768734421648917868626351316103321781983\
04552038323883567608926566883581466102823767187285996841724138423593621941900\
56709612441293102748784303378365114838795297403063098135329551642241037625776\
69519870079569469264036810109780497107664999995011655433057372731986453703361\
92704555363868905223973889730995315412909936352729118003823020580554292924737\
51107694263008286418766044057209470080800423581281500906746743787235893168458\
32934230129344690605273496752140628420615846077111972197327321911319700118492\
99229332691602609356610700889124298594016568144199734521630927677615765885189\
41953826297341712610193887018781078835715304213050129939361569050999719830606\
61896563198644871662580413361229851077225773392844986291620891466644670712272\
90862877153064770042859913045541549194317468130834697603077755903820661836773\
12500405642032024487268435527559268374440935035995716124950762090097437491399\
71799683736221432289536380234833347958484127006695952243355823679323609303466\
83708990498377286406207120547998328563677867978954821101429768520985594980199\
21949688071480950082280537993247196732777668570235914050012983972813376672803\
62899142393716499277269549242466679340267001778230612030875192106086996867608\
21351835470416515802965541643687155664461809602276155877763154054325074856659\
70205350030117566197093568774716840448689997718837787080488979505635378076528\
18906016642634633971219488374560122213287433602069198609896565305616990182947\
25794561833936142891596`1993.9249719462257, -16105.89896451227887145333836110\
84830171079611609469634882988941392437303963171350972416607156524767376751699\
37815199540783336177642853964975960833059021297396566705139720374306502864329\
36200826762360550897038711649216086317518902875773379416094630182998693571115\
10835381948332263239933466439382551030318215034262486426494616714176028774914\
88467348818003986763658251801698374067358536521073448978415588898597758337246\
03347173459216576231312196469057662541530871436289094827021136415300055974083\
18266430023594547215376629990522542745282520692905096148772144824329733954044\
17414133801892965287897982812367375607947392810947096653120978634394782411879\
86646284457078378649801758125470533485635820138247941969509509546752847387852\
60856360201107318967551076393258924292580198872968907486930743452739322883456\
59613062922449082575479110888900950730787162521564532592485962617311242879332\
23062487390345597338267662977641104876235550715701798527884565203971501990783\
95783775556573447722913649918277722367713324596666702743827192883337076436229\
62876023317226756958425311746431946530977245389844286749247710157778398270915\
76935439989596667464678852307059870492762799368449518131035004902962059079026\
82576947355693644513402797713449119043592327163015841116471247466827032342198\
57910488506383959201465879446993122576665914547070160572420904870091552942673\
17150689010374129421400622715647810281833311398080669430206017979893280825041\
08734954476768688290146908513527209928701428293332986897415143873648847645089\
94802298657586003404576378513999607794614705034272722756346297644843747019462\
78444748125035996306940460443853301010390397886832041685085804147641757492239\
17823772710336006239050840946515395831319516216872247987748359480502804584213\
38906136721415645416762602889472810478865620364518572474584052300628704853545\
80075232786905243034061775828161461016212529874962400246384629789088675838673\
13258646325228739639897818833297140391049228825789801641346192431281560277011\
126525741527069614364494480010532602872330908033730220692467753258474787`1994\
.2998588969401, -98492.776906324844038027062023478592512151204877130394422597\
40931962151737224185844838154413615965882390972058937669593640076325874984565\
21779175800769637960143951109054538551747741784199755614363959016518875289894\
57603055733782263950398144243937115967559782376552232037399842342646804850447\
98041113308770979990367662642317156040045334153118566507857959530180076643404\
32834544816777519267093246015065760066672341345399876449776950808371580391394\
29757043729074310639765438668616260970032488019675241176480596972618348765370\
86276751828368792542366533281714552044305338940729429402538193811133819770846\
62197560918494908439296558213754501444098591449733530183834976837646485290392\
11778220870293350019658589023486529976170732381733475724680855224150146789332\
53266979633262184205125006414810661516801815727636797936444071960966070013048\
40313212113382087505481491619740699564331102163286228164742551228554559408864\
94380146295892908118677148824122291473770975331323836558739073340886502192628\
71536586138476258802803656322559200646633118502144541387123567528944206149225\
70355648275842893138718786295008457298084874533750330798037939995924286015184\
96125588822997308537001535860425682440864986380646582695411235239573864773031\
46176597365594200817241692881372623759964778029233908978165437636840815422055\
78815374880502444218707732733400227061315687098467473512537869699341196740253\
83790564785164654138181306597095716355685705788224159407238860345702163894312\
35186078112115389813209447131194701397388402528863720279711864273320116584605\
18487130711186484313125688062294107551328275545654214034252507476415181527826\
92693400371475103203560829674822454858561034146105566069715999032300208999420\
59178421361549835655566188747687242683366926339001096556151286170420069620790\
34537700960584280064139700466666834179201156471687163338981480590374632756314\
71836519004442228453705436024716084694605723907500467341002672274968989924291\
40281198554088369021039053586261983707474958904067717811628950838812826795678\
0021346389506564107311575096811113116445408`1994.2583959112908, 
   -414340.568915692393306689284625693277382081430827111821701585763807241510\
86392410860351360959665662910563835317480928672701542332014432058600296053157\
05389906583952144646495566054576588507532306010329861364243915370323852579778\
99795862480706767534762522729670883246475415747778110180603599966250518593192\
12123383968138992000602330829633276563949796852969009378430850439121690774343\
20734022947091287622037102456581265638378636587994286873538651187406752577749\
24751406908344163382703851024261532045266202293278081741811791304378446249452\
04897196269489606353026877246744309292705107706018035673341131823451174165593\
00337393032606489053347650186611639541614615694367095825907853586393316155328\
51998601025023217230500314951369032543233184079028176336157885064264075780005\
25921296704505044544179436777257615086581512018995002450039669789977837742235\
66695130597372205305452632540527033737205732420857561469303677595742100623192\
68631257004516091313852095990906737207683631226389910765780072271153098979852\
20772876003869583640282364921889875121550182654937621903086584228933761903209\
11573533400328814032118769580150119287656154506158742654939486339671060948764\
83628082556615830590589107830887386284473861184669077428956714999523919164366\
07583287259968938530289345189908134330377593270806911454959061510057293972217\
51993677606216020938251445722087904898208335531268377734558371729632868781212\
40984065795639156616398434454941964722960949087927635219993304977187678314684\
58595048814624560646772437816185771838070913488949212154363056267031917663385\
28797154067407274427016265676815489784909618262103115048996263810296932934219\
46384960277806379323014964698420436025211326883135069518105940430024194652329\
78261012888194640173656601036874399745435409040332786792959817446609398105784\
86556375410641866490074863086385527709925407026009327232791787139328105035828\
14255034016881678215547857992948142450783233662215854542051203209360728089841\
35502663420746748308480545074035696798119431840952297626672040744454446160244\
58359001301754221597930031406463`1994.0967763377428, 
   -1.52178548396135958378232863403918850962000773216080107058212652202737758\
80740505752626864130918576890800036830824083956420200802624338613079748110703\
31244752314638593671279791932370870656969981749413318365752440751406440649229\
76185128055941080331160816018408903696538976795434908985631725462754891898846\
52405528004572503940750976660767179876748179133630371131675740255724639965502\
39847041081397278164399370401426914781487352200938832102384227173924862795909\
36064217667124064530725004064828479905368280952456767050034384975502684354859\
89800308792591697386460547157409842657364946248337002661664319408233379444036\
28409268813194400218100258995187488138995050705846463393439879550773952500269\
60615059790029277764284025959620083524346543075444520497279315112224592513625\
37596405060874033599182968458660516073529671164090978240028658607373862596002\
88040301806113106476217974503669471935198754112929123151119810528561050629211\
84149197519519965042162551198482138178297594879458594604239513326774365296193\
59289152628645855479078947773263393047438104410137646567755231614982612322262\
62462549465175611502584297689999966955020587191851287858920697848716600420265\
39150640748072525759562628818816445056229869339663823909454270922763091511739\
88572780835811351116446778659418432939826635669546383785145288292768880224166\
65197662375969616603762800701310648731587922301248358234175146125508804640077\
32164951095479006327644091583954963899504451630029245952056892505635266174780\
11797746716092592138930104238527371238941123958395460124145807379212544909803\
88389665689183628653278393139524620970500906952858691975860961376868822529981\
51277612671405652469439166517843280055835694666812166920586060917239709461687\
06797323249376905003807133512988744348031401220156064069887155048579961878673\
32865357675216501960713737740208253927976211455950586114093482864260854583444\
38110016650322653260576041090291684330059448982625767830211338823546806842399\
23596549113884104586902662893763492041349743143523137857139849499380325507360\
664674375780630882497714987819955`1993.9098084450964*^6, 
   -5.26065963011200563122310857359496332746302386230637516031470690177242444\
08481486754131405756504314232481567902760266710450190017819456246968981238565\
34806552400499375542707158335474378751901859532594445961155923063854160813002\
55332199129700194467183596114401770049330132258496559380418181934076770584498\
96456156128736664814958100898820104213339369315756446617457035576892886632217\
86901738958240046107603049001210179456895175119967443163476652283339532241849\
91798471254009256588074102075980424446262061870914390804393759223766815316759\
24080733303194073995015980957058832165691399504175665021896463095241725165782\
13732493614368787334104856652633728278156957175908801109208776913716086002844\
96311833905134910360047824976107494419777264598135166036626282822297777563227\
93837505973524152520141006559105041616877910520957925181260915015378292227799\
18224269447352815401517891329659080538247284847727956824111554710547592023934\
68853420268363340442300523596344124637563079592398902213966625409619117667069\
76264569993896645698794675756618151283899464274654200528893319003241561263539\
25369440400909860469365872636299708638314725808372971603404679843333476721558\
07594771434441956807425973987224442649777482010917412124043112605352826805407\
10936761629365693007878663906360976636224652304966322600800082517035865810502\
61709604368582970964700620086794052747251122107055536410355972902375835805797\
01431216810296280818353446216531497912842378360034786962199157579158033781478\
87602914347398206060180766285903232511473960980881877338976795614346068662038\
17179844785808624318367018097862467871254235489792637597153994815702697933562\
35461502274981301400856514054935844164741928658187297850177293435527072559886\
18338889045804188297574446310166494823481368022606657700827783276225985903309\
71525217901672779389318442047223806135794404897380833390654481509905082672917\
21943665910014317855558127555504654687482034984121254137151313449822744525676\
12471097558225328692944139477698223365587667347148779741185976865776867830572\
919793666161708223027448331457535`1993.714264858836*^6}, -3, 9, 1], 
 SeriesData[eps, 0, {0.144934066848226436472415166646025189218949901206798437\
73555822937000747040320087383362890061975870530400431896233719067962872468700\
50077879351029463308662768317333093677626050952510068721400547968115587948903\
60823277761919840756455876963235636709710096948902085932008051636478878338846\
04444518405982514525068338763142276587939295880632044721979084773409105902083\
78289549278263890379763583343942045159120818099593454448774587965008808894087\
01111634710693161461842887981548624483590918344875738742839408276028756321434\
60100135766209820487206904000738266356030240228446296303245660971719514277213\
15951255679986190871931543953524106380440721421339654750580158723165839947624\
34914224334836290488700966505986226303410959673655281137167032691149878403435\
71616057766763330672527368942384166408895362275954007727947481271025204983784\
33230017165744810302860434966884794216728433597281997793810008466560780537782\
88594727862593161866458829216065819385923241532580646178120188464977762598497\
75606093846060514676858347256231971018363014798374889621592970276323587457382\
23006797795679319515651996612383618366168655665797003758579395038193467059393\
11485949159663505862085852638106454887958200078974371721569365749082508035204\
57411392876355309477098608239229398667075005258036453403154127390727427228902\
27479742157521265272866790504356086447019522174348296308095407209404388845394\
17420527871926934196228202474975151187413472787517993664733687482075233566088\
57939076596196079081265115910507292195588446135726412526147515780716091751568\
85327683293665654765588128436115113494859670092266296975220677781810295008702\
91401522518374743137721775531790671996700111495476829236420750270534116504905\
10728611888547077545735758547470329579199070871561258124025588530001968988757\
22439717953811180793070896494335953356183275794651103546695668292833094507406\
20842534630082760568618023817523823965946245820792024906373787208530047937996\
76035655438515213120936058934904130754913119590419358775318883805679121713772\
64570722995635142812810658216832092872867474`1999.6971400432813, 2.0596314361\
17235412940233526471138817556973474796475982731673829035276291673450545803231\
36435087812938822312796539684370062739113794367376105363730676839885223135943\
27011802721254898822857178476596638939679828423773332679894263345831563267234\
38190641595286573852082182825376449822204984079045714806968511007287280800705\
24120820882910471069466471407839069363269012573534515223519431438951481912272\
25972359612585735856964708295038995666753121621271883402681008314040457785478\
62549418260903013776665735020949121631919115534289259684344168391146238897298\
87723032399354814426618923868197471493464434274214842225699686491596806574937\
17057582000530769701131119691540568080925741747955371956725484641591620707335\
74684733329210616957724225719966906371039681010643053591763401478660282960471\
36545997423614571979168601825252183682491073029008033713964683134106550144943\
46210298032512927519716575216824893060597287475776008201782944466620529032861\
18477079910549655872854155507355871020628206592303737749966592778883154342135\
06285751937710369243130982989723316224823032017217890377143511939204902150833\
75068446434420499803598221696368254912020056360485141286495614525984988959033\
54530879578968300773161586074276628130396384524577355797288147008907448464948\
77362227542451730274890922909977856542138774111883366966057490934561366446066\
41007153806465122511566739838743190765440229469761530456566586004229181136766\
48816010605953515492038482465331629666229722248956755437196923750259363667800\
59784842860759630849070369526704118653507422409987977013844119995934041378240\
59289218821584689506566911936498845603802721752191479345977753890498672432681\
08496558904341164552571694848640033518189508441427083637768292761138132410837\
84338672045791682745538658445927239895860969469442600219622793860643777735665\
93366050834471818242783699669277792687589137765866327209615688919692529070139\
98217438163875403119334509923468222215729332330025159887688506759621344939938\
33178704127284809281450211592067451216934226177204474354796181526750640647654\
29005479065`1999.4112641782006, 15.095188629014819548187636017299013056431066\
58261104243997201382939824160274939881304097274522383516640403831249339364966\
75247615497057555185943602109603784791934728455907196035524317929881218999229\
67323529157288152262706962859929515296137946815007636890671330022988779580386\
52924750766320706263081700811111397828265938638654463003637083822710897443163\
70489156422613309526830740371057469413901977488954729422950330999191750249669\
64687616737380531881246099977519952291980345401162678187288133782980890980276\
40467179231480530837309551690480571628004878161120179854544931771553293268982\
11555764287489864957125262440080405576832931128722963013600773286144761293807\
82664717557790748542754900776771349363597734820318005394800126782957666738988\
01209739710375105461471536110581051019036250464802993904530672742855346774730\
32986300050130734235595972830271543769595438644632602482290082298835787099409\
92109486264704896338412285955601316191423822926773485634270238069230136605991\
98098594208050316538599679611984516630777467078647681548105517991916979441402\
80504772592131561811670717740528840497254810233619260565346065192542956701809\
31394878243899962377506790082461361529042343698736342959268070685926481265727\
88487319043896408065309288259823769008652303373351936140969631300894336369582\
18231437771205927562167628750128819272944823958621783338741295694218093207508\
52415403970639404429497633029995795259939781769711476418831891596872742490858\
78110656123726645102109771689496725334006705369860000640085636107237896675460\
29879242947944182988545890619807077962841953829607763369352650002228409455298\
91388127876000691248421346066782767573177600985759780740571701728307463352405\
26108060430474431723697695999962418415696057311413855070491883028424557702436\
54368674053034276451231560834936164258265491883981984471962120749871654713053\
37595358925740184711870570644066499806431362736368214469992033000859433143820\
07950991298565934944601103173339731788561203323466150485739432965055389167473\
62458929219719176283852321510435475200367034411393453673`1999.1648364637301, 
   76.39598635770699231152374699142826580543514414853010597976482457989732094\
02258561839641275254870125153073357377501496491523910561336698194644234095688\
36308353954530703483215986462313802676305192920016693058998705793757196681717\
68760428933656896493763074952005702974889316910090441443420451873567067651478\
34336747991081636193934637436927791054836135097083126778750983919055963844951\
51487625616607290009958216525329160160297554401972576985963126094066902501664\
63582914731965662585177929482562025771118825855413577217006445241735942501471\
91280496579574942428591789004277666834556676223357900804812823542773782727024\
39045949157584835249512769119197145790556439172314139727334619445217083398380\
01827603034372384374418036220044030499681899275410854052340451652731341683721\
85158986706865163206946878906811453119868120847479335458057168712217971952301\
01961209761985954566153535118959627033177616439784347578740998221984158815871\
20313747191224651572976333904381336735584215216727535785374218656415481624324\
37047635220609499987990821512498604821902760053088397918102308062594052995358\
59987860523513867587462806997662322634767317346446158634307205463943227865507\
29200574733917060925194875203117971182349369054152604594230559091942726034675\
70624791394366217595201092857550078556737245945670676113195193067552517478375\
87854032584190216742976521701049408624683783432309339111914310257068628442865\
93522998012448763082512849396702186394859042217021637377956839657156435384131\
59006487960106120582896976584441666849895395566545489657631264583348557139518\
16107578777342814882323061977713508725623042178011066550182284707175934726252\
86125150206168563483196542879148718051121235976065718690283257186101024127336\
55237385697697214319219575770742398022124605599986471450619898103480662475044\
28939363923847788860238181163942256378154843761857304026073611334548769794478\
95767807860138917491213676280795113072891783607839048249044835477201067745428\
09639047848278949520231652408781000256805769140164823363522946697357605404603\
643079532517667966510891362`1998.9436396971, 301.7287905661011879007118326137\
62385756572842350193525654810749295669728157568997539585194425026093876922132\
94113609379717979230928635709120795973035869497809037605011063612267866067314\
55187330108531659860718881373120094992974971327616992690573241782669465376016\
25418568856378063580682843436848490348154943496210217041815402111737208339838\
38469570800658495345121139565918541397255158155751640177764894226889869413619\
38743372114247600698375496899330356439708234751066636907522736766961038846093\
99735575698118017083154772429589854902676228368387152911104431352375688536140\
41674443895524514148856927700263061088415772982059945025428766587052817610709\
65781625485740663987825653167580998558056822816607366714424418508594211418196\
45091112757022945871818833980199828364169067523015575894195265928489597544857\
33865014217939272378152136190438196222318304500850365196391306545519356562576\
97304943894447004439518522686448748211473080827349019316845879994955367658518\
78394512470934575451218034639181541481613260011357241932144702620559385125865\
65608485709062827913739697367916172159499281669674499057078427402658463381357\
72846232529319200568578931631109827966544071642679855042459441183092998752753\
29252625584226359960426831683291441505867681751957836256740033433171780729296\
06715494158584404445474023195131277978584093193486817306765145576735543340845\
27804191302295425052776184549743073972146303188269573834426206592066685980966\
12328675606196266172367737650695209402154523246874235623882423060734440673176\
82510307029120291583290706292104697267821509884456013366391170764154475705147\
67825596838512055621003338891498650636214795692156820404664581980215663870655\
73321188902957559452046085131500122479959545679476225045427271012934116822719\
45547784128216751383541110074683048500711904233385371652218228089153688014670\
15420033421022957842703417795960177080871516796198373357097118380990113251248\
46589620779594442539500825021461184936113123024060728114147902774906222931213\
7018781720890512042806776838116494808433382834793797927298881655288801`1998.7\
418876806978, 996.78194705936336719734225906893875719817665659352188108494482\
75467950617491089123797940285834260215267699609024995871290712686845587581730\
76482181658767252764783024752370440038966985524709436308257738841941222880374\
42589736414282876801011788070216917888441430282366970831650983927217338684857\
80827043440971698819744367240611136700454937884669786108840659472251486461723\
31588616785253006204293071340037824142749782855676792928992228287182941105320\
60829933030985396560273274762771101999345253373046697768707234535842628811305\
57648611981960083791817352632709655230538672911460500885828045171615824855364\
39486000671343924507613154730493792487630776111074970800568214685208290483036\
75124566542397366359957557320826492645567589300857720482484150539876810594631\
81972860819754212685839190052995573442214758116835197289592002185100498480528\
56892816137682607884756793790724673042524137852978337052623637978577338458865\
14347990796069493707246669703258786996926295762315368865051677418563225137535\
97443445386154126238999040086871525080725979870998887424614438336993196401700\
32246910402665677353138019039607932807008139833614698390507785970787727351161\
88379822367862389639611687238654447928854829114852291691866275996946063050927\
24342173438124669699593559931817162969744592344856913493606007769734161554487\
84869981789652221457731554641377144723705726663907347973071900559001098559549\
32545182148132489499531522748398231074878129708245185810066522478454708724109\
19976920762735481184691378575875432047222829673641572047592423114940024190058\
75253346749692951587285334488328979663566881096869367533657045284199361705534\
19457917385627275565809314545545209644311555630417450673368162332322018572451\
82504201536795279566645740311058732998759331436370318616348713559710307063190\
46214799059960830690785199716643354354732511787000626207575791109669155583532\
58892975553870709880072990997329198677824823053056462095410047731570068469374\
08342049893509371894043796542030227180328204541138199342989472891262501495165\
199547943199412471099912136189490814455`1998.5569813474676, 2883.232697088302\
56766855066484800836704379771394501662936631026142489905400368375474755848164\
19715195811422773197200764194447746574082439933570401079776863043770629155487\
71754895056993552308791612040230922347026181279163795124456965182887732585372\
29020328002536558583490178826058501547857845068144420076863890879164520826356\
02150758166938015841085911202281390551850954294933366233548701642277507918336\
72037122594208252596253238116645975952366799259971062793819758340720574970074\
75721242357147552675539791318998658698709799382891873461082193615842859607288\
96068508538013628888097241608884074675615820785083232111251973945038140035798\
42207639532696936849130706812487203323661896179845837619153268315224967351648\
18492667678841367455662089223114279542172598232247750895127055639223541981233\
18372570846039017746253471474481465984929355233782718568450690670127573417396\
94910311975644079446849291939557484253760961204007011411501573286701574277974\
18224522154931515689716998619882713983851106362395110864119993745927180897820\
09783143178674279597557670541665855835721368348039349960882258467543342355015\
72159368183882519001313632711379210845697631846563712305516317350439164530781\
35379584312578328443955267698341054384516660998379780306989552169532872510565\
96039278628208312526317485668698942889721097532909703652278568551920509715707\
31153369170211029495489122821554233186787918025849211939201943723173340910665\
64352911080915525295197521400432172177957135528863053153126924437403651727678\
94499786426797251779265253743064613138916980772242066809082354378510115499098\
69212576709441002000313839986560409193412781380819941801540734261081370803455\
87767904937165447861840528761687499304149431687427888964023527690778948425255\
91902569691136533954164750504493221476894687434948709636731824347207926124336\
90401301038663515806300365792419043791133869886762970072525760057296904541332\
87368347918365682631653735211663964533668729378570138647585936566534369033285\
94213426187306913658173370703712406338864583076555308539173816545636825597041\
52483079`1998.3877359955898, 7546.5197976456739396991188699908542601985469170\
88041911859926144132269371520715672550456984814525346402170476247545561941999\
68493638009756805989750830075794411433498464780199064324833588300839840909080\
81192021373356358039371767285979223473618275586114214120015070816381421971018\
48226025495499097433636121114323401490564916295482171645500057021759795630293\
77426369789135466951474020493920900094518144852911549627194045065767339926048\
89539342304320352695165154218905399904207807801771462423969770015144428422817\
34507480984334381955102262815080357780873614488805569534440290260779231545803\
88051918348153594557382939201304858504540894837341221117530713008606085097820\
24144786380321522075655731770492061968088639480831565962015552392820259307423\
02424738471994490593766850821363683535054727236966172686132413058216323368710\
00302882124756682556506623130849830837972480692954144333204396075483433743507\
66592436874934241595699986337159011034640091928773917941215871280878050833113\
72375401877295397768742920335441353142317934576428746853747232316484705110948\
67172947034009311424296122392849620037586454542512327808660972542568681710836\
67326639934441989906442079814796012103302528420178259591769686552687987465053\
38885060084931157539175939912970299188463753735623916766889917728770111006868\
30280777156040045255522532915278485881749667542098366011944314159963806282994\
51256679333018458222774021657034566699320658350406532355500433939935154854512\
52148483779947071144178486072158194179461440915109999532294821755362593195869\
59016996581394496708910094022877456994143325736612753069390348388275740153414\
18768449887047313172174464066929061594003975647266050552651205815799260219507\
74293600973977889193736268734858882248749312881799531535061122895983609043798\
77259420133468255287957365851361684389133368673942367711491002056958376671683\
61003664394338087161612675800692994094111415600679339014067749903332358259086\
86696396656040814270816573440972130370973086405793863214598224170392976680239\
7494898226927904209125395176124807056662845367562858148`1998.2335096625768, 1\
8323.630257390941204418512708486053570172579083753253708030006709949475992235\
44915860321610733671281960605096336030061157774460427468793394587963392684004\
01369274266521288290743859857376763601558608082036277916612484914825156083223\
86035539236491940786815750146829473171334688201468058357992693757717906336794\
75869265513281477585295392938837555727702300266773600641197443021427799599784\
39988461674807782627695950561422981354963933492757008049728798361545288294095\
95439079494635585733036840353258592067147401260505220647086617427064809966950\
09676364970959088786397649914303212768427012203312997523228971418974170940897\
45023349615516664192392435410345428241937911029771507641722147313690628202531\
38016401203279123187303750953939036867969479602706142314174650884806340360749\
76094154034519597404783195575020281893476922523581364834569838265786573358945\
31215454332460656969875445117009705025276722557337961755712776688294178842160\
77091430543320698180356025430753476957996741358587589991573980134861900240944\
32102939061538808635898635889928784335685679196767442487525122208057802905208\
69288311757303446204704929724449152451921085877063758074992243984102863138788\
69300144243830115448312217625229352060859218072075350473499710279046839535528\
51300933538227862232610745536103487611128888332905310090412668939502747287531\
64815533420342731415626587131142202947293053925579660422869791136035868764251\
79959259731762987653396709911452114266395688019884998064740920662277789396395\
87315137610208270474829436556964047135969887550154155202708790377263345264896\
16568200023666271863184948003187800285170573328989969806493283357592629635559\
79176080819199979959351719614040483350511159760610408164055834347242245458820\
59798440421061172210734034435165051748416443131145137136322599373875541637256\
58225214602932206938844208419630328075248622124698208979442351421974765838421\
22227383383035200152448402571043196985413545097052671242063522678389759946507\
49490956944533588086313262995429501758415386454654602078824783082766503701662\
0311150426958576060413109`1998.0936569988291, 42076.5496712775985400648584759\
45253087440887045052411340980431416864938137739356990201577901167071392669078\
88979212242219401050670177947088943840887490179636894716884686620043379080841\
20292439734340993707688177917862934609440039454856739171034026621415347764946\
68277791043866332503238194143163423829126849226496121334849563549150022520884\
95710129830833070172034492927472842841566113020410430542359033362199390980483\
03134720328496820788499003971567830744225811910039276861418240312951106996034\
00509658038676622137813326269103626642338435889639098601660175461360149581667\
63072187800029340985885131321394765641446648919017062016306609182173295148821\
55816611532568360992233581334238926572549478893164856967651391981018716335828\
48807371534418437189672222149034231351887028848677522481268278247892402661613\
05290245937579275975572031985570701349402940600832030910561551725395676083731\
92437911942520573426730024595820906083951659089438785318479245505844459390120\
57692534675654996984948817366786056800896708617043739090313085136078979598526\
81029052677572103497767430453345757779251103448751947221488663554676759145225\
47317919418376725136529999118982971122332662266685373770743670967042089587357\
12729419412820009440312930888494097172064451562875961085520776987585151951614\
26336762135386596405308499268310008340430501046241876414153053825854741287681\
45153191852448122290748268073146145328175441435759045308203505679524672759359\
54796415988890934471717909627532473803054602823599170102757254857884683670491\
95037854266397394136613486221058170589009315859553381879026660203701888467706\
48632153833681865834457546135559181693160191975105465868658624914414845927242\
09791333479302572265026292938317966135891221137652688277013914191960791236948\
50208519415931284160047672335514376449845119742598499254330200453888903404040\
39816357481834494178157028066100220452156586686916089140652356232783756500646\
59856787065968226488575516326685327555052304881819327561775357839511160970407\
8481372809058400461538848968795265728229671833083937489383377510764144424`199\
7.9675800510863, 92752.152117000577196575047623963257694652796929274128404749\
70812463299772332765305495113271569661645530247375982559324631168578141109892\
44148323497075880475030830900783598885548481325714514137776912486562949539976\
06357257490072918929478510118484396399763533007533344668408168545682382880226\
03658806103444858120667304994866825590838655201436521844806964816113899051340\
13324264432441624258222013159204203506390969620222288036810382712913261732060\
38683235611955725383061172187287218174156743600703676878562147308981923039553\
74591543923220207458973283903765599458327731626269086645658054505398847752872\
40543683366730586098460823713762674339776448917461403023504598500821216246978\
54106372849869558933289924087682189003957959006305690454755562738534076006772\
56144565832869927449749488757346730538718835414188575383292229679067834086517\
79040803020273524206519514691894518127985236201756520002048446431430706031525\
11694385340991043386952282769114827073046873483456352540695990103535336898815\
50250464778109793986063850596658346971250148244103005464014552722352843870340\
36331579437434432881790301765775790935753011925718071693131905755037702987693\
20667816061888307188468437733858763530694456762828749090876254084812423184345\
08233312943103680856073751797035135163316277933128997101710300642380399761063\
40806219506340910015541401945854175348704221291946641241409362090864419762525\
25378057453272847424673977165196540626395359831445351410331569893530325986094\
84067550658036053113107645746530693098347053921824964049530760850553191629852\
97047352108976897501917618602139570562274204360971806004656011615002158208881\
33402997015711684356922130679889565926078526484450988412134257397602294549915\
96036486965309756771864990069726931970224740325768580689935519714195137791302\
98238431776963978732457945351579165363604408341160789085163377034973614316164\
41967690928994287789253753491972218330848751681349516369752377685199704509118\
23613577530647029632819852339597847955731960685742315816665656676729065000776\
46513564636930548934043087046312906480980324`1997.8547454382528, 198536.80471\
12466005155965784224619754781072262390049759201874444873710920761950727922835\
71571664654309360569363155880432758525812015635377462414647389807186647409575\
10639445526958688913899774423990451768011560358363568852439337025004655022988\
03287467198062895306106440465440562673935783349068720020615181153135895897792\
39542432217881470072187176937425499556103318448157557653859056802680939835963\
50436403816884659286418000272549542427252529353447428748546370550092833985435\
10800848407777197836696606379079531480476045072793341969780029515962172707902\
45876648297984496167214604365949230686664863685008840958087263495646489970739\
80069256565361445685512536470477314265704881442841385906800312307151420326322\
68156905502094379636319431697466102621592534977377564555324262424253443465830\
30576317465292438061305264497410402050328696797373552594139734667688009270334\
33848750551785415824413470575591213360471408225611726849844271737646445231134\
68511771001617810642860368252789911481806500551512213762294260674895233782063\
67206170777060588855270835467563266681413657496495515353843326236844464289087\
78721461109590944449483624509320771944450245054471489405254310565318600915776\
54224513664981456698824313902870823921723760853043975800470693861290511037413\
78739310422049845029882015220669322963874844176940148340427690782136796192416\
60165909138306207701576029321472059602270986386639471215651695333269858859019\
95447465636476124971316636176188667899654909506279793582179274777960234755050\
41461107230287813330205329468040571309748582921928873076162346814641787020372\
09246990052334568052063935526498757582247529249887771061033920053870981900585\
07367453122815846313388843177003790457822933877673996170699554674981366687596\
47835492721822793157772462050208648540973719743675017216947133012011928427416\
60282246951104204639640054396402755166218779808077297590842943903711717791437\
66563877647558158198641061832071506848850091005802316566509681604786267816638\
75540300965666342246291087650688264334503962883086442137895564384910320770727\
7317785540939427`1997.7545818675073, 416226.343828029642487209779157643037170\
58500071701985764777213060544545656367405907284380295238402960486038188578268\
50315696205198964677221664612346228899021807551683813827786528606876620286828\
93404771578176359693479727883151246014383397400800824412035533347643018419833\
74396978823449674421674537034798595903307363917367344045766122985296132099322\
77643172721562905877148493510479786926070618471063154785430699356910778683241\
48809355003065155876067277438648030510405404711626799899104906673900376862335\
30189854681117314118066005108340257085324033251734741971826341327153591258455\
25669807267593066427310140523787075876440088195867583021895074104350554419810\
21581233353156833259028294340986687059712664406993284397155909886217514432038\
71763144121662335344693570011068997396253032076063268414891265359950259352722\
81457374973901798765613328680748009273412869832944243278052661869338307878581\
54880649651252872035771582259047855744525856512468598127468300889661821212301\
62201096555473770849792669020149939903794891944382102479528418554635081881902\
58371905595292720610812222411610872441177353427568601668914488026910940743595\
60972976643944787986389880699246972037356876373723347321850334772681041387768\
53002579522191207949200355006921717827328951187250706857393686370020018865293\
07251934719827995586344620020511537000116321831087518869212045340108940250211\
47440683876148410560644071882324954691546983122647341679906707827020478643625\
76860098095481471238742957830938868510273986165269535746782912535389296414706\
05711095528536577289475550314484691275575426711695242317497331921247665863332\
39154461621949837961355004976521425716573658400179906032996356058468928079229\
03347685639192205357469762100035816699254744500988818857499905093751432984754\
36834820727628821333714579310993144315024130517732729082214469935164473403866\
48514481669320253138497562241112058675963741192461932198512900096202468470803\
13526724127049214899258716988704526476467244107357772259952371437374178093088\
31274741817678689497924543284996844062922884508920924674241019223`1997.666323\
2943713}, 0, 13, 1], SeriesData[eps, 0, {3.1821994206790423606690066315387090\
31908219954570737095371139924086292904885538324063154020303362691647017394668\
63555313756051416661861317083928781486925784668569903846642078242981512304557\
02102246654903922063297852226057039532628389955456626432517709006698493791557\
73486278022589216836958473274221395144251175155188092734437501176752481612354\
26668034370547410618501558971411749637568430793615859569133473323423019800132\
89814981236858215609216759679002258184797701597064553285652711062451168736636\
71254813749459881433112090772888958680527099288031596554018514329249093424102\
15849313448803590275587446320956953710452660018558386908976989016275651812564\
28542797884493075621123238073347975989056470514889511689202480461555259333956\
25888122749016883574852629187870711628215254554334081287514110628034246987821\
44862990458246859534958266392454909065846271766101063725695656626365450443637\
58552141538289817716468795686525599144179618571467734509433682647874620553842\
70302554946216126360996336019808364273522956777551589399208062865864755457279\
77042337481553699136057966572817799535592537869417850966908986675135290826374\
95870531080952793706907784563800624865070743968723804296538293301934478225434\
74194398537954170717106639000833767082183174177389587039279352639014646730263\
75828414950708170093822161823240301018905260994295409724149701852305767488152\
07278643040987351902003211536583745641859189925187588225832466437404141900511\
50134088244169182808824371549199350587349245021850544432434904807747142682336\
60056364578609787203497200170524042420702639621067960833938174947444735694886\
91195730269385674103387284726543365699471003549277504561435219456389942892219\
23651437419018395523269661882986575355825060510576409929823109536279828640755\
31640569272446605287675345666155211176083643175176673244327407471472662110351\
68515705788075822849025466668706998776427555535795275619734421655963471016546\
26822344818358461573222304854233353167728063009159021789799866576333688026575\
7797396748243875243429146256167431750704031146999979992819385057`1994.9448676\
737816, 54.437296250400056039666847494185598885535607530364723068911647015569\
96626379370983521808235851335929937188881811520826963430237077301223412808511\
39939954965352509155235917356218687303667181027480401008530331395060436841241\
98071085582661463255872173338636232442624187006396526105896675724969506837018\
17402762082102959788805955578249201383241213692460504176390118702328271182926\
13472469430313674197575537382526239873209736558462697972474781155560319054541\
08283984992653514467477029883943541625269157243067760552252779864284591021724\
93574548380370276906719654328662483617729519104572212814079061018586993612279\
75082222956715138578341560295429756360432534368458888774553246920172122059185\
15436745046390919667717419272269072293805967079515351094992686941380832465186\
29921220849526054766480255592475584811636805952658399208637702974447124770315\
73418084660498395191055149117629133757545953724435124715369349057936165256305\
84886415095145022635482949573362582804399536885556770466821372103772650445481\
25694565048268371140085615172271258077820046998074705293695301703669608373836\
31381761325195391108382116639063711306813955011415770505076246284780993972743\
79857641069436371601449398139020743590946171812116373045879413697543167752482\
78388355164524426187403136399521900615742905312638901074064611669426764862703\
12570157702447700098772817884559924617133256394268116842787874719645084748430\
51529260467323644208259097945517046694101512188113604759311185268968494361585\
89122022740803315459563189409790601478710575692809054599431080261743971605696\
18195728106042450422286956661737238511527247489224726999466079326330583322138\
21702737362887892458237957538015384706334064431823058575736886853389947530044\
84135361012793636592240780941663605858354694868558642940767007302245755131838\
45016914436657027625618243210002020725887533674325081999118019460027085374336\
10121466054213828604508398506615048631923522263629304936986556690955333862397\
35459690562913045838021481413740710992432291033739765215912067321519021280862\
4562230256318985715381528712091`1995.029165114818, 496.2307932680106983757488\
05024849434181714905813268885440321015978248965463724017218896183410554426589\
95845549370343162707877845227938039672470009458221338863520687158331949607234\
73874037452371507082440878116879066758421292534888419845521058164882220780300\
21268823075364677155912685228990024631024004147090767252077209282847961519621\
04982992177708574502072575210249267741394560325395578795525334398912288816955\
44547385287287500635905003037274725647497290590885296374677655750624819262536\
55665495778901249718191336579744490374102982378254547296285376967053038700729\
94626608704385521514704662952454905280462429455242609257380651253946160913229\
00065880262166638662795879458129449381809584712945349966145558243435713822299\
52602535984616053731099242142859274954259285699725471819885542375073927893305\
97806423790030746181412762115154807533053683715796674295962521936919702426299\
89143519864741038592818159067663175673700104305550308800393209791571829708274\
50848004255522184921717793674282666620623784438677282422844981354392421240383\
56024122274978576753431966890295499364832896473804745392938147149397862132444\
66124120066582193852198024990467682431303218952803061169341109401291276825328\
19391800706104885497121754935607754536649054688111058190940932301418167121474\
53021809670734556895147913893246037632953509211834911166722104313430505790666\
03562647661615556881553010186869055475720698944507238808816540253617495483241\
23004547753377572678822688594108476954660646172384078475180446389432033093473\
52465826652489828741654517547245686844065842072981323536922629779298937979565\
87957129546330871586800597640435657260219989703946409399533249210393248392250\
41511118215035670734216875608339578720826791623121009011588785709714416737990\
36773726805475204839022792911765409108492937457110220167549730431859224967510\
48161116997948080269130612008273327801344472457129147691532396522740145713564\
61510522335788788764403071211656129191461152661259985175087456036109709961028\
9703885829407997320605097090213190109060041030912780067913688532293415914174`\
1994.989504840089, 3237.79906323813622950298625555093902016691549893322238839\
06188211157090482830061882579566847226115320001875467758253947683227232064651\
41051009565167657095106488421037958010347551813850384531264138443251214889923\
80950171922046162709890201243970531182556730971752039132857332568708946641123\
42896846336130999138035711911948369858601549937920389525851146989218520917793\
48149639464283137705100037948792053786982183101288592377238362192377532582664\
43437966884408938552071758507631891349446201193355332393819683955138434604831\
10966092491801699234843936347534818502703254064510945182647814643465672250354\
42504770322741521462921960480482902760424542226321630921774558446035875190805\
14747349258666543825047398160484729107180699338132917876972648835712097359417\
76791983728743782539628497942064358184938362092052471797195766623715636836981\
00500395504129487779746864842197722338354066179190722041213010426458400605283\
30229774313124048181532702615841799330690639073746755102071269808958982062561\
32897641812004384628567464082912548323206311915879401995973383875911795219604\
77575297714296539234844550655836289226244992702288572049436579577670495956524\
07302139731821224480979744680876672263727709380097445185237661985101787156981\
91716659528742020496777608573729374404221744783797737611083685784208788548112\
81508615571786715573166893131663092741320607684723642873583204023717998689297\
22445097749576613832030911599835588809438726875030164433032889996295893994543\
51441171873144227914317204199514264760162930467000722217878142592395170166803\
06078003508316192070476531337022934593648196969183070148318760567501555333167\
49276120483314213740656547988276901983391461428634947710075128275993366725219\
02101572855998368483470560476461620295359498459911845471228594546084953278110\
68687776734595394669121407762020277296673233561003300115397824697847225317666\
47495059525845552689337903265381137195695926192176777305436623946759603169715\
43009521462352996488181082264155438340439664925488684544450164173943415755365\
34385008288210319062032778981130744354731632`1994.8803143833773, 17121.895168\
59288634099140701523959038330847048397281606104081025957151219051739828647369\
07383970251261439099370039899334510965998067292334772901374025234098723892680\
92673064488881644038820144499011761783714230338852637022751254946636300136202\
50086110395373977113798894009038960076258231185903986018498069862507438078509\
72216704092810702026791187299154016026054233881155177572409373635626870243015\
47849827353078732924973430031267902209646911428139550564469760017024695819990\
28740778295523797195377524445584871030142763996227451268627825605427513193714\
83407824387432373697986770170424369112874093000227945262840588732743064271614\
55695133386049216608920116416506051485397807088817420866451273991746993862383\
86799458087794375087022356234503993878945776039841888632818576568671554941716\
99486699101298915113101172808631144383264011062627435774412366701074152936195\
47598496200554737319915304871675057571805583409812612530885245623854277720666\
11449092673976731256391212541911298458286853717936247913484685116764466549939\
75397995843286766351148725504913863994116208645999489968453086393545748796471\
04241850529140534703305489753447242784531920451076071315896416405372951146525\
10343782932389617614415094303308491916121837453162547902172551756438374899968\
64833572073008943997458665285448351860231062630368151347333833848502686472629\
88497548164893983616985553732380908138488061539549407713949834022612034367384\
92854300032171627271471322191685256712819723985251702619771108750989533461516\
37636199763755601799192868358854348179611860492011310005755398849556824358550\
97358318053779569456865571583136882434864285640795926205320783339377549634936\
59647725099180795466054544907454815407584981185305913247866516064552061461097\
49030703387558778601060692601101780302087271535058580922585233807672459703041\
60418780091258951144048320022934751434905574302177920452696905764388174763945\
42643942886497241365657636536993565489358326587991864829903966966182379984448\
37551973683648968101131799379843433634915084320050090975201058295868901927194\
740409324334757`1994.7337034309764, 78655.11267225943984585091423051068901130\
97826078721531375906926315339468814198585300566663831791662884176134104730753\
69480054734418311734128653389295116943751486161137733795632765836461666049530\
27614842372868954365921482402401253320271685581440972235369813545002076220266\
32427595456502823674768627563404019680990696633025619062402872954433926353872\
85237255626642202814151708212590947408112158385041040115308143438042811676929\
55970374753453821530944007266739716371105569930259516840040931334053085065368\
61133137504653368073063478299245933931418171009432042077144328838159790607556\
47565799446111578917350776926978251598834292516270509389997945636906305672498\
28404991104743681771067776602947646043710523064953901692382939599757838210892\
08554305779720249245842488657324748143982529248166507686304170341911188732342\
41462374648434988892347109411219558670150416292590249644744702397873065635026\
92330056543847870026997590215084763127854906732735355977893958516253680341545\
24481029749482694254222353024231222450044025298273486912960274324129706676476\
40234571152187469157071397189790967165279092941898215069768697865507483726745\
54675011396983669646244057024748681093270744956477904445167246897723320818488\
34969357159185084355716081379186872855116147966454145016363259683098187352754\
71086175513982020471539582669497366564800338112347644504771824613331130728381\
04600470737583037792635549867924813263242204161745169375513417051589828650246\
73876076604458069413435906579433090121258931571568276515068200649584555679043\
47799340562585176580327048610099779316513143955334222827410539726726197108461\
32336247568654604975251230107777817229292272862516066488129356967988831583199\
48764111036402936620724380114275494872199462051523716916643536107191514108090\
66045239923672074401052627278339005693272111151400663770831327874074373969649\
81602661415990390307308859582458770595889029307827671678867956303536964401710\
63361243018427406911309942161876821174899090271364445677671271635797782234277\
161145680364995710886261383170519221789425935615418721355178362`1994.57005037\
1292, 327896.5088624797535287258162335483515643899356471152354937464885048431\
10382921136090872997736758705291954530207964473770823173031966927092247760419\
04280740820179879781155519788860873982863168161485777396665740285102866732728\
52753698261714764796506352316531321066882747974341264444060250931723087344754\
20125680871803490092713145113612712679325809325762506571929247694011709322061\
79583908901496736734050412008424611918678300799263043227737916616099533951831\
84586324609457115268902022300534701801202336026151430439992021830955455333756\
09498902563546195289774109240256389562514929333976871296891030802401293440146\
21375678323593784597978637455278670376771534039968324434406165897123011272597\
34632499660253020889867597637938336538956107094384888093775642721114535544641\
19871082333679813622030371142859476895799653124010385175826413598447702004949\
22337680072886960253221215708842028918456526917099157441290767906891669947345\
77220284696429005884288981661230316500989521643864083817364101468889156902601\
56405755532862861292369609882325035796160674969138481479719611412384978122034\
79906233798824275446484540105070372077833423151999453192619807109323489160164\
59257283293077988000889231283003206699643564409644965340307293185036835802998\
83599626368919435746370897302613256459567183365693447799739260767966615774129\
69167327537079119618574888289080295967202783499064527729948910201961750841708\
38836766742628945256900541793342347617413189324841012374065365707148934162368\
50266833745592805231691727679454290688550102376027799586165402154254159099896\
20625153186324977722823401075574528459007836693821339511602693032393148574445\
86298393992926519427243879698803309187320551601324006114920371394612894179191\
71950486141528584568558202521869479068666175741363269620972182387197103641016\
82316484323649429310104488193083521609929649735535270666104898478932789971463\
52179154881212208952326097330797743709012642512958136641169085504625256395309\
27075840941682740229676553368555222596408382761676946372134645467084695624102\
8495500852612179418430193001711877`1994.400787407507, 1.276856164160593390239\
51832536767319138214841090163298139132255757607261188033049839407629489959522\
10151101683297517246939334159832415802669245662562226831703676923932220478906\
01093834425004820578191195527716029809505965605059258401361046900360470509737\
69334176405481910145567229713015308865085519672024818232015638012325921025514\
92139411276801069417298609313979360258956879831875698284094821956487209484994\
57679908890500940194336829065378290730829089060309838612777956077199078242631\
99209189954490876319320602244054430514419059043545939029865298075397281075832\
62762707474652645257257151105215106156670458676302702167988326591190187677965\
96118797288596570596757336381276009684813293833770557462192671743630101204404\
95615561443360110004830385406728599219287656226872480491081893155608074857327\
43058829171855218173546427189712417711206236361162586825966030077120567107333\
50551160494218911875826138667702526767205076586840957246513719750070253801363\
20873379569431399005410588087792966828475990160604449682085575962378531137355\
27222730150919080102005761136717796067588291662858618808418856132414477262214\
67006062271078906223977956375131463394375789744945877952695525894800189966494\
84973883059143037995289104292736138721580829718149849213221451604062967116091\
80109237374324288849761078387235797042960482135196758861570147522824477369042\
07936187917749735843942915926982840934822031119399368210150887355544624938417\
14430105014504410922346268685657547060253035512915704133294281762892086841581\
69225635256018951427451546671761352751472717800166093212773857871991053977257\
50631749869662506593270050104189901016989029226485572755823345935020009971088\
03723385219422498768756410702314364598120157557260488431906871591318062690890\
10422124845841947140107481150224213480196299548805981898282278414147137752217\
61651962830667597995246320479111986603452373473550443082753106133096020922854\
35039362934746057966408449491884269145219400785487090705784520539733899017138\
88742578202705261987975116006661156706782788760324455879840760761374295060315\
872604`1994.2278715002196*^6, 4.736203741732769949312630159550989147844623322\
57825875389095769667226973134293602669577488343138031777627799797231376879312\
51680262532937341155994507521914939942286420149194544905338285455199267578747\
15913390350796359816261993828620757127682648007039018510978150081483351329484\
34144674290295607986480558586367249742532842748614652726937120560003720294037\
32696626957028407067204163373821242707565905160740025814515185641920256516577\
62109939135125139433176862486378042025100554072963722149654724765910229419930\
77301446971252162633599880718127639887720729986688923331578049890421875128996\
29508118863411794528292436252973009203065965296378427152825630435414074587223\
78163447786074118505500841447654160755276133247686167444285539168110799776379\
49317676641912607221757745298086903657713544592517127837392894681701070526570\
49495673704513590136835732617896680803285462865481613215139776779395960684324\
04544651197191063572384875413289188692213852684447939200447031854393672892219\
89502342554211389510499574984766622023177600840310271473940870678805759423961\
65033309932318142391772793560218770285560257496836767710565151622708564492069\
83005819938589747661955986658913984524120043671223071270581171025237792477131\
96449087164852050811925350617474561501094136248407494588346804954466404223746\
07658506786872140164588146591400453541997234373307400054175343682537573308571\
33486256788328920380522279875028488103787054983252600288146968519887877334079\
79913318676934093790665773804346378037323885130733296035031330748264843194931\
34871321898879527387871972361285341506877773515093079525546825364770448459192\
51652262581167328113560497584347358692934236626333899895238045215121163955291\
23874152072852197632944607249381610637889851352306468854683785435533008605786\
77880980354779946876865912838148328842052100757043235767984163378148020260816\
51500632224593094990877872936110354965402337090074319066232802352163593125675\
77184864940504580700948359709225832369645643138957030956156364444266513224589\
2879048379278397168188423420694070880634276840137658388811`1994.034410044336*^\
6}, 0, 9, 1], SeriesData[eps, 0, {-2.4041138063191885707994763230228999815299\
72584680997763584543110683676411572626180372911747218670516292398315590521438\
83698399199734656642755279367441580032290788356589872013343838315104448498848\
79231278193282065823181915619310293025598368102114305119760308742195622040796\
55065133575207044673969883323622114029431557278999475047570555874061912051403\
70636558000615309421512609768664173942314748476158689006321525063542907088882\
36623563644994370527141836489799759240701667151234404520678757174065626253561\
59801083546973823050741312474114881932443425805254641464722984485826081057110\
74468206615515559612848404860976563042001829205307644139254310404164548670002\
03058960239738023525190335273399634367115046976140743911148469458816719041772\
33324051457075116261585651729745643474111323937979053240375536212584016355846\
76271753656852824864862960564347349013441387015253790608691878750065932727551\
50124946647984696576621546781055360401515968713587423010180100547320942280170\
67006872934449713063036235532362184455838204497679360053321313741038125519477\
54707148889575507583282854762645139146392040374976949420939867313228016138606\
51237074377201454370718965769577249008371109281714311260142501805427726937874\
83365330933154585222343649207261132093060095044340653027278211739771576849008\
26800152349455827436855482175017358100377930792713917286163922745980465498699\
40483245290867847858534556735731143111635547932754382562836449328253732690562\
21102802633465073368365585907453210068303705409760578053663166695918407751196\
99772357340119274620314543440002286695347030837651050493265259440507732285187\
51866980224990890377689175976730647521001372432851856923760227433333270071312\
02005026255040024869307635770450332901134791011477263052753190860562924484603\
54950023353689142993409760688042614604825574630805808502301839881756697240285\
60280814324289309577496355165208413334680501064215405166036762659877339466398\
91681246580792114063818545281367761712168149477913667010418830298346609672660\
9542869165107842443640903312008555744568233545848039435147`1998.482066348576, 
   -35.6497195647307822532426644856604560812777144109229332554345902051601280\
74680993833726754621842806824710919108637180087110201272112298520740810223905\
95275743002523757519216590988398207607339498684985719588404772920163553411454\
37438552008465034571103254288249345538640527059318970421974443324662523518007\
38498071149415494406250764380384579620862163829662966103205545150551979888931\
12990949334729114266559491169991494372384972798973668071814627876552516639578\
48478255800944140865763070209143142872413062918921907626687590500204890984239\
68765332235803716069994340084476301082987142679445240172342582494949458119984\
67411308390763899925550892245872396295106751292854616667278219589065423782884\
11376879978474937104730959437307541460408212068117873287816186149304350260066\
26146899584794931604339689892122591768735111219775482820098444996976525192820\
93554020064267442231804502900366454256448729314120629795785581232885856157372\
59543986486577841664213398147406154896587232679804777515859338898557740215047\
24782182810426429511422691542583986528995094716136851471927928987416796764938\
02131433487805186212534901011097227284118335023737526913733170412962333901066\
66551798175091751378921473133758993789928962243484751391095988381778775005388\
05000726146961974504573377611892489391624385034108788180538501046837784346833\
97028133216190279774038534121470643205230415909847319962861519577590993597682\
59333300336438406692199718317819773994738638568732301725632963015450903523331\
54262780086513383902805509972581498924586825082805292353501546689661639240474\
36723506148760989953341289035627587777568338933053569147401638323689044010601\
15563690845982905976079414877402021451714244810161703857580885516732582387370\
03585086363323406944675106645690782980786958038630279917517111795419356039979\
38591875480346236736988183299849903514219315848982755458267371420185966999679\
73531237775780820223348763507657239121277855550521732068442184207231332593699\
78335336582871745830037503179396329969210098573558265422068255847014569869678\
4871003574707602547405465978`1998.073443065646, -281.433254826462191202374012\
48195080177090252192902077278124801776043116953726704314597245619471674012887\
17920591353405976141091994448116843886016371884767204431602878791171664036980\
94369756913077411841419521973517983379506846260291199711151345651799756078363\
92869277940369976491506258242616472697982305428974147524441949463399920923672\
55742689340662802891323378904629476313387208266311627112634713519429132450724\
38791612342378165295943863142498026969361875085861504538930740814294885201650\
45041897813709251937302415105254674275530074842443217592620523651491730011145\
55282040223808948330519548257284123911912777428892029112244658073732251271287\
37878030080196176681932464780168464644025613896907283568410296019786192740783\
99110637119472234981230369145712287222776332290341228769871186609655430397379\
27304867489425303059834144220461915327490258200635380594208331847679107637517\
69232184315718418535730320487888163307083375750797653751390221937802049872048\
85011414108567638568274673301648961971933781365747592592367455102126642585019\
98685643209400087517263231534032033476121501929260226035548768200566168877498\
25217803451794727637692336616657145020676308031857020941662874445971970537646\
77626763629560825536122114693868853049961978991690515360218829141654699572642\
04188783363367204643829477796184612730986548096046698838059688422281227847559\
20074935589274844875369387154066985120119259799369004348677399169631725823062\
11969166817758763688103862012880401465493670246899032979258535058704118957331\
54642177895321289308402750990727708665381563283342285917995484905251641165692\
95903465390289700141331092801090246333389410566070616334865372524050075650661\
06663725533331218723079509698937691906670970599010748218642527519503355383001\
64659936352192262410590204158824781090205525430040196268100436209088818622137\
89929214611659129948110766880163844608727607182479758646932104819674898349424\
31879508239317422582822698553528126740050744267709658112554648745837349301537\
37560559058923910863079233937307086667196910976164040811856724958305374524`19\
97.678146088253, -1596.299653040372532307180059603777251305848697590697958201\
71178795668267890277749539056942552722690651464910110009739401882879242721056\
87355236148299944978168451852757694286593524623633147224057205072045231824969\
06106395781393737499631145551501251454609844803339375971475287558805863286972\
48319756077161692333782485037807383933638360962727128585064985074573404790965\
34049743797758505768812350119946758094295783926693813171115448988676075285423\
97018934730889208895052020826585580890423193253512430138610529244446163531004\
51213776219054645691069720255978178234178038844494544989170875682948544703712\
10108506585141426725396800462795481365946036775312989026264098378801623884724\
93062953978325929430176531813541734272725390855527009897245872191351501243727\
23881523580117926879932758148715556870751711004043963478695463329602226474310\
18212429171018351814632516686926890710725342015992500578858382745920511151647\
84631619391691859314297393345520199203372830331360007968654046911675335963660\
85741802182519218588334392186455213423741620302491115186691723129343283715757\
81621261210805871710393992700192828489518118946873581678043639771868673609968\
96287096342152123580653803146171919459433742465900957244897748018830316656408\
35714301262284608055877005724746839216203924095381636711993650355024164622086\
61627667844457101586536201328324492584509600278064446805865256687160189143810\
39709008315839848811101206085515902175254820474785050290571896440812509963760\
80216142903847149741646158821367789212941270853258206949683996448901431330343\
33791228177018761033523751525478945098674767776946531539417473253698975093753\
51497947839112416357390640540697471610343077953081413136784494376740119207481\
81391315632527463348477610787418348744152702891468883452315824915902809665091\
88199091624400952941040644919752616934093985996474518019493196774400309774073\
31720572769588130380504942533399785942374732081201874581924487815802440500412\
48340473181679126216747611661311996973942904347374313411694639959436362272003\
33762414755862731854514989827281723039096231`1997.3019842687106, 
   -7404.53646573891532806030131201821373226206979318993487741014493559738479\
01662977566286449026297336331213895959074970174272149438871125664101594803373\
89799847786506879454327830077995027357729839769463061615941587701894704306889\
42108776988463199862756690863604617050467478453648881324566112951507624841074\
16009566223568761716271129069236400197753634043182267745631299709495520630111\
53976333717475924452133136644257382027584515188339416984986952731839574137169\
46577536579772577152084798706523014195282554956462114317808854663936704017758\
42057897059029101375953797720370262026435191517543458935561103573510291072680\
60089289906242804914766248550570477576245077084502477302559173260594876126648\
93858211066040580563523975412653619024037601786455532676872879067970579933581\
17807728976446798848528253573842651317674733390130520434603981022428909674451\
35771041969235253924480208645590948514748547745578086697508916226300048930581\
65340295222873376247026725329306064682828384638244234229196640043939765333919\
35331002895145412056892452633567619525545573069668757207228801906997586415112\
40435998174255054504941078702284749792603627397858723506764571323129581558253\
69622835509584666766579388485820011274039786394273231989670524021309076742906\
25229472994917824891527867879278820797854015908160911815161775776784173992063\
03221582236459207983622278673790294480704270170955899979578411420737450212731\
29884171939763615408788897344200158611372839024120721718134846942203542880237\
22345991117479177208490790625573096517327719175268639113150281029862629464236\
05368756461483419597293642262938951882408285589102702343371451929504100682663\
47000232947503696161758162531519495213698018964383164618314270509639047790628\
57180343167115985400777067659342715069904499912186417739765959164466339385524\
20115870604565942479169627789800688906422601643416879498745468119250462191544\
56984111915560833534662262250379428173621417656071131294695841307479877105782\
69094013643781693825150350130659002362541623231933902954778619439487567884101\
237792216650769908568666442381`1996.9509200164923, 
   -30246.7247764190058250482601648790204704462651229877154817923897529815072\
59777409739460939333763668833257109167502403055165298849477453688909111197100\
27917461339807207569417921186081024189908129042867332601497890675690389119137\
79329244025145844849872096105032654431819847037108694838420214417370277050350\
60919061191219477507948541947038655045723004100651911591364449382120331747101\
17185018996690070420023207833383764733989541530853176215213676040026035064673\
67785866874103781745086762344907259454361306450608829853204144568461475554853\
42423624633499004578160512812955715816052497681648807954222408892299733036696\
49428883177322835020247257426560885490412495842421229181173637915167163827146\
87566894782231321404095558925420254528979590942482797942473059497962933753777\
94307555661617760070459625736899272058437792323786179894463512743795921449115\
75146716523591723198882859707691606721426160988124583415114750888179779727577\
53418809943957125955071639284293908194978828005706007046991901073922038751690\
80440447596055675772403039784511994913678881754591931405858173834608730540922\
71256970126528676115179500813777206645830824434560815611234724607542840650101\
90310031927453754952538086900642138144181326856863851597908407224624979637125\
08208764873491159606432599744145159490899467910497490295660231526825808755151\
08280839461167049835053096836903662987851534029589853809590299894238730575785\
52564830181822001744358309877345959362916993092043307535567240979122547819810\
10765631481316006274753373388410797179146631960753942456571433241800669826376\
41122417494154597796946854830592150819684333516853509157577345089684874863635\
00662402499379460897751764099564035926841935834110350732595031175471935452357\
52756929537765424266705512769409358745168813605631819851930531549599699708688\
01590252831481774100246725577180878389567410442363964547017370038992928767352\
13014062477816199122776978347503911654049796790888654181173570715174439223601\
27666789013441147716957566507465582812316635457145991292344245057830759679242\
671851960550449141192180020895`1996.6296661919152, 
   -113996.737370601353844255566394432539867780128346919077509787189052673595\
17365063690657240286966143802467450861022890728213067782845348034036880557837\
63098504622310889393843008920079195303655762844577389990607177713496564268144\
16768490477401882811522439814895553265517654475351609262048000378653256141087\
47034835174725268553045129603832070493153097359912885546741508974685970768253\
83696879821621738457146075144328938449966693734204971180615279373507973982066\
69131145460212342587064397626960189348546284071804746279453427783316466714369\
83717854498006227793705841870449256861272400931345770603638214645640662667253\
21071550529716512306377449528457331992745887520899662801305135949367961403014\
71382296828468845394206588751436120627641497372598643786480765777356815401647\
56659896117895779236790908259603039302460250327884619623904989819764487061537\
65166969447272920747236283260533179883331917810893693397777840053191551177500\
21542278879052239817602268004999294941413062748563086272841547906047846915025\
86923757104887541349999001198574993177650072797876607032819659784746962805118\
13717941716065422580112905791595573796456727283448928422332658954064922586526\
50574953198288008001352117490754705215863651072220076924483020412606167443137\
85455031514647248433061006904922705294171363524624773676569233441981966225368\
66616725339613067651747904300122554121592803626898532117314891352504269866324\
33811220816237026393460256613508722515360666944819507195561343611279557420376\
89053502149373235197397395358854570708968206579325377272275065876936434475274\
55953260508171936083968608582968358834293122440767692662073188201911349788277\
64359609697640704664732567045964029294156432303314924214597363375846794869445\
17822660420000543695267354182097495574473112740664361558729781547972537367711\
52066469678497544886096684197828357154704736023988328316934084087371273340064\
41980964554483921309026786504341292332661757587306900824653043404780303534599\
66763704321350494263544612223279214009615718144047383050266451568660197069595\
41501268935135005737979940619729`1996.3409375722606, 
   -408319.726136668378852775850492348407616346249226261714520934548531463916\
48956496293239602171464423692820186266965457159531313203237531181242165804953\
71921036299338358931462036921748311081172098805475273832372940550679938979920\
68530617805454170852764443936864781237817726956421900410084850710959008659680\
64732062087301258687006745369005077854928842633922180801350536703960523803421\
78099242480392508187768480063962485548978815201355423122278142719392588317077\
75885724705971223946573930021550387742147243857631909607902069289790095509416\
29948288031219927878533546171188317224526088813369305843707598533412017682841\
13522315001871743902654708103785605506404220961626177460372468324656170247453\
17246083132247796659744186324132311476874863336359580922237473953120569715077\
93208551141633125121872986211127829476500511448999826645157921836513833799207\
92337260184685064932676572109922608824375978866455364908357345145876207344060\
03050984012711665118376037341698871827369527355455170716881683000035816389622\
53196743510317883378467064397154034577017111342688064270739866321855523765700\
85463351532110117811484006155091846211408679724909710513635092313866556720824\
89130245530393344989937970502865730075877134103354199196482392996162373644856\
55705352525388012344104535515272019535779859778706989423004850804602078598427\
14665095420472830734569503019300940561732526658867863138195618913582576196454\
25267440307282502169278700609786761184400393723355656742642471623014782159192\
30472480998076428088661199978244738775632671236479939569198335391066190252401\
27930418886520617446345298711617611316930401762254100900274224702926822134604\
09768274053176721274122819064115364483115910158863153246087469251523852794889\
99727252474207232015844323788071736315459818266066158462052981796057675837025\
70357358720806669906996408767887318410378580726945461195252536419208901387680\
92523015522928063148865411579128569545184826986012015471853498935044549264497\
60953675423861888778406603247085408863622893090548742733973611617648004414956\
94308046153592775679437955507473`1996.0852618360684, 
   -1.41559842567500863064030655534486560093759385881359328554565131114696231\
95886808050805593733538492769779452203752745966500254561990683068855859254621\
65019141598677890462823492587466353954195904855060160031411264864757630036575\
76055697094558740780681247097672272968763351288181681005864866111975619260025\
62601232246914528017227258220977735220617845412287140999491782793474152004378\
41259110895736430462267658455744210434274733349449636132322359751122219909897\
74527713860763981921579168560609352442865372493805083214090790548350328449771\
28810125655188454465392598205935140344181850064109126275637413365556833811276\
67771583936671925829065938099689032580445409701352518798027897469607835841249\
65901546047400191330841851319281869489548981855653733808395758204717126497747\
52025897293512942744964152694640974099081052943058968758838188911633049630715\
13446022674024143845591186310483384778110119260138755787071946644370528712474\
28147140945045085354197076265624172619426985749314482957080866745323897443926\
77609277690311004264175762605083015332873885711585041163301617312891904760612\
21207847550607970027548706470781728183207715400361565463935313544043871078308\
49622559492886959741004033698895000449475401360050160308095103534839987341435\
11305260375745528353606181982951688588315556368249229685231595670053909690823\
35152985175936118889244922719479133433210971755093901924241976700564932624631\
22267326515679575753110272047189839130933779184856337722687510713872198003998\
92541429342771407992638555055774884880005922337753002717725558070685422296226\
75833864278897358102583419317892044852299739298332165637543368793247973268354\
69621334045152031745591339008348673996289653640610522509338220601993420791070\
55923566337825263251129502974818579852885176958166742024628503882216180411097\
82988500553268573611343592102110755440457525382078763418492258091905090475830\
15054577624165897000866058367360004993943036303749339986472245321859537565857\
62763639651510727833135792156058568596654938022663189633577889046995243842319\
021947096112993451076204676491588`1995.8613195051219*^6, 
   -4.80230726329594922954816158770745962327891089598512399006118788525924338\
83790935690866032405142017142066670083392544355266721432986850925037196119778\
36558939005291255005352388694343597810932507466788762424654237873888052724164\
42153527905626893240377227868268484673834465916912142336614885560786657064480\
48576884497524140134463444112970928831080976550092231716636785098058761014671\
29877507524000965793600249638262274638504813979134266410162709248026862244354\
68198036148896103247455795477033577099494916007742892636501652102590945756098\
97632452683987036949902436561904665541684255281210400555095430817085939310164\
23234186831996765023644441843075394582885110889885829998098974098308991022816\
03119056572620417963084154341322281809182723009861955803384755596913883463207\
09092287778938460424947925403370820929578582696698431190802718382254157127660\
10096844387133206253294065809987013914408719270706541629146004090827253073328\
21731935317581391174454636096104925079178772613355688977039453436613733789490\
91096310538477846573730126287332764312368983567920609074159887825318378139939\
86447070658261383304111599314665479029342315184508987796463778304992516325108\
29663770811203590069642712294070181596104459648785076344167945680506299172977\
19066795446009567258788592328302352706455392329138946324163689879581140546004\
35069246864445237969950379682404567360584143222533902084187554465693801303699\
60582512588140789018743982875268617072398222715169920680194275154402712046349\
28443734145283115163420659617769850327168708874070358870133487508709307506305\
42121148286609090670713406716207790419706926933643227654423259184609365706550\
38300789639936845855565130617909021461257669289403816791968909060367585048918\
65421155128137770883902352514254033777657930703333057121136159581089799233736\
69907150172189975116767396803350071219379865522380318119903475125278619048385\
96287839669090434684715835465013940425775672668748831651273835066634573433683\
17235494349623672783574622546100483444569446960683596247071789437450024053172\
276976174853052273046665999475253`1995.6665882559664*^6, 
   -1.60443943338096846533834171360367168889717084634318823783598559818220240\
78295352428916490170770393786297080944609930826076205743012592115749436396005\
14450910333344409839346934358530836521465867945338035166242396741838383118589\
57008188684407186253700523343406700721377702815539410611389051195083605979109\
14503708686474359662446349858558158268667878380536353512269015390210810253095\
97641189140289088679957673362142794220803536789743833141606380473537945630286\
59444474885131006387634986578742602810519417439972800686719925871436435361634\
64544775817895244235923116137070460543387200127466443932664683151894481247142\
74204859087966809928482065534509599179437959503965092221266265534644614273962\
46495046291219463345432056206923245524646854090636536470398159562411981618016\
34015912821127362591807166774377968273218189790659389478998842430179010807364\
70214784666764310771147457298673523659857890018699549987483520573233607327267\
98539738846704851959769334163806312081145587974621908076493617275073087410382\
76151462860170192363367887218486977110388336116723630449202117433906122682051\
63810879278169183652286681464187160562348394142055598605829784295246003279630\
01695546128586133040339036605305198961516701829106834455572835800921613556598\
58035631366090595413147750718134156195202035102731184763184863357654574061990\
96403765391185550688003286827822863001533572032958857166649772977047124378806\
30255039014942789653828098336928467994336846495434285867923339429223947123306\
23304574480511541459493397818543544877681161701592874412622006255305319538890\
07270174279635686827609066581099283564753753014764623312338812674304751290780\
97082993462255715935636266770195247576585759348748660178952908237093935941767\
16131947899980692390010286808275629921335640214645206943356452451244978762793\
25387607060814560396247759371290416946334125638514064175408276794878369189827\
02258298834892820368008349748034410035991286157096064132780865478405597772786\
81309860440926620119933496084348081405231017189899239987896631885130582987905\
0721168570056100915127270908943565`1995.4979896116092*^7, 
   -5.29959533306137542858260511800686575668336443792043599872908309600613790\
98893225162122504730175167027279483705600650369048345060839735565524533207340\
20008951804359939198557377949464806119825367720539583807091989231213610466619\
28904478781664884747223162015170624623582828932150353578932758902659907698802\
33466643302787534982627712328872084319825591026637477537063453697379143793193\
53104243556484198140969442858721950418540750187532882805719872888508120299960\
63399163035609952790916697991641326851742422486996483018919010791255555210459\
05925409464802425189209553222923414481508708985204478430852418240126479692297\
58365607531186666240993041401262855573947960386543397656714059177947703816488\
84342248229027870784931574945586979567517814535349437609849786644339115263557\
92442605004016322183518605942452723649339625501826197309233516517103104687070\
30656770962038676195550708779482239727508991856060977232909625145515395484086\
49869364121286361673231012675563262625299438907120552639768383885818812827507\
83853650975409550168715875477390031074065044262732785437053190206610885131172\
07257108527291844934522921446057025790818312342503040436706978300828561448029\
46258094695674676662597049218958942460682152114439884579400839489187845517346\
68040702651174244660997723075216031437607359876805396081621422581506000192411\
18318393714326952687326027182712463737505982580253301153155316640127090731893\
48890139195703652961663684177178876411237129028574187789532665275377697971606\
47467395705475566350806824909460729707509794092540582032749531207666027696169\
30094139473260039753137656270425541834334967272781354529939452686928508636415\
90651063842284238673867682637331200503068924311312875009048384615288833117858\
32870333128931883953667257174387489030839165673619757623633907251192127111212\
27798134821896308539128941886652993832263091028811465294006284597730161327514\
82634776368618245143801765994323112701572039720547248257854611288179240508213\
51104618600662312519337817350234263258722610520852521176338666222736048910837\
6627707190764089174055301979484038`1995.3523548486041*^7}, -1, 11, 1], 
 SeriesData[eps, 0, {0.166666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666654`1998.3872161432803, 
   -0.91666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666414`1997.3829145852087, 3.489133700090779884902874249\
98967926127614161727006588553444578135167040186826710358348111697654601931866\
88261478352620064810290101691705606342181398320998050825333213505479692142921\
70102736694065072446064111847078305547626587044894605148284485021521715141117\
70963267069248490610583608968888925869657923929200836048237804960636314606982\
68902765620905337121961770855811441305798611856548458338637689246227075716463\
39389105396064917107111371017222484022013247397588110657440978908462125839104\
53603808637080468104482738396716734549771576910270118667035799844681786780889\
81481828949715252642380527324642294506659762102632438643428719856887027377336\
49404195674602824958664047884123778834084811911017149919659779818372146503494\
30723525018301224160586838452474695550048332002930351137858749871114347804643\
67053064040730217926915855883281675249539071818096884150109063775030883465307\
66556357167089994705693555810964030597963247599896081274699576359628287432956\
98975572676089915554796591554469713589696924005095840294782652175848174065854\
11147746315180482846039535778170065564506326424492664972858475849750994499565\
16854595636418576340019636322409641246498419597709592985719894110645766706153\
85252745134954120792068426895372363104844321405215970786281366000204169295684\
89336824373036203038028111780406537745427299303100061918844709890176427753840\
81482071437027136886108936375376930602630133764780767904154242260373403060425\
66349903351040770428344971095636204964764706207299224621920312764460889734529\
87292974042455702471254245109330508313499494049460730884724223414096501712799\
81515427700555757181417101812367427925854038235527554432562002665016722414405\
08128487704180193372491911922030972610940205439534545940401831456266202102447\
29572867946093166765116104527886525643572257063202114913834643344758304563992\
21844001450081308321392036977087933981708046950975678575428578649639789577062\
67911985356027093169063566504684494385924273227134696134118732044123226461876\
34605432610856950622752355298952028164484238073071995775082713103097809`1996.\
5044091957755, 21.76872920674241348116001892171833046491082815210893890760566\
61223651746889321728489692555667632742939383639796510466822944582257393703473\
78101842897549922367059064510453641415271551562739233017635666378724422468749\
21356710811600641636267871502955230222316638307741190299972228333247947435143\
59788297861008617092030012530529740178745834803242183119551891562344475569874\
57422544272010496746361030853659999347774537574509936394782116352111951336365\
24117789585230151039710699138531660461410354121252148839886473645095601297764\
02252413589165761751624162396584034960898286903588225629106181563056005349912\
46292700537484254845674966964841038761393622858528899823308847237024694471038\
65589309207396533187367587034606522584037033894750341720044364923860862844697\
44724221347607286262830608797901851562534303118250492114019790915537615024257\
08970434400286738640316245534633720259930034960057059863386874875547554438124\
32259492165088381372587764180532835901059618771636077105968174299824791039140\
26052759663710302624647180875344891146985416454152053058289091260190944780934\
01148704166269806683790714918312053954406220719982037199964603269832655644678\
33699519508626950923716851103957092115403540825750762853145159284627840314270\
69548721997322731221347834937526821616764389342573480972819296842546271893756\
86859126737871289353448049031888547314897647809048661909932106444651093850690\
78121685547893216578747918861551628634874502934777217216526009994543958912495\
53003359479879428549989052560329067535699901651527087104729976786955822858971\
32178801678600556264421155073772817625411813241106775190487678173861760308187\
16756003610363271188592139607300399874971342649728694515065143655593375131142\
32491776651555971829052823971106757816801010668035069089663011158668379534914\
66295067211389998861796421361659601595753520664984596465489206732875277969744\
10787634254049541347655333485950771914335263442236070725695730690249519587726\
75412565312437587994560993198334670385478310772684173721690219366228591597456\
031376142146563776173531383169898770886`1996.0078080578025, 84.60513831233922\
26458595799739326136977311458058538551494408217467751258008241353242016758962\
97304999316082498943109114578998421624690247643060607894820798776163672790876\
54869602851325481381891656991269218256445478237861177474043159102283847721384\
66427842157403006013459851975651631008673799137116014661359539308375730339671\
58032279403059365934940636436264919412046430348941355161665212531990441980653\
81624016598909927582739375814622893027924473532235547211392534088809826373064\
73199871534991435166776055151793419654835102161850127654560861986998505151638\
53091193809726518202725950033683944955096175488896722007408259562334933550263\
17316374084709848019551106406929003329417680017035093556591804868224423433989\
19468266209019569706802259631786489044604971435913133692093297846607617233566\
54237363614556430247807697336808006758122712783324816005129656334625289819861\
49983538739054457405830962765846827674853502099798269310103688568706122605569\
00614696589629959151490353404730547608640700849261482302479148034720268032860\
68831726809174062751405084795392180191640517683163154618388759888964271068861\
58295748206646381433331009187844503153049146156217627629854514898176324332702\
68981149831262470060506851651957611223144798554393040533112833333159324514406\
15424974237849373854931319657661321322597605160214385840039655933316473630551\
21110553878467826614658719329587012639902636085179524733410515260414328419725\
46710780663598089898578200811987835494546479670448280477601399506243357031745\
40904392413695384441240749323205102524749135520762776300662647935478341268635\
88396517892414295633441894036564184394263838405905748879163432994386584625807\
77379963680381242798850221239490874737305554375987731166039644189985201892112\
09185768377924760670831589963728356171907605824141563953225653911754800976481\
40735539392759289449541387495819048158752283572906807602445192987211784015413\
55228891286821442469405693516098624359545098483209927988471625518767238755257\
72924352831967447481417694704908990890345203715034962184941481107613104955392\
2145171`1995.4249523022258, 74.2822741336460821318192338873915755288719068430\
51616431224418560237480868892197926885537331398552734110229918194003349876496\
81610545755381906232459564173629797576465432868250296286440904317665131730649\
44731999446437590418877753842827440987132473673605864813570883067018171881180\
34768161866287405587079098705895925268376163565354760617666166619920879751878\
38352080487289038197689973747109153460763693295480887951900020578027319140258\
82620283826941308462364364156932878866237468212987858867127277785665066146199\
60077401498219894359234692911624379493966852405288190392556474299271525782479\
30575959129097480433659086889853675057158050830840796348340107781213141590625\
12483686798266198330431950547557641001599982241082250378885551612770813001069\
07106024241151740963571603184642509895935013894469306139772741915873548514409\
76671494686355863003282043584961507629112991833880782749580955782887218495397\
31656300542108799812431437025822107786726354297329498809088972203490133734211\
07286141626041653821312686063027435995726583240010643471679712409397328119524\
19524589935116962936662438846625367759027289908850044383343114821159247182315\
10891554385643506835771866284593719808462852909969514655953310383986748569738\
14117855781611293965893298132375745990276563586355149007278347099936539444119\
24872212389225125024380095229883407783041521323764465556334750061775745594524\
04947000271363516493525013202898001998514559621826298367761456797667103322698\
97051470453853767936737485016854753516378137249422689529227773751835530561412\
92311766751105362564909297469971004904487984323855908924132170603024796889923\
32053733042752146563959674495112743101303576917951585506964302095124701980864\
05018240674657653634576619567451506161979627808977618699405827144926969051941\
92651096487886459213843795029145798374755846846957826507150185489294991481558\
36458330961709594006366724868611257714356263189260265607825791884999045269412\
63022755124775192583481317406208679815388314741680892295140711469882123873548\
3253164917176813641839664310701191280275457641106091`1994.2885429417895, 59.7\
80778401350332589983766393212305394122863312964011606270579922420714202802197\
66565624836957070556056689388753514172038624207801651397765261755974487670279\
23044008311916420032832755296095924986149221490424355795155898983961512779694\
31013794419928235773757230315432568372795364144020653514315098556399063317161\
80907863381621068265509267435794386358448845201103978149970874241427179242988\
87977479875763971474249577955819958331925579400296611544965150482668068855877\
13816178519358103491505197974350445949207712493636292274405825934601715450149\
16410884581128332242436506770073317472948769738032875807335258979428601918337\
30053327045194265548042686883867295488093255544635663596171425842945035935656\
14622200474464818268470168357069543644132431132494201116226270127985571575894\
28657351873399966907902179916083118062611459530376285608879693901888071006071\
30381845929985010298630275420858792439974832171018060089889127782060411170905\
50036546274501525629733950872948812205652886124137851663004522867073345993330\
46483381850957949817360930357279168453584219475657568347671633936269756067847\
29623734827772369143445844274415547539024378822017927001530981390118830702192\
96392889496237907879841461671714022700446533067604716288449295875629785057144\
80638204646787852538841965270765822464585941672560564287625112654598359323932\
24134460219775506864839811384444702188161450567954791279729251105287935082792\
07690784196338229954905963240401548066407016834938166769882420749766740623592\
82689120210069723469669266117325886989984770780323358359509621225795954780512\
96078398280723021793140484742718579476887805250992741621274541831920498014874\
47310233327537379180853923407608032604091084825240289989982004395845924854827\
95763519323290882558910251567736749489005975978262796468356925370762678098599\
99700335353467204955420482384414651074926561470122439213676781928188984418326\
00938101983862030414979750286936595797509247983351350442124943135730261529517\
96472787255278770684250244330617525225865813323257931967840603476184524373314\
39764946966704008821`1993.1894361307704, -624.4102563918656812267942325608257\
26280945251756345596300245801247796266768071333763379614692802873739557039376\
61380485578498100146356110388562449020941852843329902795999532151113761969296\
46759139469438843009229627317809900498646592620394254353915706996859813561956\
78770812431137881279899210485672801506900542957751922422042029236027357647933\
77299619259525256513062471932020891872240506242465894999658095240409555369737\
24620740201390202419654209245730351125507317118774639502909693216271019372321\
83424641902304002524221062284471559419564557407417507726580258940394402482831\
16693876156653406848971068632551130426314899096279587991349730206498451592759\
52634126707896406164713732685133838646391782032159874830049469779048481477091\
13277594009165274630933286419107417218051333939937832412676795287604564034029\
21496830516075450439562479117984786007021363128310603323204497641006262193876\
24520278268583145292851349421853999274141294626885053014384977393623495074044\
69519085225597278982524101124957093266283121976185647665378614975591454718612\
56719430741044115592657480514069046276858890822418316747135378209402898317360\
06598727568373346016737245351685744732355280925001107782942447953623245280694\
98793007984099087728058004053228663330502421925052382651847405373593147362864\
86844857425408886267162994088725221053136494774641982670140300425364310854720\
68795723716734071645084304054755517344486474571650313794802782700597433733699\
50457627083791589614581114715092015793540002186594363780098380136465091670267\
84744351570353233912879254584347457161510938222654109350865291758827375664745\
92165133036004036022500255779880961988192240386782704088387829321215652798256\
97651412288635498118685744483747881490737816979840114801002806436516362449164\
01870226043117739885914622363442016028392278857353252148126555372269411808463\
40477067293857829318613605344975001140520513764469637388196178283054830748934\
28087516970277577077295653955592066957687017970239521773852115450413799562619\
1921162175987116048121174544069419891351126191606388788353171241319`1993.2663\
049503599, 343.55832765963820244893506113590452408952979848375179263472947779\
79403256517439819585964469292978654326334313540637904839168112394180918788091\
40804763673870318535704946383722011904601146261445492755554134574997863794998\
70552501882487132735904615837727274864734192447338634786419566729270709153589\
77939656603602388599819261420748221159288296909670573809642941170395024080707\
21461455056186465204248564913251472312756954773862737366272321778643096319136\
01929423155957273438673900863922621863952851823568283259502743091903514879459\
96195266812279238511888440660361751971958586196063320161284194884435223458323\
24222371917491558642032736773331386281511816836799991475001320751979301324069\
75708723028477257808557599402939843980215989805727116823414309068831526776127\
16664528086046877508589191801016013346374062154985776839465395754414685151082\
21001549263619296593607643808153284243542409222604736624942035288583542060949\
35062641823696818131373279236951404630954732338147176623581219207397301480466\
58017864600838583959703536838707875403910052288088836331428539898824902662834\
21439742392087349383898943764705830577152384017503337399695896449156032914837\
01965655305655452755945427605255219761596805798178229032543490659080917892525\
60056248815984911385975248106457760600141902090580064255080936722549408848555\
55483425438122825512572283738438424551446757777950234453705066180587875614954\
37860465345961455687520858274662733091353342140822445964092992254820993408223\
18141302340844327495258385848156082801308927014086653571818717603744263484896\
56230156922233944330714329364525552586712875510121617702127257735166821308935\
61406937746357780228317056003462490144782547120565241676155378416662212840407\
62639625029282680873535403243667254558135414151409389952593248973176742642155\
42231847039722937066520387897653300316371263048290813290097931325647672627459\
72203750770688821113233534142623762370414307836806107010557003522635833475452\
03704108223102266542001877025083825461939961180819779136483920410294295098382\
657457558185199438299480939552151151`1992.1181958658456, 335.8840900693761377\
28036373178166229807043063368384433472888134170698145220893648067370681710134\
68763415311281103219940780128061581769165504065497109635065341125922084042029\
56535437434231603745493263771489227506261166482053957310441755761534002556045\
37135432658778278160598142635078918387266500504541443054627888021901894114388\
70822733647002244240303157258976319563208836142355234084243174370016341432640\
57615885260363722539386865341051230697972690896798235549610544217135945700669\
65892581533970698266223468951068909113849136326637188973091468633910938397775\
54688636084764532696453683848742156209703541928979636638558405789045999438800\
73650350479003759378322592073713870636110631449480068869090991888592295310259\
03085353882268916113673636624783364260767539423688149201439370747841514860090\
10669022591995746157124363413574429877390994023919202651964726867123267911945\
07679731075415749132135065084140404939222072906387020833829977406641395933407\
07805374326331740210936777095031771508663332985901499837137155603795652124768\
37005865517019885528657514577179871846294592349253473889536490196088224765254\
37945768568384862779384685805045258148461590686975100465572259022303903026279\
52332395049951726459270482496840435564312580831725691896890477319079141571067\
11443491005947602344872094329374898190833206132334887830180521129557484256980\
28559055609705577956676346581231543497005922456756269119900775045533107593207\
26643453697413860613998874063005230515937293000956257977349548994219660561020\
03590426754888491215798997779528542286726897647524542020559099533439138714395\
99350641571875163188077830455068604964353729162026210531118671989183092680423\
56807595531762754435216120505010415322791267001341483932167361343395036582945\
50235307153105700487962986790855674253089560033752112250758435417467529523413\
05223595578282669454249989250367275155186381711331127923043148049873830558036\
02429771238307242516840310265667949706794568240625798651675852138789190820792\
16095060702333442512033185485235947396424552646904065488424837134587512463027\
33329`1991.265759773997, 26131.3385433926814116680185411485605687766500175132\
05137431061503188359083614208967809422269639133377640881882197210852901494318\
97046944148545267653019037676432328304508878927360308694914778202586002564856\
99961734748220939213089350920602468274272273942523354333410750632894089550210\
70191207089927387930485619393304449638453828137473263481129150611517262995634\
16521511247599222301678453776799336064129251314183116010760935329702896814189\
47342642941075132882721503401374413676282271269143474646394844281029477259496\
50492337107090605114160478262213514565492757280035144802302928774953407192841\
48514150735371620267351312979816329514088782352898390691443440243589765038113\
80828776761967297681075935573454136732995650381762956560053470043912408982124\
02078673935114623666288997299979873541562262182510867859251113513898545863053\
23684466851624308247168862184605128756811057066616592074853950553998458186287\
70282999909328138536058090496635683657464275740386637443764940987490704534690\
41910894885811336495879526499514254419962043403285599164846906573213723018098\
37763115779811056791060733036151530588389233931348150483012550055151494835409\
65440973877783892083657933757115706239583886084608464783735039583372447573367\
46348730101907296802656708661258313455464218019174509563133440401762575878646\
64671883720448250501382396337160930561735937207442974281450715366132803524573\
16074163215671809769072590374655970461912062261577169582367219641273439222088\
65237632426562304411449038169958838807817403315170818314621133575904588863975\
94965848748524564316524701442640774804909700213002576316249787188815480292795\
43921562556855617038991824375916880515350134732396024514098089716075636294870\
28524877708162799145362094946549228688562615680000000796755242283626014001212\
87353785829533411154195388897024259873252493500135102716609257071775483135022\
37002652078920433624222088561114411642996983215309573179403483416809622711209\
49582640910199154716398899097146320003355454978327842625414861497580566166749\
2870375461414778865654435715507455156131313259543241`1992.354075646989, 67056\
.4366753795840833778539266351458209391373723362816040838597488162588178284393\
28867167518612440991873103942676747555312392892883842582920812088183143583848\
63190898724134057697139772543057328338476183051070581465573010837613120686434\
64013732687271722231806546676281937097865864892117907077385685412847762185000\
38462274354506284423325037610673613678085307193262137750731832709233688518630\
44633304435230804431401324974018159217753045298882616345973719331798291845444\
14446077221067820315425308272882069477376289113532149415609019485263994977929\
97622821391555533977440904346793738073176196437056461754561932815868845156136\
36834383700327250116311889962432444890164138005784205589647105000596863787991\
75858466685517619764630199700202064625462279311387036238017763465788375671338\
77772427531639213377035183065941800576147872761109108779041874633509259900426\
49026211376712825096741555558121699354552007348458671116906630733947597718835\
69352123291416355704022034631306905378331063584168263386701845685478717690494\
78681323745251892909759966775427023571820430171446253066678619377015942770755\
68520362900238950154139215656839175183952892087423340807543081104054667357032\
29542485061569592625176944110285725275002217198079470397488109762041525446002\
93167397367980967456991266042163478939456032377747693317290745404976896945589\
61445156549126773458350594486289479598546154230786250628157943968436926033213\
09682922834287190245419194567711574251389198784239103982053244791850973172699\
54422456265070770444014519784275322933208211696372271580904112047485428443431\
69583335616874529166847424299672992160922805308403417627526817682368348332820\
01946928441704481642334866706918413007123768141173116024748726754659136044118\
66309215756222372506174974992267218268370363266853342624693679437579129555343\
23634702342480606589318779280312643961579856129426854927494937340090522968792\
49682501424526122186161444692658714039252947843336262091827357567889668374262\
84634571623322784486982428840366278924725507512970857349648714887929698512455\
4617769905294014062863`1991.9955773666418, 399234.730627619525852253430992019\
17752120552728428267116978356388217427219141272561356707600595413532306318121\
18547947706954716194779273905860567994002440020219256113913696470953918422982\
51018239339368623064732828293511222505402971115442362167162544618900468213079\
95740231903689837632051267978613978615644761751408092241967288757314102429750\
15363707920635878539828429834784711663215351892308895079969865608280260049779\
60081831651906699141635559531555468135338603234972095735199881477774202774946\
93072053460117624543288184637188072738332870211545276212939924303957741896647\
50954319973485634084172564069729283200365717505156773596259486802627844561764\
67784174055656604159094139610038867256891045001305701234508466812884638483442\
75957083601090992643513070040022504021857134566851386151179993491202205943033\
54291133796811666983973009134218987901454472920024078269981680704706693354277\
46101898360718664430854565444610637455021862977754393314357032542439516131253\
96599837022459489688769508099055230558020198693414422458296780225844154593972\
10439005831765856747473815189029670911085962237168850132879541071889662015395\
54948864436287547315702474174918844378971673120935093609776738090709062427137\
07825679403016817102648522968122007427982375189765126112276658591545789456177\
17579333472250583404696183167702236564843119085959452567396450081876112736078\
84466721213557999831274886276471762113068734402920497009702373424590978003158\
43330773965567613897250408841181401163726647217627014876663281173494847657621\
53716767296369511077687493677268345876620612128389317615824155937290822404131\
24234174818998788845267847883392054957391315502959405292886442317209920544104\
61960522555983546846620553104515132051047519593490660182619530783597093895533\
42931733876094893382116320138044352223448863416118875268141962806310356292957\
26130943082258529186140686172934937670345455264551430968930221352260202163717\
96368999843789779859826133611608687951072870242599406414289054696117577790828\
07692536367870159464835725170513800653540091216799300329488414467075948`1992.\
033044285683}, -5, 8, 1], SeriesData[eps, 0, 
  {-4.32929293484455276606401478616467161109900380767490763073190486177648246\
47478753862276385437667996689319632556321709696583362862982801813971280140588\
64876828351133923643348117304754939304701094416942024877495002468446981397187\
47100293230426747736475623451335181118048133798356187545050779288334013193452\
85960821284958228993865849020046266418235307471506140179817405487899805954525\
31589890354300582129904756929899635337273286623985159859221608199542264362684\
32525818897530071010018780102100565288307923823859107451101171896014498753345\
34124911034672393329350960832599228569643830182929311875316910529976890387072\
85949265684052033353219431552118419947114370334390884868530266075520112411055\
43250797255501820951125485345418506274020411995571480958067683442813584643530\
36679606186355318357824059353810183724602806953119608286276781363806341094353\
20617151773517498556033613844658548817050811306729747597116920984660444576441\
07462435962770169396678555625411021211810619611782336811070502809644075471229\
63423178080210150476934799900637123851198309431526241716984910258385753957548\
29679960950362700242948464652885819031380398013853226117221785684033732164419\
77152959487311178888428718286480558939900250934196767309061492632057162825764\
48955937851554997384494487142737688381351062660252493573673237326361465957746\
68541580020843518126651187148049285042604701326953316797740777225483778183481\
23033675038652635218839048391133276422651134949968907144773477289745168517507\
20859105107952909100644672782698325307970686059070462975986581274251230090538\
85102673282293070749217476349062106977964292354988573908707525295436210966732\
24550928296350470138398725266862064400991959528716491137304397622113699594142\
19289143756068826686411381080973382317357422952558980323302308109941019665419\
71020419706186241079422526135979831558242711335274600058786089292213413867980\
94799053735186816915059857878270161986100159908243137385277182255314869514401\
90019908086270571656652833420539223170264273032119784788644666505184827495941\
461332731484260396259335815`1996.173645078894, -64.92505751883769114512959510\
15139907055863974629539916823229155556002609363590751106788040179261989874836\
47785107315627858623167443467235298033363852469138435046410579321445625268577\
54943316487139214920218843404571653303167950011449983077299910253853056370487\
53366980719607280275481800695633165507874976438120163974857048841759341798310\
34798754192763155881818326509950300619996034887093435362223940810965123803064\
80868453342370474346813461680497517029170863431759844038307213564316417372126\
22214789452550342587678498354444303907322240354478577102324438533821074241554\
61006723582960567840928396706937782347035866181402932432191772896222197854619\
01922508900069583478727240821220403576772675687266179225067497027182218393754\
28510999638257074989816786828986408296544754222441683386025997119476194521338\
83182778441184794710914514089608150453229285630695897107320438802300557177804\
69157711077061734591326940788234266729204731609034496079246529023173167767622\
86383508029088927604533008577894418900737115252539059764986100032304726481471\
40387722818500600770053651277823694814988063174568306018895969132923790268569\
00994191115671711804213914784684604188827927465735934410376378686225520702171\
46639808130191077687681127495298733503419248908143525891844210504955529586302\
42553368311073544339910833906965897120083557085126565758579756295764254287104\
79286819092797382956204965312440504542458318186744803721128954589941783627460\
10375948719268300253040009386034587661408796092364130587432650498705194690982\
81493527946713300899742784695714955835184143044759248794366214783410928260789\
12870252474616087215349925609528804325768241276069009061801138862416869683932\
07158472263667907381123894655268442561924213276964651595775164130673840538704\
89136363456784899730717152279226280984903138634101776503420373627292407825245\
97553602696725860123738605843066695526066176342308066649352544716671828438563\
00831862989720440102902885473717141643176916849583295584281229328057690882292\
845099688774294480920104929260425433461073882023220629603746228655539865`1996\
.0007551432982, -519.13303370774926663017909542388522539512324667095983739652\
02034453265354234483162941054990477053449023045553384563631759034991432186584\
23347522027258086845001220281761108606887967444752881774297732323019947345214\
73123348554074041102321993148801761208322648198821144054160754650439846268850\
62238716685856650175882844140854732484440219686923864679493897805844324672985\
40003092003478555645728394651435622428435966807742104384410959195218218647374\
30549267756536391232843095007270828629270443989700940112209239260479772600126\
87793572462024439567763834191255936178238568717387886017398457830226338599621\
10684454723992334115767723831727785838762549324330086376120469717844864895627\
34255085070173590567500135491284382413984838384937134693005825753696987588719\
39949891705945672154836566044475592387586110613231671310978394691913055920720\
54802917690603357802532409172329182441173100152872374794838001857003615051359\
96260554839276007202326614892365800362940743649131328461707985715116595868488\
39002268312668568928558186112324695577986748485693223473059417770096020355702\
05935729227242083508053288190049288446119110412650976743741519625291332627022\
08774433457639707015527424669655762883933651330736198562624707569070049106612\
52333883818245140964824367674031035268843130274944171761796257961826840355222\
58680963731680707124698692884841663449493691594663658367097478005604040740686\
21216834696711522918075454255061981713163973080953020752029986754362475957534\
78043982928000865852549327867131699324816754358347850700421938621148508599009\
09224539146774763148786806407220087121246017866511898469931909676602276143055\
22172039920018560001839605051290943786327643989160372889086997156219020066483\
73222747069261322277458927826554741199734835771568599720884116091874891203797\
02954813886987783507172340912121579015053198463626051738490429216329697550347\
41558681989991386229548065805662572831787495282429213132926212916437673674469\
60301516963031874198971848984081345491053441817383605623560356243974262289859\
033934426829489765332370702130109978426344`1995.7468434311104, 
   -2985.80397096843396286009164150110698663798472470014357829500011124761832\
78095772944768146163363608843302231227132948292211719660847907322243875432491\
74079359385960489804774705988749360054625519678073205659575233000446340731314\
04235485039033777591182781150867127365723008679530954861733110284643083318251\
24379440222668635821982377683228705637669789145672442749772343333184982478651\
14451030183923813309008014833162723349175195804196160034711018996268613959949\
57631047563786894621925165261000717998297378251761171325217201317481861065790\
89253643982254769024278312488517447518283243784484286011119015175460452728690\
31432669981293055340152490929264724601901648427529817818493796837983403529008\
26507833440058101874461776220131963460047312701139729215762424763660444227678\
47663170865868945443318815798171179751984239378529394783839055918090463228972\
58155930095611509527721040822389926055782563425855210169869571578649338490308\
76815022365353330123821389643313992760262687745857482766542886700045065367017\
32492844873327971333559870607017188883737775823523729301481697926365391753082\
23703885416382157742569587357915105461410643624142279508420783865996902486706\
90870176550423846518415025902306406146331148007691556453460137353889125026618\
97546000282261122479900261387565380384683007687301942563527178815588687278443\
28828185795017141794182175690950719346772784374277951567828676225596457211203\
87491942856429005098907110101295203414410943321842036534153839012942991582548\
53903095511888501243265914687085387850956825465128626210132627173939757051498\
07473315720831346489297108000037851210364810612851614206123007889691807402123\
09472579215090095716635669885742497228017561673776939048485419994495861806811\
70004102355997200527057713844258517917053895691951055717743858530485440670363\
15687955590485268819223533737373392516531502360058762567504922233581837889140\
44412182049930977723084584062085106169658027686964380694883141148500351812195\
39760524667245452842802832158919053970896960972903192732424108899012565229135\
507470916695884961659724482733`1995.4650224027714, 
   -14050.8611303693116611088139713660530848489370831590900025166944243642410\
17136013023929900672037490885139355172069020707131717735491487932053666470301\
23569017927461596188235847761697843650294461962758341692097730325988256214878\
53572869665763837956875481567273333768961598255430039635190018715096641502221\
36069319168735222818386776622036311472550019642868662128652303562619917255247\
91530737195229560918644879249196922032767573065531838243402881930094453797771\
80775698167004049468474029858638784135990499826312229721878012876464890772459\
73532742994337885022444395313783847695120300732848529616022560250209107393006\
12911506520963521212984781412082895815064827419778452008327171801028139946976\
43580837362953047267507282398222955119960849702212166150858815224790392605399\
58149125193556465006595915216787756710698007798043839721103084711352950872905\
88799624850241040911159897755387359901022272746193489008135438776433322482583\
24389800416287048026725898539280916917185176829597794132016136507046378015710\
63247755412307297526315629129292352303945674836941035068445944062491952135161\
72257762549143985458523521306461559598910868690255179890381535792694946854621\
24669597001739923736610837630273026201122862416253404220057955565982548112609\
04989439094936051545716569423654794645075278989551644828961328310129034991142\
12036635639262276190707318471431799575081175649230828229800480481404351049307\
55481550627052873302697926211177465006962877433685478488279405395087164501508\
74482072618679545437623030314188972174919907584515995847972160052509389134850\
68934649407853985426090547010658399437271150421232426171083234079358101554981\
32462479350941594418455684786262687407474413557808371143194900601189142704058\
10648109448197220336239911844021017334190158143339392015133444419835146313473\
14610432195120091620763986011146159848992736191791599644688010980230053260284\
41546692253617644958072397085688276338957986106040264035198513111512233677217\
79588024013477285562689768828223515982523746262280341600388963671737768505880\
0536714689615291671651313453989`1995.1809764238583, 
   -58209.6262533864504528766674713966589992334000704109999126859011608040425\
75277226919978927165496997134201636359661627631171484315512215338230280131263\
72240833252977559050220160443358295093633583249527827204011147638782161920745\
89399991085906014613211331498349620679843175509562037970032049514256811036772\
65503839284039072664274571660849940883442950133419192279982865851009421467009\
38814698214449649968726907708647766783707866302843559768263951701712790703479\
17949155618637742211121941358377680677329310103915682667661018915360197913326\
93022205558096725835656996803421638565520600864894460114850663942394469853056\
02470036923318631483770935310835190208490195313691284588607593782358306886104\
98655527559219901592180920702628503255470458493636658522929602527139903599789\
25705401451322678237480321758362739150630442298115032603891677587579511681733\
32066251038440915377739556547315760981957589542117552295289638877007341419136\
03786244576695408394199093527225649646028637282909517149632406698486165212390\
12181318284528430418617917303060252546774567907261875954332650005251775630449\
39547391217902283540944384115654760781672743169605959660029674288752170041760\
09218477538018999351150508836367928963417500581218828745863057320538012295201\
89087869754349166860121722623136490891403778234319478933397057330129329867140\
21903676149362265233921228642031816324784541929831772423091894532085557583499\
22579407374918582502891102002464653607079740081333887695034089700798327513197\
43267910190096949399471537793520204135424267346956797253135514884741372740861\
19865198029534899472259997403216131052688944760794294290834490111868439533376\
69638562133555829721140417282010288727481611572065927792911782301544774786700\
40043425307226223385602697316154617776023836466074225152919188899784411100122\
94914579820685775698875644403367149782024450348350430142980706304502879988250\
62661122383722126440088602880360821873754457551604375382178860330867899676485\
04822068402506019111848962341850062570124052938342565001303264397655239393352\
8195543563797403258154680203325`1994.9088337147582, 
   -222244.051368166965623580254422933220623219984136673090011162572678302438\
46690755414950818531338462880180550232474704864893053196203653848684400883696\
91843155220594185510290657907231076230153510497549753769428321534286273798969\
20066763645783047626549258300824978890866439448185908427120811774901132098160\
37812831226895592357684845916385758530395510227529459612977510947301292373359\
18084351028021616362431494155578679267186206537848697861584252859781322383012\
67667545537821346771311465121219445562967503253861794987624071397008712752913\
10681439242684487860246733860791375529201313534731192439108055904224434104768\
19251802446060149692077576254698989055617945880116220387954888539856106412220\
49449081170795609257165967727019204432265122555917877959744400718772733053611\
52735303531770027019751693611192863127223445351730442794068724536070431345325\
86855031689984880710631923493875195520160930902015454338384703860637023757255\
70566954598506037049704998169367766244577128431645628445517885284137122007045\
72644566631227649423428685078423118831859911507894920912691603661185337003021\
54724130530442066970762669042155231686981764637191192310233013186026257833957\
46780162359639949172598905654140030367665483013595598190840267722477885597608\
11183974147507158172449496355343221468234306666711406720334648941705588667806\
56047772998563238324995043577700078829136206932247119112603591773245866453919\
53866104743136089918450869028084296051029136386934820116803597081821698900423\
55730351412920678755382932087562518802047216604677432924183131700236839872624\
12653784645929091101153366125799576637489538115390455074925848454412344431565\
68495341666725438566441860553469863410337872022913773680509923242037505401677\
41293403722885312408539022120377855522255087602830998236839960563771819000875\
79021149578287491521509445955424787305310581922360790597818386851472847587920\
42892602361387306811884161648818745465769612532996301612530812494072105361564\
36352578683316944500333192314468592380393937696676741701774633473455566356307\
11992446119747380512626983308086`1994.6562471847556, 
   -805083.335141060535632795613123801724303483834960932799014448334410104843\
96796706854488474278072044324713111869802344100253569284079759904170613992489\
55097176044907601136190612872135279916746562045224212650409015627411913749805\
09538343755962987592451669505176335426550291359000644553613244345167199530616\
19853303275186421067846178451716617712191680466843964787484172287782937384987\
84396060456570495782057483556948646972238727107098576487737033224116458394035\
70467854667465559084263916538091673343727287187247494456514813342948211682062\
00854332173749300163759967865584925070667753940283346237997325733351991214017\
90836438810728149188458798233222596834612275781414558152711560437906539688722\
48518173382885648637187673413515967829580047839767379296293370630115451922011\
78980162881206017995222628391561840250217812115434344960457416332320268508761\
05107996223395837405973878357210526483910299357143140153433016613609673563200\
46106876164827555653751227084509217396535263333152191538324139131611945239476\
95206988792440285158113369118049667885167199611533224944007764843240606002174\
51296414115843504420746628792307208080383973696326976371511762091949230922777\
37445228426428801062997419868460360850815377213816290482764914704060557917703\
37059417118231536160891930962695616324834515294612525400321473589322396906863\
96375401485786584942865809500228719448717074899183536942283312126231010641873\
77442411737876883988234872515813321480733281571748838413430696568981191458319\
75990786208614301845222546368099969097624321967890063783779698317359242227048\
12833833632049862619093609931329631425578591602876234140210783584406192052216\
21556739158519623384087095471044456033428590264469760093839270903939061201332\
86053670769686972436786783798259170079360947285102905765190812780016204287929\
05464658173835065676667341283171385406057631528042906332157532535750550490759\
51891327764935447720755044788278630857808550603264914161485547734939866303573\
32410613272221356742886539633959686768739002605017789076718654197275625574347\
83356690902601728853743537946165`1994.4264570724417, 
   -2.81767031876474389096338476737339656210801712990770419835417439414494144\
02679932640374527996931310184349679100566414500155224543685556063643222779270\
99575882159870398131859891156506365164628180323819309252358808277991832451666\
28569092670451939894932423056873852681043935433237087171654260558907248910853\
31374022515773459400297402834243692129260628351656172763811309854183059730636\
73111683923287749385413532928014956688272811960497353590271690021611466125354\
25137637549806273446010505957801307558105926982826820163521890796565619914540\
99443487430867598326026542442783078829836334408761633330636439971401356439487\
97147209097126846310419087398015986047725297695400542012787812408315822194863\
17665487005127495390320122894164917488819206457670872405424633037273897919072\
92670557674140616824982056857966030048875782535891790213738097537289484878012\
75521191797747582946535567048845303736706722849446414459285477324149140877236\
48953043124617835089251549120970111893921451247658859934490814281264289632363\
13069943196864493630279291240596706547765615979209202328662556963447088925365\
62240635981723240399119509252268160473103297241667249800133523662398195484953\
82935035086103573420930823873032798967710762063600434428851765818778819417281\
14441111398811332252343863720992451192569699666030137464939436299264597060031\
83667653732385098691785981242821319433245432683145964975794709952240909332801\
98454404266277776474438010021527098278072199981569374337184757754908990963795\
48592164192720498446730998653119962742877196987152837241850380492148539959373\
57706982607659616385824143748204089954586283621062371194828390586984738353105\
92124396173447843728668169914547778151656064753704335370689019407449944306008\
08285870341416904218806599142120267768993070933215448022739324193676971564675\
14828068835814075377941043182116887832886972498589409280510286869719048095185\
46661829649914870224731376082984589990585025129680112911311472412540663390141\
16748638339657507674753203860591961253396634407352191511857546252160429741321\
598984972209634072290731038183843`1994.2192046903735*^6, 
   -9.63311487651536796729100468397923788951465489380715757135670335858683140\
81635291516331629302992650331305850081329986189473672693293959311387466668163\
86084971574982227670089697974334764497726281678632353154527222687433605641324\
01560054300378136591332348167337227380870655993762460357015372029584875874060\
43087376234984448909199461875815922978105413253025707324638009193330637899629\
39524612244175630280849400297290657598750387936047309572405939517922450949199\
86112511758484274749944603463469984245197222849910883553054958979545067338052\
23064391703122771542444783051153525622399046283332895259800273542926653899134\
22466218059076863714397865743567896071715955627638811873469223111255259117761\
94647136954906057339325193257753420713717827551772817094083529509097687851193\
57938199054178572129748640155898233607059794656637016062568591429159855566590\
29123959854417925606472302553445765548069032036260014109719555218494728797346\
45372141696561539311244747253240428388744920855502274092650168390505646785178\
68260736782086994490081636396479149192485082937338572410606754360229444396843\
63641944994225447169905812971722770781189993291711503017706994358870474002309\
18855217571485546623177430018621488865721981581383376676041351214581540938780\
72309648978655113933545688068136672659220298428347802654454680982096902986924\
49172599444089118714507627814349705995038556678914492634671703698421704278641\
57160099911122797048471553569215842898139507262808254010188960138864833472192\
89750399515063318161789399587738181955176655731851924028219497441189456799490\
28639187622018947052134919349056500993826139039362348653750819009853971400965\
50794247052745421281347638001340934942055756398719084313771773691687696406974\
68092188530244002257306675313776864799831620206984959517910976546470980336213\
97025296509052068505992736034632655980366114185060661321922200438412107885651\
33644079694731062900988226608041016507401751024899601956456185085529548534863\
70875410980215905531273811586264006260949656441826352648794292881456489047488\
044854053742020730216085352376185`1994.0305100317867*^6}, -1, 9, 1], 
 SeriesData[eps, 0, {0.166666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666563`1996.8938091027364, 1.1388888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888955`1995.957008125181, -15.310010382217807214582572620286657711832407\
93267201588637198615244503029663520354388082831918013252706623973801392305108\
96053834528536426955145841712307354560398073102137038984418513056481235555648\
46877334833130005515367786020845626612128677859989379837626102904057588209414\
60878437420895802769090929086684999373872743677273309366627007736928026288247\
71470726956200840949850736888762374532450431627589767762292795676375585828969\
20239162601954508296326700043706362823480724977072340946620884940457070933563\
89440063692921517217274073160864783555114105191332789307593143312785385180607\
52914123536448024536924388440758389039367069986987342925764321933155130643710\
61701756536541596576469058289204176141940944140008277780898713084611844077025\
21895130282262665123165206841060805440710780230436075635896924586896675896265\
82444243423645877291838853952894933986254588332101176425144532546608229478781\
05205440323059300840776072267569527474042933600842910923993243731722376319885\
74314831612978846936153467642856147741650274104685583337793409274576460379453\
97899357716126638679949143906924588652928000230040572881311287848576460879877\
11794974087207693016036413107107348180143431733712274922542507174204142427760\
16794925388521723982220774310657122133414652561260915299102036727690569516640\
17234376165922556732083280686939959761489888572812912506595968090582831373682\
58446587298748427696369481455351369932259621446482287972971600752084753288121\
74955835135923864032862350765162908525637057351682108698217112673022709369555\
12637210358479384493357644044327107409768689071395819773151968871066172748781\
78619642418404017285768964236058538311878928836431061563287211585236595264986\
05502804767071288259325774258935483909664740781071196231867998435725214886816\
11909645440429894411701567566549676413560362477500076618500529475494932432520\
93421661336962305834888668973417173096593291063861893108050989878786960359234\
59408330409797255713722867253212685127902666752506036540561145177255459917656\
36532695030017425709926742523629732113879374598873287291`1995.610687475255, 
   -38.5336066329704294589798731211272769763920385269485628772120142038761208\
09467166814941929805161582812291174581601913527194888208369238603247003694550\
16548598140267825580919615724993465988931706613382515099960347896578343385209\
95653527044052500636531809753217551603799784954856725992787967258169361141509\
00117202438102272635974304735009989849425420448813075616449714906959034254358\
91772904308751036539696437738827690546121802281467333937738284304099203697157\
35968575935362715266054374770643950944559454728114555211768602477300272603261\
64072802853596083130359817411206491179022976875258116293330764807775078292812\
06594561041287613939385764514571927686725523187572639873679243830066659319990\
56830576669030640144063382455625419105509774169512638461114034315948989763796\
87165598269713222253055610574027014881264897373236643322506074071958229716790\
33756938970085110113069532388570977350926200878067760960816434517883104358459\
56130801679468544424291099195692684232010503249288984147809715389926310469412\
54954907670097602573159270552588141444336399139920999281791008552799042791993\
17814472590400291901308447211218532369607552525693932709562650283954952130011\
22707945969887657346170357403628898977082628189551324446736958922527506870798\
08675040671118789831739822498826194007942968884900340875073932147350313285300\
90041456748239729775506520387949004145449650323735070770395736270574538842811\
22977597753112453031892726829951355081395076569074480993809789286117415517753\
86988360812738787236278586401217300240760185737726451244800082425409365764143\
78205109670184968024067698824868467147667685869363455271206839161898082041312\
91368899972646909613472577249093113386078580593843758985442797049621062173066\
57488409954855733493131289341670931100050678072742506018178782138307879295452\
17066584978779275840546948232163868339770712583261902738311190923895255269108\
09155932348173811610721685461990943091324014949313132657638151162390594802438\
48693118063986578989750575518796907241657815313396741731322242796231206122039\
4776134670633495130588200906`1994.7088127569693, -2.9629125657198144823657494\
31201035200019175305043761722990891307551096729119822122788064827952604479504\
37149851702050713493182400281793727732281970019793136433288017857679594481428\
47359920794394555924373549912796025367986494155722864184582454406223878546384\
57149314180886948498634377700104614743232163997994933646671904578741476238216\
88709925946792183785689067335761474136008999453593592210646299181927961142920\
37924558326469550954472987581618147367515445220876166069708288344088710267297\
58650413138245792472249323476011072281916012579336339353312547326002288095148\
87352257296302148591456374934495199272585035672693033608681472109487926167944\
74425838802995649835331113397061897851562362067237476966939488177053376060452\
82772794279399329774789074834541733701648394393901483025275485582098339935464\
21315712043855396480465529186124097808513875119583883850704792755106285255054\
65192298002921294863258663745121876374185446338467531762914693968903749025816\
66647127794349501664292526651357221463831863714041561617417397190337087174752\
05071587552061434131278465229394062008223605083919042474721115429606621793618\
79852415092512216033501228465391729372565310680653665929677956783184496776269\
76469295482017624995500890756033355468168188155029836806849398764812083090766\
89700086367747592190047783499899718217280799063574075433032678301157817370332\
52321323892825764325628194293978167229216629220931709984191837100148446711151\
74168250779564905388047395145941775655110378534297227340892390337344577568032\
41732704219769526373595819624367795647918791058559007538117106501805379693540\
62567543891480869790724308700338531554078654526945774182380328601703049750036\
23251784894791368991893563835895113865356330262789712008036052238504787161489\
15478319473451757564868044432682773160467634352355381092024061117666527622642\
48216068358562892642959070123807310499951422641378809523037042013722699571674\
47341040761589346936220312536445698584593444682341864946773056498735363922288\
7247050624306180948204786066119118081167578964808070054350426873056337798`199\
2.4091147392476, 539.88717714439789878560803626760431979068986946118069926679\
13439499897191837455424987029396330420222216044451910550294720899212208119627\
34571490818964916400026396164350452908048315420129918866765386064628883273048\
08213356242992190270778795023251252073734149352581000312919400695038083563590\
97941913849251601665736143251107304260815046294811815443688126536853114564268\
83566101717272257242232512953964661214551716114064408067504771085092035191531\
58761751840139426746749097345815332749794028641613224277450250891869674067491\
31437614168680033254697340955006129988196740372057755128687069828610951771350\
90431334306651899755893962850581908756706490677053668962736388224229944664725\
18695410559685926466420894179492263755736446509972960131894448351625262382335\
20099397271558458348194460730961464544932719156555456638078770928571187942114\
40579666691033041602420676658707869269074594411068943345931490829768203696660\
96611748745418613968293060580366648614772035430046058749919266140472700053866\
12069883714509207612423094670074444248544693752975991760943017679801707642466\
30928182488536764786245802075412470826758297720230352447498346761423558905789\
05133017127964409832749843662923091595619189624908942123528541999285385081544\
45177132112196582626046659700867589033280558160574203162043633655747586961982\
70023862352303225937368426064534062492036695991335381804827551179040971818461\
10556632583551478357343697302586673656515698960606134959332280033603060968891\
03605603644305666607082850392753819687844492580604831674897698061618745222278\
67272302290015859577892537817451768226681738981456115180529480506109905081846\
61640425722890168324417319180940370525537896197006958942469755917424463821483\
40866097950007610567006994228681152211031762622780798741513524729795936121528\
68885840613446607715955472854836919527317747033201828064742604342920522532037\
34480634724924583622880547955946734741271427853449265601777664861711976048197\
13799620862721760609012316834767575912082623224247825866948334095248485242896\
680888208365254546433441291520952785542056`1993.5730955127408, 1735.481826088\
23996192749034329042407072018994747457018555339250349588884003007313375396521\
08766851636533865419377114791300977722493139774000659054171742585565751181040\
71567562494294774225102009615033598527377970865749603037833123834619774973485\
40767553806022648365940881778082882814079569921655058102210796367922848522463\
74185715270499593651202948832991462072322750782950585788560293692958892176048\
64537814525008648045803442796766168214834509475739575138416139210097739359226\
40540593082816816240518291125013143721192454029871179556597648449169785235005\
44975852124537203722461838816566805859206159610596190438099990091200958101867\
33016703085551000873306185451993368029164482072621986878111127427326111371946\
01834898647507584659486316198827658223752842768493028709252522698780976275136\
12240697877861081335748087010951018579489084162947533128776464054295488667386\
33646307933353760822615146009557181175889112098465328821355091778442568120024\
17691202451672410467729486026825118832481799057013857780141741160161397979175\
89887641920132665580760900432319140928260827419336161247059877346364973640771\
22963695848816083679590696632420181913476020884766681551976348880041060004332\
56300737571999482604157065356984625165533698741208267758373739690809217669075\
28470860406526271287769167597516101470594912223487778989118151724970886942535\
49438836595934390770615878668883269314303098206337030974714203080698222905994\
72511682205325037050214138162636008030462010449166673758289655284115443786744\
61978844961385834338163573082822744146264571624118359796909059644233818517232\
74313917414539864039813552394791275599082108616342717633248412184207655622317\
89380526629582189151864476117362124417238829349772900988370659735591836293031\
85039606928342771636619358751911811128147916307465379062810650992620169589450\
77178778233454103167542568918761893166222809884482931021652377318013181644779\
47337720024714679706389683197978843474315671115097308711298304256656049247822\
48505158289847726259341091378865086059459114814558061094555748176121718288491\
385282403193`1993.0526324299892, 6003.112474830526701292398982078217780861021\
44760622160495615281540064162136675614388349493875420599690074347063115960310\
19162030078371817733455720132620669739224435599223611252794343820395226135944\
85862954043606027357291174515559194671321876576030433006710789435178007352215\
22028651206984975250463070103417704031325889306830093049016336563243532918478\
03615002119215053754365086747473178853354627347652107884026684977095840595995\
44824270501588764966775179127445193493603229094145110823831752538726141555773\
29820414738697520720021404622026657938444001010586247165474240906971940794935\
79288186298567107742231491213369254495621540280213313142645048262360627099371\
53006800513449207510584547112574271170628624816064124319886714909141951408166\
58977525697438385835019733709635877779672726090868874698414167947609512700779\
58332095928288850965831478210485487542893057505133214008975982784463153257668\
32611713856283500513515506778808151047678271011017835285006498510905968709341\
18619264194194563676614688177736958915727471096330398519806072172749965478662\
90772760335963974404657201402406342658861063134584834707896259615649659818289\
92129455562657976564177657899021587283883243145660789530666089985831780817625\
33289056917223716406019652115634671249252028047873648878651158760580828855088\
72905742789438009969012686255036641800684141478787100948943343174710109833704\
07096084283199651563793473844499182248942585575004943897617391793802222327738\
92856340575220855886767899643116333409006123563898364075564853934120244770949\
77672834832504742504809904608923288513376570976166339747589747188469167693808\
19490549583997942664865939717330340023066875033676658707771003000115328500451\
74921963711420532952726046130068174082776460395937014726028741691225401891470\
76600535007329772894621540870534003254271217477597861285921086433070300334221\
98460528200754843389959016566917891679979306121198733013129297707034954232040\
26474682330248668241196787223211383272840457811632430335232392016825449432173\
60469223261016959110587354117413039726828165142798029040065`1992.6190433045288\
, 16440.438335781536902948955628016077236067806256485963516634403132449898054\
79040445927526376603110450835020049455832467845543144845552913920063582938030\
15941485282869754722311683583024377510373856383082067201196016748526506741553\
69829337496714768421366248783000158564588636940326272605494391779822498355814\
96335156141354043333783436939522403553139308842855425957675031549315814009487\
04509449485037117445259420136658732718263390196652202762215852419386808010454\
45633522111030017917133177122371172101221386629775131315423260415216889446154\
07801834792521131303717450214403801847780869902825742842797912682014016860849\
73642522664791103948422095578427930728831145623927986055085569470704680542391\
81850495309693877292104297578608993418950121542907017081709557640777189579521\
10214745130758981910768944076334336605147361550446862165567844798584689082340\
67885881832404301289177226932801066687662324638536094050292814722107632318638\
57452373342856005547993894037530539626746140270018887246687521873256749061284\
67828960757747921754143097601700348237287265865363188769000772420053050071847\
16489346883316920909325449257174070709301261609456747213374952009552887798011\
41229584904068910209334623111262413083190139772493079190904907925412476021886\
31741341423366223384448514645704625469175044020272315015500649787768158869036\
78982662984703017011704998634158346829037951239757687364700707897722750507611\
24154202747829121149840468175416376127777923955728892006046875117693556547500\
05738968519554047392924107831868193231088266683870981813270629538491456079623\
53846230577995295948548590603587913298384536958413198014742579305632317356404\
67348824472962310285935523717121563489499421822345516249976741143484377583291\
08837194083674892076733233947749461020605463787755922049240187985659122045978\
72810096916413629614193987241755692159313807287921455492435571195388592999802\
41072349550807618125625497122965365470039374728174567446677941402579315523531\
74579594608533243145237934718181125175150362370662295129402030957257558275128\
19810087078828628669426333035`1992.1286616332286, 78149.871203143266622175168\
02927226321602110008589140597150354065191922621227198687959244907613297361441\
44517521343960989609767386793075041305971017488034217830836179884438788547566\
22169715778190290543030553414487542032936714148473587556025590640305478038558\
16765583162193986084498959650422852062144122850931348556499760567433908222274\
23163853229435149790698167256227262522744287526971523217238497616267151703654\
89917920943509723216592097018219075755376999948156554253413512157664701570069\
24606364337598594828096310028048352868143337956611508050247694489732199019194\
28362167322470032799146640057502047107986948399167848538868394895199459194524\
53644833478228981722285221981409633505598472126150482890376590991100495148595\
16585064203842388897376420551631204048082690874033855213621743428683017753907\
56359565983285233375398728343190731141461613545152070213163662584227759702359\
58085019290785225243567219662326955201373090996689878125212493531488158268609\
79732015350089102163142548059832232488399645626703939793541691931354867834913\
37321403895673626735079211970253850974509918944852495549871966338342545013799\
27507931346418162881712750803980489269461463170958968276079997733057581763687\
01357571574434084578653834604855886145596874516785227416893554511343879841607\
93536479260727757925492834460590016621341462139632076865085718226201843028426\
73856466104349336910360470588227284615097622193701127234656269236307459218049\
37435762753136053061930957312838068564575392469456332558460877821907088980218\
14814556076308305725020291096068865001221098239255368790282649773265888149643\
15178955112559636030288309870212912549116153718569351610036030192035490547407\
54384892156355187173783793442375121524006538916954920383781229366077543939410\
69096571578039151485898192793911986866818432365069821379622170645280859207462\
90927885151645915002273845104389843921597713041780223538825460091728689357778\
57176559051554485530411878485517039731898432879225954017528792202178513869530\
48866626230789305224527308849606238134934018137766753521233186534441324651811`\
1991.91434317077, 317816.0628323116742513176340553498951235142712457218935470\
80865882528180342369866460034350615880971661586989793170502503828587636439794\
39016291795289061330896344134086257947319968872692957906359335102496729730812\
58744253702154497311549909179376583373796122018853852228752205260746002718748\
79781539634795633269160075018541991307264047847527245146706222327416545638491\
92814176908503073689079588329011378581574267346987032446475136977494732610296\
01718747758585423863592916101344570844207890751943111015378169731388961590907\
37195074664198511935555477615634399984816441058704141840398158309446142140830\
14619751830742689581143955805169792261638826709020287930552706047709703082200\
96743085645787634349311285783258441220839455532547963147854169074020434970314\
73235603915761754134872023146840031028289423979021295161863864687939542899084\
95259385375912131634993863285243132425340686869127432369853910593479480579372\
38092238837147902528140322172962294530694992951492102051092235687720997712844\
20945217833335727428530831246177206951791388385964460107929639246545974430752\
23794356086182615914059761644099952554804265448849822632899119874427947211502\
14937205534029133392370723026938518615799849423502452068626188135452338747906\
73255153264741276437515034563886789644021281857137038779464411411544349981430\
84436109847291616957191650072989162594301763760140051170224684946610819077643\
83504970941554068523064168639120541710053441679617767649260589622054276895690\
14155048687137315170102562726229269529031589655426868915128106655521103251440\
15948089317100498264405721498051892513007642730720133023952455827003323719978\
52659379469116881477380903474464414701703108504483903474962301072364540590753\
95918020864066237495858448882358755715413029605010684777045702481923302166131\
74395559901789960418275353778022125171431821016957964120342456984516140700907\
09132010185965167039974772427106221993210379769176838082497366653303300060392\
02051396581460258514388852026799171167404758978516155137448004974029078783323\
7077018413497860159628584050235799608760305429`1991.6624018742023, 1.47486893\
84431100908642896647388159079753498833496570748677875528792712533131919234904\
15025665203741421223444325313106089435711024045266990554533789727787649747025\
88302001832571532015166983440533794227954739592132385193255798557109177483894\
42427310837278273983448806710278775335816278397359515131009584951133185744368\
41970835501070446264249319644318244981041372921052402243089960243085660311611\
51773637331631580762918318267784999139068221477689388739896765781894344334795\
47003161765065975530917226736891136872454373235741066093842928152108969547241\
24561090525017112437802373819147907237793304519978948438206981116638084906147\
81815272167343436232879725311855791426153679080363762827281715550118871350222\
54352527919872334720870102236913140735156220045263069396952719022406698956559\
14970585341238280215380457284869163605246506430482915822634855983312968582304\
04498549363950412783940081497525608197351778771725861776981740236238198874462\
81773752213643154680905321446398848715635171967879716243400473669686852488823\
53649312907753458325867208126144255191157748508461615941498017249536153823654\
96057060984938736709869427682856661347128661488165867271794672276884681397966\
21681777471689871888046090188846541327755805328582359697188157206554493369419\
75269440329682667418367439949108721995888341430728554479545962965452132781682\
29205637434544179429559605302239441731812013111166568955253840081710313924715\
20405163559919699165007757035493109114965969393979860522282464962247951898851\
17009096794776515566707693542959867324192042194389650305300475873526656617728\
52462429135945103922983454282643032126188984009055339593502144919691090070702\
81395036168839334525359941256188574033321810687107173396152362209297718116119\
23692740424558411126854478748902505832102172867667660733012031095262464438845\
76991651317694124416312659373006819075953589243090622668411592837391453097681\
43291264063378894701903268302324612706091788291723029046825394494489731262105\
06602097981242160230567481642717405961310874239299229759971991920256751995921\
6941645813826990169`1991.4922002665655*^6, 5.73433315955463288595831316394884\
90068137212521252623998554947993067047141253578703793613985282843489685187914\
58937752480948171266017053486626573363814526768179654485903401459332681335701\
41867104886937983156879515206453158695924731706864413023608087307051768251020\
86893673795073154822948721095328558317187219017631970507750283810308459655920\
09313726157125561770018926625934270068964568622087455466735912578823634596445\
65862252502537023041360079922407678377112670547498306160544184321242461003624\
19910126196209219062488545894245321636859810043206865205254502218112933576939\
62407881102089910470699627338066701831576571969030217767571116725637441596935\
05097977428814086471894130916512015976141614640130542813592826187756336132865\
30002130475761175591761572862979770602420446473567647621906133808568117356139\
61435110010018248349000855931637887556381435602752129941614207818984770191660\
04410791723625655950525637751639892120606763384514844036250687785400557754782\
96235231837982482900317215984065264262970306332985870072202872569111649997126\
38633885577799680911001207779806202699451468383355085054525293633856718341020\
01276882069667533492879067948584647240010711028032399152930656092692002740133\
14423146310698947359775422649540626605394920608844909491343215228732505247060\
33540812889389026797807836911598695092289795384229048648879373250187491923399\
52360967917859247998820446536791355988250417391643996553257475790136579132427\
54857061816321314889570745153467020822301630238950958580487646882237796648256\
18505365460206849315583640464352150105321938500716132353383562663637526681795\
94288417293547448624144933435488638572768999500317967494297537213388738755106\
61170618304373244897271808248155694650481221655217341410271675566940246817839\
56433624885572229983625494457699555567019999880053106988912456141477134549163\
29734563868083796966833460730233289566176105012081258840457961352418825006843\
47864891246396489830777279107167903460071158013150471534024968324218484142274\
4904995672759402908874160339579483620274379291694715`1991.2619100171457*^6}, 
  -6, 7, 1], SeriesData[eps, 0, {0.166666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666656`1998.3467874862242, 
   0.583333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333474`1997.195064022392, -11.078928574729706576150388101\
77731318329065242102454991404507138383613808756711426662143769668246199137557\
11518084398552319926169252958614564323161950836837774479258393835871850661841\
91482727975655152851203770747417391918043869398312889033906465896175350093257\
53253225129757617372733472182716316466047969118302334422458221012003012902282\
38371825780612619954909085810490039060397381926924050964235163074602954248531\
91884279712320697625433975865125347566391971945543762155592255079633871800940\
16768247564099677050893851383694934711313240648247153335999295174553645269389\
40331727599795343157933438085379534399950133704197242054392606373813716243726\
53104376168427809886647753237190254542464382320309045716061372762317354377088\
51521754761805137456090129564169097491089805206348832291942823143233252663167\
25012869923792314657355255453330617542967370538107126269306201338186010212407\
21425542503057369170749754931036517281586417851101327724682125560278372200985\
66675432290279019747605013078577561110774080777544031758615450899644220105242\
65696686350377561295470721360857880928841987139854432211385288544497923237600\
29135042559319347640882558624810371965451548946421134526495531539849055840740\
78677233382076057572346046096207807609060839778411640863883939631104185654020\
52617805657113318237610436932565735568826791263130076821285867725348274518479\
95889034452603396029305281229574128426402817930824064492965823732326429510481\
64378931609368527167676643098113332152930285571235140787942999595180499934567\
60078886602920814144243622085905523004903753320179352685971243175882141999850\
51685496355865653717642031607838831316353239108439744975910759988083735955888\
55002040826486581764293437955408876264197780026268016976976190147107755925082\
32100342573635834044357051219921203722095930641644904007324276008439607036240\
09614084546883523061905452241931375053076635386676197118836030988139221019526\
75660634978714191406199832163462089083527158492269101709376027726075154076514\
3511330959692982857172997345539427748423801571292736114953841184520377`1997.0\
543387226521, -48.50949237605571237501680161659761259573470992816718809792538\
45557899579013579317730883945023416085726442294622939502349411632417234909462\
01193006431504738973013974716713234003534685709458063587647717001999029537565\
10390519558697854437876000797491970493913272726058138195448358885844628218764\
54523538526943050246392918717896047660938631149562690889062510053900658640526\
14274741447661451426520718403450473529747381082848340467589687691044227023334\
68741348859651700313321307620778757271590558705391874492106596029215407129986\
02204849525804583741706553519922130289266948573073093909218673651800931643296\
22397429056516732180299549780241718968579423161384545502433275526760832350120\
99064129709219568262427874259788623962188406547283239685662202484639465665307\
85718931966791536651128851548799630581494353958322246198948716514336175981347\
97678295624803945116059922832625489651708087707699433795734784296655085816395\
70968570345108148100510440684121721764365714220834328896199262496500012159042\
04710856313741838413905292289490722394283246680598403652228803171529449093736\
54196584001058096532956573216439283242063669703748954740331678199930546104791\
93362286091183430890118512842609497634649448007787433834536675062677624179628\
26410243140158745620428251693505381400436593689861187407441453073007773443578\
02230728422074495722699865376613792597830146570088941004503413285900839644758\
10902935864629153710834399470590510771193589300227330781388485708143807036944\
35021316122341160604300060052182037944058228234399398608664404727104382973955\
36144242654241008332088312874129992820404036353395152841871699343108732797609\
65390349886248037972652222292632710960709764536759345264478279094581176221961\
72724592237648008966296608301715575587541491925315142395229977891367047159281\
28445591208379612642130683040573593766515627320298872634093796383867854291955\
91944715359094749538197264535384386885295763290669786698979470591951373100157\
84509605356768299575214943524987548004265218784492261872432312916948639570700\
9714738470336126162567880593970193585`1996.3523105116626, 
   -156.009253400783405574818267842838737552311952199052008305839930583514728\
49677586774211222927576124110639079622198453047055908204174250572374178083791\
30489088444276101859178723881256725696792234672175654603820614061121404352174\
26761230384036403504636945000186885771479448713057621293824430741402031160563\
62523988103310576810709976638400738807656721485998877432865197013384377498370\
10011489036837991832533662417847637819847759597052708660849311871054794860395\
39378580410027079784175953388785750574711641861412783938551416551945420123021\
22269843262308178503718336506550237967884525733276252472452693672470656585345\
56394890803044181848858793499925763456013859601865019417459591424623349553652\
82135703336509623773085521690926153803157909661456305232055718458626668210261\
28765133222148553295884366877107995900580738056967930212471378543913557628525\
49678385914108585089347319335337564813153624721803629186106964159578883227373\
59301317556933072665033088386595940284625202281843736775220053338418816568378\
90713951306157949473460447058067402071058532632185456806737315678699257799422\
96667998043351562715122954814019293497893651311410504667107505865965788309838\
51847478118260674377659986849671666617821482807327528741912885759039376372855\
12064849502831765360862128079457115652873915397706117171639654203292832185454\
15153065407563446037351700490840737209722417408256968277578657884484245716405\
51681034027621811266321932153428056805769880132974657676762667820272086298697\
94114858629753086215483393739217866755041135169491576742098546920684218812452\
01828644075753039338665545760325249328020991306999241930414105593711682565686\
94067433872599238236470162196788239709873349802078417833838388663408727239303\
83657651504323028418409329710188998387699730544658229227037552835048724860945\
61858044088923427207206294794708048952227415627429472320570999737026848446255\
66648078250572263234133527445803202126428402875364627891441805463690766244506\
66873070725700242473058832206271907478593267115902386615571254257146789087983\
8213386648379967872848484155`1995.606551745942, -227.642563822581257733835073\
69339736369055852554875236111323316982228206148177180740085854131666331263751\
88410238939400420670440120744249763386127848013748543987006591503678035484403\
86640029580843810245715671799047385314678614719921530058004390333728395437070\
91561759820975456859255818820110468579176567969022339913999592120565401052645\
44691771454683823364421773137183320092887530033318081562947321430486055791924\
31568366423400807882024289767984530515018304355658927369933006733368694273597\
86456448598573226316062601216276713979340100432138010131873512581969134763469\
71049054497522737795840393049712422132737087825384953683579558233470013551969\
98732557799127069368711429489833981870703836502060193281912468347142032001813\
02763665157507023374618938912777368272240663732164911025853044642072776253226\
61208688492182341273552351272246113193255737556870853980180028149068379648228\
19993174916883666016036954869527394148973947358538861173639443718415784912310\
32748697107891587206091440080324244446793250571086040604051668744217009316265\
44691332746992325507660820601399243553149386583720857438815117476105235284826\
67043755762720668763006549454087459162707679973520099239853161106239477227347\
40413015803035867507810776955791144301683667303537224916742133560841593399862\
24538498805055101243533818467300057254066933721198604184645471913377852742188\
62398953925272335578865759802593237483684236436221345417777523509715823976268\
04333169126165296612615679858704930161877556829442489682990208411795128614355\
75673405026319710156814617174042261437070270394654251088715947340135778151833\
12883862144770448900256619901213319878462262221098600555681115675638384748876\
96433728595742874230130467613026804464483210344276684691064216255542275529567\
45737543614489125105521637372960919453734031373757218314555827926733074106751\
32868501541790692753623536601433025305726707820938475333213469873009124031262\
78814081430246011979720936235525588395718880655971362596761625536738342586822\
64642321253277277540347650477289847343307256607786109112291462147943955296`19\
94.6220363658224, 129.6977374352489189033248234549815998727101924228611972656\
77159303763963307284413564520108102181021302103584366358481816773195444154929\
15732658555640025338009708709002465225895498985575701936284685381982482020544\
87522764858839072581916363899157476778960220203445308169949440028198993072943\
56644903139387914135433106842414364844096211768118868942669209422765754652292\
45929210393638801792643907445726825306174796953555042486218938774198982024982\
11512987194756975711003082038004680128587857003024911931978589244849193284445\
66009204102032229902483702742119551462357436787125160136015851437639591739232\
81481587076437288368093815907059878742196834362147202548008325898359566144268\
29178254815123047032339056763257173660814396433669956538202587362517595731361\
52402132164334645332013570897090343757323151012408681984423473089585309088748\
10841466528776865591515882543627742640680732705100691486785244223208461885082\
79003637903351079909568728592160917291689582738649674901601737720428693210080\
76673628822237740993846249768566635610860975424600911325476732092442726262816\
41510102297807779652110839801443635083260355915446864542254736462095455822206\
17900283758596618097483884640614506406702043075427234043735894069378839063852\
55881241751676797154267943012743942294798654493518467179189956246728274894967\
14567925938635143060388636280560944661059409573691903818249054125312153790797\
54204832806727313851022627389793123095811505486193213681663767644201428082430\
52081547052835916305259811744842228911122227128257822542104004179618733803454\
84222563199799949459920559899343108356361415392441776128051508382708056473429\
78402021984117176930660804939607563662357408781927161361965490838408689032826\
32674844575047273603134562359398071000944818976216818993756354519522415577852\
83419969844885908158939817678875148678055068693759126845425684498369328060710\
03732075120934143299516066837649706724948248912592278628495777196566035391775\
85387391057545416667107263408435980837221904080104752472664091675397865285110\
9579016352543517613442044586682174318650718`1993.3060251947104, 5198.89309648\
98414146891555694437065840623944598599969739317725480027003865110129166960941\
35125835194869572210464101205509824219455700782472860772974054130585460509301\
67223596802343331624806992891117625502482326295479273612634092478316469711202\
05897965457362375158386691719002659065356170709462983998140592401223197380919\
67819615006215873840661442635635460911402445715421407404975107859233345763560\
11261322476589625818874700149968826169929680806536692387136711195183649398722\
19920832962586961897259636706960979910280973430265291066278377410786453508317\
04292123587243785857366495130550725700825103209911701576183002548700408744749\
13025400983861203050662972215067855944273179866497527452788073256270774897970\
96437961353937513381065853679794115172298985065949400049718850128475059787218\
89079434765760593900175459510551866182495384241373448648261499310320894977792\
48453853013597316406021446208963510598217006970684232767784735563918177320745\
75985079925446212452968344093782791153629837936352456116355647949787487526255\
97694754723142432752931694526448052722950896359380135149538151481854436495990\
95582420497050063909211392747803061866904507782214094280063260677511101204280\
19423010125444141469168936543142690191566615781561282907008186924611327820902\
49875997211029752534573867334018536238316222336448568447150788208397471784029\
56391624848792287363906049885380061832425754963180163915286154245987889893069\
26025974334657353136939372615664916728559011229693954927003575016717943105462\
88526478194184068208511756387619697578028139282684268546939687581688004004069\
27085671351893953557586019727706377558967539825381287435052455489978336069021\
01743683997201934275701360333444784093903773455367048960226058105106774123431\
66246972268474087047976597034084520097164030337818548355794398755812614428570\
01684633827194394960992471682306926712075994143650025522105217779439390210397\
14393076091766137565257129033214006775335173334262907534877212296371477199914\
56272241452363647237740369539485272761408170959975071646671111997540215060758\
6755856528063`1993.9000931972519, 29588.0889443446682282354469839898324269537\
23918946679994463334959692449927424285030571148416591994580810655204765082486\
10773412784793894681451456752680410224130396917035118305052219510447115671962\
85320418363830274586558790579327917419627424344648039831792586650600961843787\
13877222495575325312688082549033087750675225697188356891553459583863471377936\
56689791814822268895226169705057393155172707057810094992335523796504298495270\
02501859672281293706493452510509610618163535911079824274734224990734220639246\
00563108667019581678124778968967531344658807676207053732348818898415858759138\
31677418720067456558532248202842375839601911030027161741095049727777876299126\
21411922171440576800161802588716444785392608706067199939415618014412423472563\
66890629210889526465523291981554047593201288689786328597872627146530023710137\
50848793894685322545893564663679283627150558989414587832870558881808854272186\
80485851587755658258200901680395152661679940419720642685656015425828274666683\
76583655654540187833651854422769533286499655309693840810414969255175382952508\
62094963323739520139109636026440583283274359319625734048325873264660154707124\
48401706081175708502672634053019889462410048117012127624634149095716448841343\
18837770869648548889543824011157923729056562260681292037127633693197066315892\
12352129897415517092595017107555557146958117192656460395024046632305308432067\
90083784561714247585675668157607382101788139562366341857025493420975328343884\
85554991524703048320415567189461673199354514960406417708217553201448213820230\
46783004821628585903673937688435324272706137324461339409607551506598252649952\
59529754290194416271424460533398542017637124527592052596680692571263620137452\
25741778351552100434145901461922600987090279040065145668421154426282869914504\
41648897754208713396681771441002664982757457100136061310253248896792776955150\
74687017503533438227720659293119304942652469004383333178914602863183764491279\
54679534284703645644039667030234054011731573963390241866566900942742750605248\
8372948853864944771426973284064454357931822537383839525706752`1993.6994754539\
694, 141616.08098833722835791866845064035793877696608673820170713681815539822\
95995455531319008574825633812595015680028444245172738457037661565530071300649\
67122807772561162056775943314438653572762960121673215434402840905345972199144\
06175166507736228128955006959623299559483852788845615975263186294482339916310\
48910418165062432026742792813768996910254396833475237415355647693181413995823\
54171287022014215896026272843786925066093408576166977384168838787821472358197\
61772232084588574792438335206584999079049357898243564348450905900066869961015\
33385482047256237725190381210255373418470181051293293429565542439443708667802\
24261510855111213365048578203637206318582297010067465043551411343298522098318\
43161349672042675820767482482470944408011224230023434310911600526526042508143\
15886888460885868502622489727678613732226890406276339142164088160158485220699\
75649025492777917315229368450662355079435184855814793360420735838974281410774\
73076073136613055693491083913824553492305194934307409488013814158775513678635\
20777471443686535198612091552043257808030155619048564679361939465679439123907\
14670159163421929757826471456973816547687779250474014436672857535105430446247\
46634082047959431390935361999155895650049268537523490548673899346946593364907\
98605801485002277584257819340273277556021747829750611994346936529523040350721\
35792634927872624876517834728980494544021804918011440859234765565788101413666\
66111209987757345746454230389447793601032886011903377289400267403872151089351\
05672381551877291230171249142652507607422480657478006531846872687991795066809\
26377773557539883823283170556682073400266391131207839675007379502173854286647\
41858736717456017435868333341555967712224454810743692730374538661424603147188\
00473189575978650344843439997038846140155047542921871692903928065036574920329\
16218552818415206305645957872091661387372085273274702475062911625446835340473\
18155026516423453564632350834606279710262783811281068824192600073248172312170\
42180351904298413589317516710539906298042263887545392871573402900416509701031\
180138870631753589622661933257997`1993.4692288616272, 547740.8993399580770467\
57824024077020017628531330358558147017488487328201365370941909607692736369748\
58067273712025398154074002899214878992361304523083887099116994373156241324108\
60001875718894338508887037098225034707035795788607143315770137279937568980894\
18084609799802577059639335649314847391398853466082500153752582462909644756773\
24460552260893776595567811927374504978223389431806770072998401038257935388244\
50375801443337951476507079874367376738621527548594818678297545725008698544643\
74013874436226597171802943371836882032703020430257394709865372531823883051476\
40830906042951634969213773388989910719451190004075345717985726424225850814936\
14682272006496093410138523899816264107297697985015955566521321278546372655028\
28397833600949780440294691324956108904628524298018152810781089013267511846626\
41962433387817653386262983311870950136847022645482946138235646387455030382285\
17178253434877967303803641768249541830097925000755639694011864964948574344602\
09144985961861755387896925510098620347080138887007067225314385492072875172759\
92231816505145482155199285429599977341024210529402571133699999362396023007778\
16094762052031010452789298106461299175863342313829723193443678881533451448494\
35634560256859527796895902091271895567857435077858826855875289690101351668511\
30709508597381081826847220989118849904027892739970007767992336575249117210458\
61152039187138955336262704935703171399368989796499016653850155193575731469999\
92476202549435080011999494615467561687817488906087102639960693983879803276511\
87383891186251923829510967724834793715264956618017065450439806443428871924117\
02862535263408371203144428869515988770042628750250941480489967496572472242807\
29409543127168298226438455722932113850582976606576398700212557313216384286233\
05841842706035053401447988627707547670953315940318033528381241612940262631900\
03044493706847616389671967585624465017991443160742221955681151763008432041746\
10976258007425928694260383200984452597899767247617352816577354603416111828432\
67634862774957733813014468300140524233411070527229664593283564435649083618347\
05024`1993.1858150388844, 2.0594147443032584210482044599969593206352495257116\
23451724737243036388364924142487896836995849868812545836763411675880213467054\
40930136320372405409874064501931415738690336455075644067262449224027392648152\
92531982097567532272911943168827636351463413419121088531465158845056770181120\
91559741380652939535024475602314385011794466851160413826009246693225824611550\
68726268886709259925594881522332975405681196683873199308950187712455553343190\
21860623636096080401560826090559589727067208107485927515415176350703076524055\
61075816151860657764854825716527407421497673185279680890754518119569858741224\
74450809412205302491738877806533163974108527554339314155501230347584874831326\
96128338154140716564478631250861870884404101954906752982969771822773819286822\
91561655466180263959261225257068963014754769768840260460442344203028588028863\
65463732575715795486310921404959232977427111714524521678358763808883486500717\
47121764395258973606851954468624255268170566254868740007991486168987021650265\
09506389950965548366592500679809985883345214080999279013664803383720801065784\
65283646254265280208663817276610735129177519486567932835062234316034565808095\
87153974590589542860990176812594362492986335693379457549741302880869060983961\
38206254912332799975811228565263276384513769121544382636324564221633843258142\
72875387592456594963012658547539488276632773253378934260361478531316905390178\
21550428082398927988792256399386029231026570975529393732744516802287483926001\
81793864916108711895858146335103586695617090643438330439462101174713225618717\
72618163095999991661694169663567020199556897897802135796251303971597656374777\
73848418922510247413002014440425441816099571369595337235845522154461265836290\
88888243617042475722818986337168188991906385573577489832595470486156887433896\
50576294015289188784815241411328213451298003332836244080207422823688890856578\
02406472325948572149581230145128185628342329752993259294059544591422137913944\
75493633138748279832198525294561666349088528993366177856555248993922817945376\
421971493938031821886090758976663780636556143041026442`1992.92402916785*^6, 7\
.0807229170587953685188676486222668057211496771874939435850108149335093453306\
26245732240209001291879320172102841972945459570696375822737178589698927886830\
98021986159602862285960317922065968071167202794406625581966757420648202557413\
71249209221965562512133037963181175357537306946306850544189901481977314541771\
24009027427508231897633781952985460657673461519088286963396992456168609911836\
23187840274147828248256700974829077692191648835913753689442102567330770715809\
43129682978699406718445001245557686210720797481310328816509444686347340413054\
18288487209698159558701385419352348648619518714037708307035671977463522416980\
96862032584577749922220555408244089224332907932918164685847874711107157844715\
84138841215546311057093713856712824329252752798425997047524346911538172349976\
69209076642967547808554438747832788386324634903158371847487096754018553020058\
02318024206421195346021974028505933939542967132088855984460914033074464574602\
13516904077984095758963268829802091961065250300133200863158939975660005650407\
07684396692968984997289411970055266798110149839363383182431657622650115088924\
75514987023646738115352302445217960132146962086639757543402884410653476522094\
82968294563115523358569711337876320261284216542933114667451860902209976723808\
50445630911615465634662486460756143886152721674498514595670298356562097944542\
61989469614705854968361003404686331897198007337042190096075430153123301052992\
15837128743833369994628084457354351711167533622346192749064597530456262502909\
16083051841434744214482254219401486385684075996098200577924769953951632111883\
70443063605957847895897308991175734330089712651318062221762829621782235404360\
37211554730855730402845687970136811880227405196497423795487303554665940421645\
79449285127331945445434141977534110717273357296193746383014505928505227966953\
61398978165312921676418363092584919528928936614052346114971945964851500114600\
58177054861562910202405701471811047694609439342903905692667181485791355517710\
51748767561313664973057252308145565448573378857881051203724197852160959233350\
1749150986444919673338470551`1992.652117787938*^6}, -6, 7, 1], 
 SeriesData[eps, 0, {4.808227612638377141598952646045799963059945169361995527\
16908622136735282314525236074582349443734103258479663118104287767396798399469\
31328551055873488316006458157671317974402668767663020889699769758462556386564\
13164636383123862058605119673620422861023952061748439124408159310130267150414\
08934793976664724422805886311455799895009514111174812382410280741273116001230\
61884302521953732834788462949695231737801264305012708581417776473247127289988\
74105428367297959951848140333430246880904135751434813125250712319602167093947\
64610148262494822976386488685161050928292944596897165216211422148936413231031\
11922569680972195312608400365841061528827850862080832909734000406117920479476\
04705038067054679926873423009395228148782229693891763343808354466648102914150\
23252317130345949128694822264787595810648075107242516803271169352543507313705\
64972972592112869469802688277403050758121738375750013186545510300249893295969\
39315324309356211072080303193742717484602036020109464188456034134013745868899\
42612607247106472436891167640899535872010664262748207625103895509414297779151\
01516656570952529027829278408074995389884187973462645603227721302474148754402\
90874143793153915449801674221856342862252028500361085545387574966730661866309\
17044468729841452226418612019008868130605455642347954315369801653600304698911\
65487371096435003471620075586158542783457232784549196093099739880966490581735\
69571706911347146228622327109586550876512567289865650746538112442205605266930\
14673673117181490642013660741081952115610732633339183681550239399544714680238\
54924062908688000457339069406167530210098653051888101546457037503733960449981\
78075537835195346129504200274486570371384752045486666654014262404010052510080\
04973861527154090066580226958202295452610550638172112584896920709900046707378\
28598681952137608522920965114926161161700460367976351339448057120561628648578\
61915499271033041682666936100212843081033207352531975467893279783362493161584\
22812763709056273552342433629895582733402083766059669321934532190857383302156\
84887281806624017111489140620313472308515127`1998.5526525123125, 57.478144847\
46374689766953686984355182418940290399151894060771660207144793771582245725476\
34456447491052476057620904023755974509661186747368076081159901602083122263240\
27748755898891842617921786433817506900310338558830284262480123592043588378859\
56948250034254456511520607444710272536010636704864492080193066082900950699253\
54409343793238279500487073298636132750888390412333704267406847903909644575799\
20298450263840199348186723953670155960344324071358764694053085294831335074233\
07325423225009914638808545878230421170010049216433522893147183524081880353503\
92690258324891516191285313072457991877998585340371181551494753306193897740066\
15591010994012763617672134388612633771239436805555556347952781858517269351179\
27024013153550367256713166414570162575788248234280335464621941673095705229277\
41709814641991817558309147265345891763834332616752398061772882339307656912844\
97527883379962852265875669896295724823093720018627245441443158963756534075224\
58036275343071843088771125514457217972983465136032780910214092251661617524314\
63975818065022376852343858222908379112473129311504691843935579685969095808271\
01398429925848666761230301109471077411419429476867713670611196225564931722314\
64044064549133136140255299528550748722211722965247772034274157706420004460796\
89569843478909332716583028608346051258698296905645223133643848875916091153965\
76025701773250654791970624298903251449021712084796846949294418490091696832493\
07516938149929365815124471445085224926336854048226507062387552295240188187760\
33585671747376667211654079763470126039917918740689795187670659079128368156191\
25419308164928124148655239329103313516153924460790924803139053901607971803015\
79046032803313423342873919140652525670069216187466847663623718191810661782732\
54070472139009763542478477171179344305071518806651085586830928264446481936870\
71624361639519782319196410483300523707779398592356989023196404160567982445147\
88378386809559969694721024998982393565835806470712715402541903832946433133148\
98078205271857176760618258499884972086106308210522645205267428122716552851585\
256783879718`1998.0407904252347, 358.8626161160142170349017131401152666557789\
73178018880133332728684260721941910154093713476171992938303426387782858438268\
92685792773765062912066291064427456878809234764811766479341390871563259362681\
13163426391741599047835563382691108828598360786304716532431566399313926987440\
65145007276744833023857047273410553240109188296296147826045390372814239253171\
19692772391691550692982400312641119053447290466516124451940638959681092977599\
25250081525357345228584683226075000989079042694603606478209497523918242365034\
83423548609284348136099830560259370323087668191891293162669362846146056994549\
58706073908302573545504981270947814004408617862034561223886231028143186386806\
46157259284321087118946490799076378746300026807306985006265666942425867263482\
35234406067867770728496869742773573876539270776467000264131874057361389956578\
67204065112599735406110702252334095437834050037907980423066033255914375897932\
79022020602143853325299068166226500061999804485130645574532429598237070224965\
84860565620622703624960932576050122161292734059509556702548194509509747205335\
56005980432532909035388727800047150475486675135052466798793159423898763789179\
18442466180013201505254962236769372087167413596940053756498786209854880483282\
39637839748571786508982023543466414139378861784766000227784447435163090673088\
08686072611469081097884405865378753424085824381220414675266047526869439065344\
62241495717868522344271137924932742334463834434623147281472989581691269366110\
97001280084447945769334456345578517193794618351739448073350429521333585403731\
81481793953532820214451123812238850435510805609541500606081821396643975556150\
86805308500139172150644867959958695183964690891123388428710208702945858394491\
32830440600271571714572368929322208900803976664869638914595152874995005491307\
21992090646452667902555399886692611599119636418540604229702666168710984887102\
76969689328068780551797184993397653924816996963409861672806246113944204046956\
68669992969858893956946248066088548006200177840916969468887173724643924971585\
5535203226403886242826246447721361970593419962696919042692`1997.5376231855712\
, 1590.2086796394059579016686645686189733443756314445985885335638698865156566\
57181362285502564734999314047531889592059596050488646213118338832534709755195\
23142267732445257892300291492929507382486243790107873649764706506602807863896\
81859582658399818981713422478592073652920751788360111124435184642203851110039\
87491068876297177247057540575576951752104811130047033953688893372926100565632\
92611194446435645813343457344029783997042950223449362667127396789676682357293\
46800958791412460691385760867858544597374249546931219574041048004951138471374\
57129687111653922472455782952337359657723175517145650236717522809208489242483\
31231343542499709608322348810714277654798978520707955674652625857660782063801\
77450901685555435068580830426753228675435289093867115785835789216776569487338\
15024574777257887488633012267322835510375315513330741814661199161697365390612\
04013954347107015709470339602849404052363554489514850540688308797482281785892\
81685170927243111453093757517422384231255818685769990808790459565978259582943\
60698988388337084791400157678570458965964043763414909713420101886140607054507\
90666528060023149271028921490435944017419519802482204163804161305143451103471\
47177571026500845501580465362088381426429018521730867736504281456781671863081\
15272390769765035926197412122721291234578738428605198753657178360399542524130\
84420902967304284118568359825241515346586032024623127463038713975874938407238\
95791750645680118287474111642060568962464610373079305663670966809551322520454\
54828028268022161461282897414127697625993132968759768081229066848781696305186\
59730330421933312055924731923531594724195159731118707623890773706314662302117\
04669779861048828772625216090799308373795951985999768920774273074117238674090\
75644013961078752185749240579470718695404768137634066674996088549937126837237\
67554011611447045132056940278457992408016429141001488733573413989658843111052\
13172483593620760045598371454175582616196833996144097921396867088340232156475\
41553933281757435507638659711798188399767557630818140197187264847341876181788\
7952527075033329236607136055`1997.0515665613082, 5768.05420449801505319974056\
62565019798684881516447870975778214683265634865145183530135745416108310329678\
80187284784240445664229896860009842499603664425703561711180568506384987281741\
35377713949557816489052172378582914029851116331088272785037791284616826582524\
81448512745641328246509234070754122026211284385432841928831826140181281114460\
46878393723151725649814901516729620836984543778680212340465691429243877727313\
47213014785914283079626083477521286277641120362729753383958102335425684514658\
44674649515945747404146252359280451106312346591564467313252717259849741842952\
47667520552962929873299352201885445816051150643235996652778924203868383812392\
63345895434426825427987712008589699763365340099460782004885650775278137709705\
64499935764044643589337332482858246371154993580055804777808666278039991610087\
34741959501326593557890095430697777011857915716561897303924656696177178041990\
34793671279713745976074858511948217959775190709387409691604185746741057575923\
35233409541755635271303837915919380619220475115137917542311647919901083951753\
60656768773048389460029801086137310744717714272157993459995133174000904856404\
42867341576105669330356497713547757373710947585896172686667061898177435616582\
97505942720442313457486674739007931285647394132717804087132765041489022607818\
13014043338129205191472039506486512558369134266767442703670880760243895737914\
00385055556551036500297308418998957573501158494845719361269899675886139701289\
32646006796306721281413423683330721984883359052832569784415333679859080867845\
10500194111169786686528131981999067679401314241733021800765385257778901062380\
65817193739384871243617511992792330122070515158392513844308188868248883751976\
91837125201315055203346701272670962856487108586783483360837860111921922381801\
96068827967487186433246550912743609747018682579005517290328046932870615872419\
70083888621165301398226167878485824122656363789644539524070260230171740296584\
43704135522140094594829202546148671118251366941171516754293643295377172220704\
900930042348792859821918949753067703341358290693276726258167744927000411031`1\
996.593777620953, 18775.29123542017332874899432524352387984081771290990292174\
29782727651808494357842540681494947378144471197525406109388971794839866870500\
42770495826974679901626379728324863071951905034798585892904472765649759928577\
64196948438472432150894535937433855368429141800007869823762544693879788504019\
69275016860408352765541226077205502471245510265338806992716901818083717811026\
16759624902646697204181337511097353975006569694060102990445274953743756991463\
20454741689794525418014132185362895353061158487043521022599212153745865668717\
85389480783022487514630746665330901915015840685870639314752807311369707630204\
40812468706739166412700390568777411463250763630767253816881838450663128648527\
31601095920959963855207809695098464500241122473938663726018911322424362330303\
83663105925221023477912571409868699024469225639831573970474676670758980025625\
40119504595784830065356247473711548738473819856987812206610630600088173056154\
71333172585199440785478338831339172160480885774379854922700391769218217683539\
57597370201949804373740194950827398361917833359160845705375466149838275636625\
35520393464777418660598186230319766747608985351718027056144370979578574405533\
48310189084274292846198596654219060864065839122171176513274109239889811191251\
63954551496184985115951478876187339027942392366748061256612268146533095045460\
20439853799789613054378096980613767203178079306350844584243815273942957178887\
87165386447708047946836138051505412182205318961690582062236244792757576038512\
26617850778405537428554616454096691886496456106920498984024720796979057896577\
89914357082757894382949572451940617738780757037796989586880265638262519779596\
48239495197985154417600255908597606264390054078562043603994683639511547217370\
26538969489595643589526612158542865185337244090103504481744438006147842164929\
09655504701201989960129824589793269495194677640082171135034789912334127583569\
83835253368353021443702715640222296541382798079240578545233322023369422573917\
08406879881020643617009164148436324024414352738235068368166866184229286265356\
808574555073439091242188380272040656296094528`1996.1762081928036, 58413.82986\
02512796445700289048750241836085149883702806624158490983423974629064324820519\
66492338207764919125625812276024864388463004829913887008499496322017188966849\
26822631155078157011482826701923504655897946118888869490770721224315309639045\
33355577081315297089978714883214129854940731613077837487750337030374876835673\
20124134039887298823584197254471765288786777138993230146232822266828683557378\
53602558526922152125837069200678448599640357798630668323214623578474912801133\
51465019001018293160712787749554427768196402710734364166536735048583277691221\
61502905330056337013753405321882004591802921489605978136897778970124090570217\
90811969747596469499674352687415413218505146468220977467324839159836790772278\
33197065175935296568705600120575572992488927871929599155138242222794406287196\
62988155534152491011208312027891459445803020377164624080949389560178404529556\
35398568014518861315606341201791874503749542649330086265993617348629056785760\
56156476932900947261923465474222666116301485682969986174882931030328198749951\
06841944502866062929111902393377254575242985435660759155408759758590353607440\
28867011573522470171515124278129575428411717649089811421391537966470749884466\
70140141958999984487507582730621203430078019901805367528484350857656442377674\
23029636369099343354748515651275326323708983929012471686034425569439854592850\
17273766895516867535840440514027729807950003252006875700428814647646225367938\
30935147645127648841591458939242958472288356410455626267469922643714499792055\
33482461743217687846671561770725766641708774440600353032613250877556430715784\
45845054560129409287105903905279139587372275828294372294584515344932175444266\
37548030659260135428114395779011709277460524788538927151477928744380793851692\
35911545717106040027347636967807857512217821279716162178137613002637320268491\
51687259262408015896470037904012168261391808032410950728773176043244494390092\
87654891755466606346775882767086083164781911747849229771557786969470769777900\
50430694206079338861306587310878435717186608359090271067269066659094887147326\
1408792857139356`1995.8082275656352, 180274.143789644179438233576056276265448\
72765144604028533488635212941069349249692520028427944864003387870665053555052\
12673321358052199314754983987452481734944621064064678934813225644881467190354\
16235618831293949380970017722034003019613906196595751380683636680321508697848\
86459422531098196646062939390804955994083685463558136185247971771335546537686\
90822478781309847807859893889730683761163139112388486542636231635714899435496\
42794023882033767531746670516547269249632544453871675197742271924521546731200\
34664077257921073088759285890277185483977322352963611678349925218380419148332\
17164270068660951205517465939956783080276284664701106228601960197500612109290\
47311648857288832038469994017347577970734495604481332680120454255354885072052\
12229615647919136004306653737984629516423444674672830272122154465861057121206\
96355578449530219839859223589513154075324466741582404811092323075146973282081\
25910919671998273238260744780635922152231003590913421050060868499463210393805\
95668182346573847340485005807804769651176838417712525637288256606835772768999\
64954936705100311499100072123833044561435852900825300879399810906241018895917\
59922618170225056218297028032424682923715508766501064936135687977924569837548\
68168497900628088870956683045038270648416733252107682267729889609754380324193\
95730706637277191412780083393266293701007379884148711347333070279527599162495\
21883580522072743574552936034040392104345539702770161708521718679984777576162\
49710480918967316748375740725791071520596601205335205886879410845554639774446\
71543562189105980159154027813432341254404448590853832375621169103200649754628\
87898131614598823487848821686858222793091539477175691818066679192855465067766\
35133028877229985603453051124987389390814676949224386661010833124017191834853\
93301191157691747691294601524687459415485600620598770616237713353558286868285\
71494110504574015347999015506751350950076151390617745619552758521353953663451\
37809416656313485794866665812293766969347051173673597438920546656430142330690\
76867570203328164750306212594216406528473598498785293427699937492`1995.493176\
6376808, 560088.4848828088829841271329204604849742174275699231790850150423369\
13832644332796833676333142964897612697586484052809137488140253179489005272412\
19094574068494491379996443538003574537405551612268163124766871416534423716971\
99322791890948777462604882331022558277143395200128167809109089748088325382507\
34511167475318297730575482436852530705257941545312825914896871322667713988687\
39706612935228142301002091989705326539782069905200676670780204705259656483323\
91920292948741463992132586085748262480617412254942864549845564020147732703255\
64231187635196270054010549870261292645717055165862603423403504640955167488630\
27305005742476702486624753255790623848705276429801116544281754988159388125925\
30480311260112784130558530662966155477713891627123918443012102395951376568418\
54867959549295643835213631153202286796405320512690371147670091002486306953931\
06022431695028100977525779412957503702364732268716925447152331133455655208144\
50338970384262670220132565241967334357764091057127895152405259068283515404691\
98937276643601340502694165557715215437293860905157171898342888317694645060237\
83309041526342761335154304405182284942382665550254729516936235429224812519881\
60650663238969581715575643172744444148195831723803375122934949638507861540524\
59763921462002675026514266585264758683010438767469055325730893792466136321512\
09807350544421107715593417583003695909268214785003414077562231835718412437245\
51062598693333192322286246394999180868259929241935670506017353519856423545324\
35807907230130318604581545929104579897388597042666159302213299821788134029576\
21986460976114159894371886289424738594328465796865141405787551876272491574439\
66150387403074489407555413593610740609974861495738468716052831115394931316327\
11458675828724461753185284281215215305998972499347018942363833146240789370642\
89692193220823035930719322712608497248816867527014941535797205795328496261110\
46328238877633415812682945444149927703833944828478757599101013949555519454820\
59931040608575084654014277943505307993836485582468558408302591594120348352770\
9928855151339466931423369256345714024`1995.2278184105517, 1.75401611871847935\
44409753243739138080097810040807959422742651790140769525155040121434134265232\
95543747365192331560506264054687069975003867853130543445379543663863681486794\
22075625732164512425114684161766539906367740635160865926212895605353988859513\
28068205962073254978774682590032715757646151911799876745713036720765921416112\
41973269915976345337144945945269214789931786854577615151396223568872146079390\
21622896245586505378590010028176782122751763985407949271335733594921375036822\
96335677958352153601976984007339013595569922103354965803797722074123110031793\
53295189497773997143113436411894987403306887079833194266190748261093321032453\
53832880949832076553124011111509363685637778339778563085189378722633072326651\
15428040855919377845952877938640477197584337978818763399449391996615075324371\
52481360518728840718194900700234696737125085090457886367384438325347889588056\
56925684877512021397254569769344620192009113385464558651611564812856330977824\
69882997307281140148885940661818420577375364593602461768695970113986977048557\
41999571993921238277450508210028517626543647963879824995069705093558550950476\
71811317939831765411066205334007724781008489658945985354103244339691543104761\
37858011690984280582442898345267769409061478258223856729853064313312575957865\
40507181093105564576826127517657889369749379927788462278903166167670274743319\
52383561788535051615879433334554406172910396731964511596583449578478075036001\
05855148075698117291667747938532784979010325753437035488034048073486333580263\
33833118990070464250206497312890520551770194492360664216805244860555366498418\
80587725261971555439296592754219704985264959398897556949564002511351868574642\
30011426029508807710875805489220201395977501639533154881765969329223377095607\
24127183599168372184724092122417273213550311955251483013264414987742433655478\
27425940867939024766833239486328759362920969546027657865759753930685342333187\
35467927435270079514833694698498290808000805032005797516626416767106267570649\
06022589158966393430140980295390055557004865862313889979397926871141951624296\
7916119995`1995.0050706862085*^6, 5.51836683883760063056814224358601983683471\
80942473982430416145628340965757643749200711924854139208247035772868574774794\
62895822121211182862586903001808089015831177879910874435757351237157493411301\
89592624202120595969647474278214457413055137552381468110334006148463765553613\
49877574657612793534618198535475621381136042758503031466899871293319731324217\
27781334636326656116529547976902989364621604442341433911975591126982211433090\
66152990575030964836142051807935477586302219410067606314072641112141514075916\
78025666322971849619129050801053752572201092196162872496554252423119535464475\
53902006277947434208538187860363235479881889414045730723797026451890558342375\
95330232934730115872689220597488893064123874757226142223747577664895564322981\
83331965713068001167032030123128721433378327888605152659345538259811082409808\
61144642179031121111847965600297926260147250715744206136256264603288582106754\
36302476394929965518215175601670132065810051089535604772589376793275304697678\
19886092394623351862589273089260295967970637677820835159981967453249056024406\
36942789138473447347671209725463921388746450414591715371605488068741831684980\
25928854694592065200002983629631359913825164918436334172609693667488237211139\
47714231439678682072179776584981028012009575243085590736946654576806203918984\
88713071370523018313334154092523371831869369938715509203669164941730333995974\
10884830308308924544642405511411568072885554410814805240682057432767733048192\
38200493117436965263169999188126764935048712319360689463882607777065868665295\
01078364264245419496309055503571721255294970482640541824273834226317289538205\
59296607169148380205472349734384065535131998947307689741080830590004990595069\
87545872709346431365904698661301097576379288743301004741341823015017895977180\
84903719180083098623188590746982213236372109618757857659441560755723685480490\
44686555180130199230567218168196256940472497462013671197071658728974924106470\
04447742826234163892643167510092297739504559108006209788179243763960215358774\
292843859526594525422892958344950821743129837250181312116618104`1994.81721864\
83168*^6}, -2, 9, 1], SeriesData[eps, 0, 
  {-0.41666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666666656`1998.2839966563654, 0.124999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
9999999999999999999999999999999999999999999999999999999999999999999954`1996.0\
021842157705, 31.842047321999364971683058300740726003270022724716552649682925\
22462534480389538561800728152500505727258870541735652534970889105760840604209\
73066181018019390949069405257163144846046132005472566027602814858541551818310\
75475003015675979118309030851589898925402649271001072241071741047317979787660\
95698120894211029817235970981608455349151226401255534566161420589065918385423\
44913312127573989928335924460733222895726907938526505330908273479799725127516\
11432052532004868133834450158561107406260968433720475802032146896995093781206\
62569049222704661944228846112027715766494115380720787458162927864209440292293\
21795431656989830241583007954468954250530353013456594201877293508418962910359\
57226447828551400338373154197111159443738629327980693098867816964564159342218\
51629570994645176115788613493057588944864809569336862123626142811382287203693\
20681543714661775569286216348111202334775613480205573131519420336491774226693\
63878266424524061162133034990601477972639543019875911690949661592203188200213\
42007709617795145726771192406636979271663196926327070261090347743020401675332\
13555678338987655414049997464785346549445900894833920683259346940560666002767\
10515869788707048066725232914689180517375242279612969587137601391538085484411\
08307299026697301401701974882485145186065160401367188420755693305414873187765\
75468871352309332592580750442288536268397624991875411570239933822140619951897\
36184233326260603038872693717598181991954675332047471696019730567829072531756\
03904759265090239789974829316088196336162211979054045766588091600993242766900\
47329277958035693485690699490523324262216722608972118858986797924661417811858\
82595417834263448152688010751525948222584417106760108398260625545307898601483\
78888908501313129166967581012613369441430952399279451808199739888426905096674\
69418916983226719432435292025945755502268675179043963912738474709052561258927\
41264353657323989491473894309472239927780995112354409257454311263443693155421\
30740011495501731862110389839828803822991818135678555540812065453154126793428\
75766393086903828961223243499942674985`1996.9461909284328, 
   -23.1244779240072724376281359734211529823531901715374729428532852592540765\
80937973992342376670483976425434653158593645156763774385742120206926373625761\
55267851199531628542164385839132155928783336775053572192763008390381503707220\
34265479398592370115433083721041212882647166366891069949850021655455666245658\
77239622259975200646348380575253156466405081864571209770485733020107252633491\
83047594420217699382460367029875889127173889210464197219504944144048663795795\
79972183801936137040049323885005382276477686233217559100661613823542420811970\
30745826207140522859969233513612590840736172632180463283045384090582259300362\
95479358218417401990758640167955721115090205731201186987125699363040068890233\
51657870261000590408271654316675193823361249956505522555666499503638866552374\
30424257971450281145895498287678849467121665127364604982751097700217122300868\
39432399407330719340805037556870492762011616530783762364519542592740428907962\
58765595131915869935389461979379613132192420343295815480679526372818739697818\
75779228564174143170855701856735659678751429232952860236099771765501997979460\
02444208440060189844490122242822464164369266672281221868091616884587188567205\
38443006458760123352978039233797001210689680499870687310330125587677114077524\
77732486204655832827407899509791694680681532572459407543418387543170211836103\
96957356283770516134576302882973522602924565246509718114681471977261929636049\
06930546313130958629186840926375151659961150136945961792003379316178728056847\
72957665502412555737079608161597485847521555631208569347350692620000513508666\
46270916179366717187957376659198116859244790026045771354830291393687045725621\
06535849752917830830331156321066028422817574543202543966258011291899456844937\
51132968458407848456218956297467814075253523673200577347240714186977044724529\
59063312448544771448682197468320600967120094016536387499761018050724793840858\
65237122023756637564211683183630683073474501156288595050082446211273285675619\
97461833938379762521320070332468261925888127524894788064826070797751306676875\
7277169507781017751028407828`1995.49321321761, 339.69808336156380794453681183\
85694434367539959959328060922263360310554779243461642468638900929044302661626\
63119956449643720595257841890065336813480877798300767987695597318785004506386\
58181641766075418361535227198136344038770572278097559415294612566770555149548\
07134656645366267311202024856020501774419973207145624749485356732243136990600\
51937535198709455298513360721581160682566708439354132619039740664419702762126\
53191744777573995158791311233680133971834668007098534157724852521667241652035\
08347189521957349681004149375770043032274595121559289056723082305940934037710\
22471107187787796651491467991102861670796801987673879329873820937500598876708\
56594180379588442443602729028901273618682670176311721567514043428994555833834\
92320486104703285881271306591942527455347951490543476274925169752021605398010\
27371512679984674616480459614909290933725785547628804861238899560286676265401\
28451324012690909655081681090687126273303924102402527626860623078993977065367\
19529762642477988406118276388728669975310222511313699696127169642158998427210\
34151415404536397842428577957654459383561930703760498095525234071559529259521\
26313323690283237320658898865758878613850494662173426512540439898518516481122\
64454248339986318466497438983599233295128605337757569077726121557075700421466\
38481334388090912590222021791230307583710992649763459152917281865917471621162\
94227484251139775010571909369425980044591081224902550215596377265802462415653\
58986245370600239076000004969730405456177625734464255417784601056059215601120\
95326026393919327539563355301880167691664787016237484156429509834839325546763\
20496648429280079643819971237580686805929180837749861200094879979271216180366\
60734451720273023953172048814532046710686431168736137634878432360797598627383\
34810327438548194319575467877651205302512112624464923856221523136469856471736\
45691052708219805835123457286451188168464472008080682738524898095701094319794\
52401672098615863361670277425560919140003165140741921701591605282077495187389\
234549891275468020521104679629363049697533416487693139491481095593713265`1995\
.4394728171844, 269.348240896064847698524349963563839499641433441803753811269\
27634838503156146086429952550779098669882686567769756197090596472211447023144\
29651260941316157196796908344180512440687129351982983216811391819516331197355\
55163046198267217775569433444349117900654737687129393381321011248303009978645\
27850151638671567082889333241943737314587597642779948782165791854526806777862\
35908209938884896216157606241287728059247546776917613950563819239826399512039\
68658092066412530511133108990425399239580115515291694738822437767398259432367\
24379893237784681163292167492400598421220691077756752364464772296937368723215\
24704258059412530943676818615536152763029530944359531247403914186856302505814\
08260439523803221163201581321947690161398021627074390637594564842013984114569\
17536351917939062525651356109932181822013833336093598076325099858644470525279\
13818508118984660039202214420373539995614881496397647700909410387028286027081\
74417046130975097779495528945020700894693612719909765744748194715474613985677\
26405125888156142103341649551070643005051330145947487702095989731156335703442\
87079518586376870347870556899229668485666095207233806892692947723168112189919\
86619236879300199163005627690799831950093051207201077246443323491181927909484\
81024875285073653521490842826625390126917692131436100426537280940800438093787\
35566869801272335921705977252977379165830788919165985572345111425377778606717\
45920779926699882012563686903386692682233064498444455118261932513025692991691\
16132647017136048838026667638156005905300298467507937504855408281077247565760\
85979114554281707708478918288202411798060539837067028931670267208007890110380\
40630135302599784334808340520713108820927837690128489171564354883529830424625\
50538645566111674610206854981499805323604767550893180306656414899387667849118\
86982699599733470953265600892005513370887641203257394864727049048416299755198\
07475562293621898261243551878542818248913871812703481030424090154800544437403\
05594400192460657828758811878732634658583224432648484313364673475503353972278\
88880891988984781651687236603934751970716`1994.1867186058391, 2573.3373076268\
20739447931432975738505206262778950087925665084324358485905240451209182833146\
72552554856321782727800007574791606489837899364708355220069224877258617539932\
06592478528831802098237163145828012932333427735778002173565808102452406037389\
32383413670211597560254272950831285504170987806997883633072570567239766330686\
25411914677330118393151667996151705803180451123293015546705861756977179219246\
11147444721732233805266039518975834213292219819704124754109686984875319115621\
33763425504792427931233798336623893717279621456096556613842906710397794006632\
29021724277774784855322555687251810345797732254971063804820955677533268176301\
22372714300762681948166754469577596661135879240197400354636958962318183256549\
28413142425000216530327020409467894599633549917743114713133286764393438862933\
46984269074749660744389802858593415431452631102103950958373482189809629474681\
01015287382477234374156257542628922445144392579443981812956967650338212206574\
94597292089275575342983972002801944856333384876190501201272416309084977951368\
70552957798816825955545277544567382374072860514433912796110325251926170277067\
81443591213954331436677205472707791344173426051773042251604321193986412740060\
52241556812110063970429659290644012878724730682734490926190943247141117939921\
32915918651371641921117109209390375570171695050593515115431211586783085209601\
41994064933868609248321557599357409539195196756470919721079739589147347276810\
70384146469846395526605447510621218122705946755444254088103108189814549212575\
24775201024408047344384354042356647645608837515240186308355860653107396120623\
02011111353356715525504918531539483453844617111045898853953195483376065169838\
66368383756288879693130847177846019275520757210674749864128566831721288929454\
16943087499525496852931820781805962489131540123315605523347099457404162703182\
05317119429819718815002396087497162872968352543146654791376725390155846351068\
89053425753247713426581898253484221959145800158821284075943624761787818101958\
54699098593228652210167697423047036891724516687476403346232407783242078145301\
54946182373`1994.071250697787, 2244.77718551106642094182429716694234682858879\
63398844686660207899261632177125761117730887074722320903601487825121828348441\
18317990507201646846324116429360977317878443447510010371580741445052670025711\
74244460239291814173581119750527648864838261778936342692862617853067600094169\
28438609481664130549709234688404068256930937940146066901862283962166608563116\
90223786579456590881280458662351572569124645540533234246173218216435831862315\
93912842346180330742494353481822796680093051834648071705940508273949398383390\
02631071155815847798001352093051702308075437062855773786928313893125668153142\
03653039284065464243078339526784012101764988969190108799269643432715290487027\
83722762664101261395098486690402497217012878914903279689620547926093233713355\
35910933967474048923588196529934084002513080454088516196466952300396950831041\
94573348767263616795981513633943285582294352011441293604885264808055869732615\
58488643482735411867968502096035248381430544525414036483811911802293116255525\
02035022096846756335592205595017826334199692008214138185952299734570887454377\
76827589071631666612549990434130190035572723135879549684551761351628790746614\
36870213369330430269729218937975616692004759015459676172284810872275989383116\
79967109798021806008088920641110670733795778539831652008190783221477252429359\
98820610087305153066968967139818331958091076536969195416008141904890915005343\
10100865317878936650095231313984410051585791502576321418726967337003977383747\
66668328899979302803937788303741728336447996645567163308394728485308271567492\
72376239801972333727725034271960559804740058527503834401942579388069709271338\
14868734244352543952712446182196472582524509692053168364104424087246321434251\
86557795619423236657313141605486045164611629862527520293817455890827151498177\
22151377865318186035251735032471931215744470741724739871170302478540200572866\
49533983043461681242846460555433559211737104688375791706476976702044860102442\
63949389252311478678349762591323345012260821235094342457198615210693934824968\
324273323467535311282673680867270056026806007415532126005`1992.9652225592588, 
   -24143.0629463542773512015070706264092234728245936843282895094131290078936\
98668115968273910299553451200942363527084036818001268716304129796245762492735\
07968574706964894487811143562680732792715842440010584694232830358407403485499\
80751087968872719468832735495946404437648827342216993074258240010497284709858\
85617308441323855277663476599681459735217681481272727604550231584045159974457\
45296750080010354753874580837958694134858869604752631110542479721127971947642\
27750943703751243671509490798872297258827635262658355319132500148032614626857\
11416886050516277533170260228073236030676495539889792499790470061585626999616\
91927881693394341333579748365010658986903192780682665308567034556505134861779\
01032665174437610235879400484178578860730913441588384544742714496163571062729\
32759033370539812731072213460674593944066483003066497842798549897476338838804\
16614743059167555169536669033811294609021331525694322927169842719710564068827\
00768217790071709600111679784677263430632962371678610187931521271195463827345\
52110763854133214558371151518765284589258576563143663218575522810561058435534\
47387902522466906834952460873721927004896795776457160046841378181970681272906\
85860231631489510551087703481343197320820553250635475391030282454746650755900\
20610368451287179611190575612859420226120557940742120336448307810815424509340\
15507259763807001318085510419647856852566904497119443131328910195330952522000\
18174182038482056067894159714126765745913811675878518157994477721557692031920\
15791455841310223092482230073685933933588383679913638569330620043044923713101\
14825617211239212270017523571563869039970597384831579234755658718166766756949\
43227786340738607594629061624715952878242433575092665984368362444187509518359\
15738651130162799142060850696665362185625468951142722290576464557370084365401\
74071692596603706351721330049872129806964605078127463038195472804945724785065\
13620790662049901153431511773498940934095208672288633403721354527857736507635\
31104778255871899487916569906974668739912824589393255489184912688056090044315\
1546596509534963197830671991656`1992.9937474826688, 40015.5398680731578544996\
87753323216833304568716681483297269264791413969228199566860464282181327581747\
95687209867528062337044659262761140673028081467708628603220214575743123076121\
33608431377237637956155697393080355236758465342798994766936453644995648367129\
59417132050207147784797322114867793142071148197984023366658133543084570732334\
53210111432116248774386297466632636040678002245519667193189429872547747383605\
98383870729603860473356862545803899834003228998476044555707270232982981021681\
99203586692276269609580198253036394654113121672205317514896470612531054002638\
88736390158238284540847136936358578769683788120019281977360913703874531256446\
94169852986161095663947818577120336366878378085809865402477702627985682055637\
00160827291722922736543324563964724454489568643734874895467468311854544340601\
52510668804177075402134156936720999572046889990156433736056545623781896030877\
26853492222682437396588753326149611581792483373358905267492347601869755422408\
41200575786362228279459609621166769791828722548679386510400686847416358070820\
81394200991497624491751047695853386109691310386431066171689909660197963549166\
65694165385465146341120027748404190600348691221736678757866537308757886254875\
22068521948922573023046331969207199176447629435473496566566706318131649021689\
84762446561292885447526557067006035173586120069101824812103954170322931284883\
22212908018211350203965277112956622267137417754594652766509430236910275709356\
18038915253343460286907765871818281813823408819468804526163330905270379129295\
48728110609382631033798678843495932174135395629772979612901504453293984885942\
97164581968142709298204978019256693892841631285629551315463108449437752462837\
48861171251064515573143892475784574128610163351190730149707662224440576785822\
93954325953126229243911534664272569790275721868178461453250747672984126614262\
41259280907051187601699405460337815738518341107323402816423194594294724148912\
04274784333032031091102995019092452971034566125560210697742192896099697036895\
48013804223977261664798352118226020445679019923452169865100201108223152232548\
29`1992.2491420270217, -1.005108469257237256103384428844533406633035195619190\
01233048574884201626657135233994257823341302385727528364652238238147657884694\
45742814278355785781625001082028503524533119698747906266631388076032545672746\
29939140050767560686742637241305269822855134466898911366475420170825987552519\
80416378493495683509324389191265891750076563447829500494456772261876788508059\
96968020136035170574287022518964194627378734329753970307109540022773860728837\
79119099672795998637449151766243489101708041069420995984055055990035795614144\
17931440599276179947260074881454335316997861028707069625574113010735515225862\
26273786387432266255856783143795294848486316038415865066154626706420319800289\
31773723278065232540579678463764073332751094230819520936427394253055195332968\
60278052508412579723793347345576919559587321074174387455424487146919209837265\
84598463258266847023671409473222538647605728571383561535466224707686668371454\
23691940306996962819213815369477307020491408124088952565888697726510707374781\
91625884083416210208244163411440703016762666050680962248234719365764595372055\
19197643639578234656389810256110811173810021241070431533462934763203413156365\
35541909067134097549268737210133073141968630878664093710095508310032956445012\
49085625914366297954530672244247155248164541463992329942575623799763430186822\
39013727722483260501521000003674968377296310408453721395525399145491841221391\
24101577679841604051412732041400288922600860900725854612620893626460363727842\
93909224702243306642614892675832052469512686329925403496350279855421273643627\
46449839748231704645349012475968445347093671489726365695938745413885551420706\
74353119889110112699349136467852739279716405494506532465650715680208151931462\
18628735862007514786279756800772734283018611922008131572968021406627704407648\
36123664077303643879586927635472552765366054146483292189797355146710498091699\
18548923471526310444896499501562944867363582578026148799082624736902207307014\
23574775282584815496968267747415514357492397783526443817548683046135246880371\
91681283401076185074184788962076270922054044143191694`1992.7199569193128*^6, 
   1.018149670388737820111165351569428700171224881533691586570566758279916295\
44543434698365365376998461851711523176038111674786275360054558306716685422547\
46627761198406518734249570243046662030816275532877053365467482004712355401184\
62742544816395930914519408528706914778580208062332149568447743496729433255058\
84418249921622755017530191979912130433922886446047076638053930188924503981602\
46857733492648470839647639020539012001608364463404539503784831165648407633537\
34177680174867713655859047350006127264741908712027705363849221022238272341994\
56967934397551596682048212383439964099873217838253923390851311288409961043752\
21697544336679376285073584442258482113429381040800025924334936423188960370707\
86481083226720693423077658457441981671877653201225808445413814955522529958773\
10580347068906579773689048157487643630615628583186531397868026863313726031579\
86808226925203483973650670705785971359370260144135260902030263472885202860924\
16201742193085579512759815127287019551557819515411944638045260133177997085184\
77254047029882870187555910224540690183523228770128077558506174970653285802079\
60280225802179158662383079561685339047500711471485957704551403485757102312105\
30986466729806682450682766946364752075752826102221050195786483176551167047351\
05341690765169141322195521591558782822423083488073940057920304664804305427912\
87748236499648255600649959159986631110179698090399287478161260564687803432444\
96241142819541140780998182133914896113441775236438391380859723323063555494295\
61181768790635192763962950222638459604876486652254441967835991624220256173960\
49154845212181924470148783604547339655278064461555950644872705213836833311321\
36014867996411690193727157020487468106779912628533333966087173241205109475037\
17993881256290131407895256289647020000804019379607142726935972313757708931720\
79805536231100295029598220527352928813755610012157076711752002452480225538661\
94952467029553715728559686417454441130703178352656180346757328349600907148773\
05113648452239842142491940668572578434454685596682153845054304479071085569994\
28866284725753669853219651491768`1991.8274106132092*^6, 
   -2.32407782359966779221739298806282190402399989389987785113012550635263482\
40064672668622859410720641293870931528678146508662190974509539943345682022769\
66499467771547618908790993728274363442684236388332163176966867535933861994706\
36616223764317089604712296302968482355450674050442684665790319545146609753939\
61648591781810778583423375229541143965238562361408815163937341592347896361893\
48365762134284452012443833957355648354631993409566627430855107495019198633758\
99220489703941728649078303740371185658397462410553635736715813193458187171961\
85012294202104594758771811551357533332101511251178904704417553608268605863476\
40066591648097965678375987908168024737396456804407633536638870959107355642590\
17530629472909887357778445466277834239188476451108436324579261987795826680817\
11821491731662112262393415594720199453140969529032381627537020467364980297281\
80984669259388049927054696375765466643840405369490469959070487589155308894217\
89726850534741953318741600463879756966553313626305619692341793356132506254661\
74751950497894226358669327354967611285108099634246450679958430772796620012591\
64082123448094602506823821800614728060587902454005675953002813483259964237486\
73912646025451821735892395941030655300916771258900690148222630954451491360631\
29904881028533047426576657757111986378692924360462285114625254876141354300177\
78414997401198177333865605639324708652238772047873551980209800747402963113474\
04948416520254587072889440121743090550866866682226064347966633945837360210979\
25982405040371393894969574921917535623174492500039659432269754783474404909005\
50482004143759156125559431672475916297162777208854317714988148189227280296480\
27860565436242793549827649212631193374979836975646600973349877535061953336811\
26805500078687202531849747217261233000751622679275146130172721545913403014778\
17271297138813436248195119717492869486463900307199482360178883919823238540962\
82945213883063328522662959618732980373689015644543080357184570137774558330505\
15586250073879227069951551353770291646874042835723727060161484217749093297725\
7885665806796490389318085411487939`1992.3152560126741*^7}, -6, 7, 1], 
 SeriesData[eps, 0, {-0.24999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999999999999999999999942`1996.9933913557195, 2.374999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999548`1996.195162156232, 15.015933154576199264159106217493398825968842\
58079933693689587704669475812165982642147827221686717377826646519945789816632\
15491491903296207586881336032011073858858295144617480744855117830244508188846\
77768653223122845195911448123635190742073326809743884632560001690728816470364\
19016535056571358380117638194801022850167322606936486060759703992691732824049\
99375891834706780334031657028769419442180610383681330598089712989434388992165\
18122051880702564244581942137024967211689108667657256357601763966736422711993\
13819010022738814541320952748452410955336881113322034209986700257235041648558\
54099916549657210200906600306134559919554435288994895689052548896440287984975\
21361974830590004466942407729292924089042656031958058222876176767686941573765\
80358232762163599388712501561287423189639790577464969379826112314914858729441\
31556839429693022026935384782844301534701974149985944972564716267175809207353\
19486202878997969108895239361191593818177205187604575577364901438578188683456\
69869248722532773728760235251086013724314670305171577821114412664014877329383\
44390639242016116000518125618783549872609510166037421595282857823617617648377\
98527225763913529700128382958726134791844233797100465794823960175217541674294\
20205250251087004749100263014987168311816296832483443775267786289965157334405\
44013640555815388760923643858116832076590377859870399370448951535036125151311\
85997972925533715314495648878220763306338075032095070299784461469555525775955\
52820574814789540562531720046696079584792160043051022255041129704639542228612\
88566313948365602478050115507623520728317997628739186747943390816019810479340\
36613990293344790649879967515634051865749994062650808869131041429386133049911\
17783764857176556940464406789317007950797565750477817757243891601540456300435\
84279541819443946422389148174366701808153336664739436297568740025377176405962\
78125971614650159958083453266065858836678656154058575014638806119688962921863\
21384147981776504677523975885275609394326067072794443602476181918559171302732\
84689045785188075974395691102961562329764220890750170283`1995.5126955498986, 
   -118.942051033213426536843748649216223971921598069064036056317050616836595\
49766499397533680743253285126942028958656184988022845051506778544403789005610\
64508237333070396559291451427222074981277195653708286319663690254145745965874\
12855950177214536847401223136497149026993825342639172196360829870606291481721\
13460307301590478830510152392100238291082884711916643666085454279031997453682\
62741566605611302458414427299545217481838156871611527857788432137453527215679\
37231221540521386121673127810176479691145841863314260566079172049492451990474\
25550315677300740044699198747516850073342387064919959408161440582024689338947\
39176099292332599093059572372683095092719898206745283085268129821738956769089\
34395770756237397623543634874779673257019935839474428071944543806723962488533\
57185995440876452671693230495666538776600048236351936941157800769098865870575\
13353072622938016137988350637345455251542437844224836929478277162450188646245\
87069555492654125359267706924912908688153113668821600967712776622709318707839\
10592969450950644558205257625890890965626675809536138299200646907562545138597\
30016107639551025353331869482652097588366586345336743124688524868473143092877\
14675537666347543809322074089878530014984789644477738175397356279212262685108\
85710128317775599527206767936977287284229487189766268959108057589557943931467\
83806671017230884061855246543476197671991944232732566776716080469499179639200\
61379523187957541980350010476027527439116483803205355724573679587438817878595\
10576200547979039847714028706161351516224165257371933994220194631672916017551\
44403288359491030717005326480288887116430062411034701217155478913328296476106\
58805333837399941030545857256808795553331911573538783908424903263258867008531\
76939559937470337482219538896223420745710906781885689076875229884788551348532\
18478052978952116268813574757371682650275506330316839500621495045832341990622\
43955933407176812379828425310146566765538325772315939898868632481053878646088\
85135999851659683436259170218781584598533776786176360435719562900114920612141\
59254474325624269002489903618`1995.0902040476692, 389.66214378812727783606902\
81600867867201579390496800350749633780974563287772802047734124084516068996431\
99794457253583293458435929556315688798270020412501804863581968779084522794329\
28180021400048813186912476743285093685722760947229017109192982744380845015537\
20136166338880566125354428482442578245338944538442731648181065972621957227232\
67741079038089072958406342224078137272734189326351155890181094983224756248306\
90834906667531565965524220068010782746687496012069591008517570554253862599696\
86372054312116480497037558112277033930250303826496260663232728523089531040029\
00679668384426317535040898691027179864834414698699409051679455874976297926625\
99764199587796182147675490119781392939698152348352457565507342053577499810817\
97810211961624989673096045130763223016673937151017878025839821599027908260688\
33481573855492781553686843208926964601177902376711191757480338456640141759849\
57197159421955243380541731077729483863105942036988390754313702420576340464911\
14722073095194199367657511101975227682865858939256111310325661020935139636377\
47961830565517597806997552840850286926564544487478325060840226297997638525752\
44334715788122334295495342301723252299314739184809734224032119363670994344060\
35455605606118781804774580494973757336091532204565069683853607479996881469618\
43894201632932619406108709454887663391751883264728999429013833598137853955473\
34194169179812798785938272411953638581235484167800152929079833640644297702807\
32204633638135574370858121353245335934913758240677777594360243322893290202276\
94804028458042518106700393201564945336391793683150099225156838691213670221836\
52288263200235255831745171814262224781073468770691376185660823370915513656139\
78278995455550015385944011883813692178373903893822921927118226797813982265365\
42253780848978047980690175547933816916610198498836216622580525432978080183069\
09525683498713352102162664476299869507906920569103910588404527155550992452610\
76411533281269799373192118673038215783810448425118297489059620312425290488279\
460269472524576823409280423424310662427545339006959426331820543725465223971`1\
994.3919639241485, 955.852044903071286735685718093220166281771683407293232774\
77039313440249134261710503584707608614140713272829129399343224132682993727345\
68875930972491758382425218715317910091048449055652692422816117777603171804318\
54684489355077915808635160413969232702454245496205125352202962636657913398908\
15626051933842129053415562073992748088790846984917781477820475296100404041698\
69730648901938199796168969689959853650284237204767620828614487237202664034432\
39819507355670130849472358765795117530119320426561745407028987253770890680955\
98112345985917569705680011450325715730569223503302721681517186777239116357431\
00407301484102503074776663212548826433106655010137143679321437895563272483454\
00979154930288712449640694037522404609126493425180966222395079650014284477679\
91153965503513766187920279140051343965769278972450097668743417620422069271347\
02103870088770436781532812815017169337234643846963003762462742759105722677721\
89975983505305872238749171823589381497928052362347486617182752848145802977315\
24712218390240039603417449870126467727582607363917201200632545637453366046058\
84030189341975532310023298263078214059395561793721861688222452761684003455650\
26655897080789856981909418862730234516663924460643650971488590938778279839619\
53576129406902727224666888932453991408076671285912067913820543797084979007973\
30506035942756794369242848772401235464693593922386878493757671521979874069641\
88740604236568652704617293579568748514284112626751871795785555070519691422531\
61756136211469087787467103698374696330384754170167073415975380956329363134170\
52665153755208218699041512272504795008104335110349156422641800682725248340598\
76829838196767587601294129587558706760465855247588090715936540663519398531483\
47655090533864437174039747306898992246460021537636226754477635388077982486418\
08604661197450977720000725821848843490532072371727881775917678123018764577767\
05484743888249557098167849293803086379505148323238870544642995381950237970553\
92712094356542081034968673812856670999148870781084391279384516439761665144846\
03418510826897167950938452883285878730223818`1993.6457087499998, 7484.2870110\
62707371562897962611190783752100755111172059218686256043008501937586859056683\
00906941177882509894681037655928557651399094215190923724894864960741461644827\
07774539821128254683567578867615649359224203969134608439627476015737860240027\
98361090300181657632681692836224457166055393632752453213079381395225034991395\
68040895799076081031091513553952382303836605496298512327417614004784635354998\
20828049686236933946278993352731281073540050577090439554678037477212421862303\
69130435686158289329262613429506381992728328010780891276609801772004655939701\
21653542975479237101592474575744374890960876722531715369993651140865193576494\
75459761605903261852048359608197789725334925549827651608100810906038768436100\
06807274406907461159336783898775554019735923372284389581430802621426419113086\
97482355526256581873721875344705696026975537546474953858382520289328555251003\
66603155442654677261643127020214452109796406351360439960460864450936596106185\
19294443691227933642819579204777145034321075017713245500456689100710520242933\
68449364001020172212490806787197133399356532616280348555811002982666498965596\
10778710598013842068568304792025598635086907671243742276492101678907045455397\
11974951511008027465572330563821471735393858537237406616236912064728098878236\
19338254432637385476685628847931004179312431840433518516884817212269153198131\
98343736779509887955869125502386499291116987497542734712185145321932651603209\
31702697134839750828866394867937793282020973768419705517039592968620089614980\
85087745791522933025948359149131447124656568355991110354285371628555193893676\
91653415260132618127540733016050795838466889891243635004132270217948488692876\
30862928009824308900464366505214113706863520273563426793062920127440777512975\
12360861320147650007389012319266718480826469608202976959486376859192021454755\
39633017363468772850390670329920628689116628254987044013248324475657192412683\
57000278282243393548769755176670459647441018101334264359740245864620173941310\
84587342160460537462815723978545994035181310383047946755163826325798678143426\
76712412252386`1993.4622328889916, 11104.217070237428476996780094080528973580\
84188888633579689475542504230829276889054699709666119665419440592878519277052\
13289553871917407636769423831384802380557965744128509080793616581387705342748\
65726679651351324030659333221299692009902340096650569734036008662791414010501\
46004245260077040024191449944121204052332848977908188885448110139905638039435\
02878134403703493069009460647541590955969968394847412518628098584128866790590\
89834894672224764569574542008808195304547455486471999285964578607949955276737\
59133486271739911297945423507408889848882360798122740587073454021919655474372\
12900251880409341188899689190333167303289216766087202122421245555812281971624\
46667087870331647900892711827293313704011896015871694857414104099052223350431\
28243491704238266112397363586684849587439478183879549797377753643779357991849\
61835744393855485603370260528207363505039411648218950920459255939740586775174\
90249181203710422041358760805419942908483662010038077256148063850865851142258\
98765386179201159995335483931246504780796953102768783377727488365513469821555\
85824771380814316118438632916285766161182712058173325504943817688329097075749\
34001220470802720686470516907998304382382042154764002456082922815937314209259\
23194842704014528450878927095201301228452191790361111169439803068079051337013\
28444786296406515329043830913298382214430716220156188307735980786654673856609\
96179325216740453174769192281769811691349391356769024803192241508311793269474\
39254775209839197026285014724668014385383666129183934781733661581054395332582\
70149953816043248227751737312584438710023483875992379936737611297303545105754\
29734916545342644719776148462398513016600086510982028244974322421529210798211\
36710796685745714179772178646316957568924891244995822323740423703514012786525\
83745206034367609228986858706984593087352497743509547812481848424748078030463\
40333903705259129814033292377475081690962366844561057269395873715889339866015\
65224246977650767192246491041152152518012560993287809879559386176089299212645\
03863189779135378949965834302040325214102466920397454756778242`1992.602416657\
6944, 13448.38692561772243959152396596467273023650544509220523706493581037976\
16305693247345144887650813074851939881746550729621247324861558737362531502178\
91158809078074864641648357124511383891009206458399634601144738399239286113930\
76350845605543297935293334053741487349990956552738199518587181707506733585669\
14735345830850138930490411199356752195259166903829056732803497461452725288393\
02967372591757309301488651010927571545756748491701711953861521224107036393643\
48352978817635490597515747037102869650464681453502171328112539745708777122286\
90117430929985566912116122994950256378350497085134361511227370813763810182110\
65507471788495684870258691769195750015606615002525365749057217435539428771919\
93837685030753580715483312487391521779450422162343813391913474104376918255313\
41793420549882944274089258576633185900605406971866082397711238720213885645818\
73740390821741391192642051224364211328103669261915114496998678710625976471747\
75610054723564194379166580599485756543047599590858082535964801529032296169174\
19446114378523731752766085225871176532988418982959174627687704991111935199293\
13483638702023955105904562394136960266177141198084640359073515456428366434885\
40929084776939595972210602554614432625501006673596780016648614252040023721284\
97527322093456030398347861363423619028311036331201566943874083941421219256526\
60237272353283464392423877702888190445535506661043207768626197770889468250640\
21668902521201982807862607938811099773478713942813393680169781088980317479291\
34276228309564544820776232892973402577858259710162890668632109552992089800032\
26296902797180787414467256777482367245639992121414009603581183131637329434842\
64162233755472700086159462333421695563390654568936302972791779214883975671296\
89618397062334289967503747770086228023317860931931863362376402219958607980116\
43729245620075914629487241071799932837158382857469048810429207009592143622334\
88124025877836277558579351525227479251961257742443235879497078174316967786579\
08586345780727160321748332559715025133620727474943772263494510402745735057668\
853673121026496756776856681305159`1991.6919147948327, 51504.51835873353785427\
18918076267570564246210046634590642798148302884305440575885437221154237330728\
54160170295149799026788803699635435405597080346955508106153624625271687904517\
62349587346777447970780413100569297471324939567952034455102844304770713702450\
88209051360775810319583308946988562230100082954531353376155938349845211437729\
67181605574119002123643411658583101025696837082930155224982040425549222714174\
19568059680193678317009052832009651091440481906954440761774752421785242627610\
26247722791411578351852948689318000912253438595418975041935165857773945809797\
83207137146833979473560089368097875506949718795905825069668609966047258176814\
96903916370666074696050048187610743857906936315515957799574325573630278200941\
16649465950120856536079979567515016175421426471736554715986237727241829367672\
35853197593563955553030033312739595883794540875660838272118913830161698212004\
83506641021430097881475000160048340672634585067628669653222387405063403798454\
01729533786215063138547136085104043096293387843850614523495995046277090530573\
30665618656349582954479182249788852221062877358150299151348714124194065292181\
22843388110115475980999238506856776132257373896353073166759790140657862376555\
21264820557233662818405991067348403796642697472619713127819779805087038495800\
22881047188163615359518801636848554948733542022988379825562467095255365613683\
28005356619304206727323103627073938720202940530151911196561799492765096364460\
11831975938527808930020819160890872136213860633060000384153314675102037198674\
48371551033831404892306041904568671647768334636160709380885486810362408700428\
37958273053416892212490849518080661704739712224097259725768992135147024660379\
46939573896939056711365809126183925764863894516830450168511848628837612197579\
34839155434754816117680136155690107832893795305381771892479054329804583631782\
45214494229014808136784430558507424334970350110707357267640141064171892741667\
65701901056893250459551804429740261567830773767968065281084120636774974258199\
67596412426697528739670067562522388491522856098797254028214751240132093624241\
8091`1991.31297671879, -854945.2741372331389962532569103013314082639826923619\
23561350322141770583439467066051849132395056176012395854961786808101420545098\
36882224002951337590949143381323482059795244872703352999670925656619497859395\
28990196833039884403315527698985553643196203981677884994800187708076451047294\
46095234958073081827507889337054763170669197992924390875432362463605800989783\
46794719591016473526277801130567538918986734158536409016564050091893972283561\
06975210235834036227196968743663265932744665451936637692357300762616039331959\
76955827642665198041205713853067371742173079118188001512897380285978471641414\
58476071879648364765591589965233928273824837497998002791456419558934163951835\
79496842375669369535230377773676899068024479720787178501224227894843852322028\
39856332261930435677420556609267647068023532016779953982999497755144535635607\
59250830788691074261093557662730425634337764107944861963486501198505494928531\
00303757514314179179590558556691670059848684925972565165874525608530508769288\
19234120258670183023796011672284799608726786630820120587274803167202027989826\
42910953473955192935120029126887857926325323847128771386681355264913536042730\
40933021072758799058161396958197353534697393966193124640894370878251157998250\
27443396781410619419698542380459540641198891094201183514233839714913401033844\
78312185014929675046098714069494208701677708075630012163102265636101220493892\
97338019146814619108909631861636189298417479726593549340872441362444906199824\
89469365173046432783974655252349639344232719421635999782510464725801368679049\
27038255983944411146319990311322511744894493764563410514037382228404846438463\
90120069456243509312981588358660075749178566738483304732572284467521051906331\
39588969218992817856432743595199878012251776568567349665215397334916025327912\
60482999534798296154908023853042188332963667158615666995367540742459581867614\
75322339059970365915703892841598564289656506444479769643662220811593693491290\
39191004402912067047858132930023907371828193228738592959261552394851018017464\
2746697101721357236520003661649207144336869660441984`1991.598406465331, 34596\
0.180596656013959723603445276036474690858768112042175771491414104444828682225\
73820579979551731561055206910090515676737192236426406082384169395787736060092\
48617504193080926913429195312715552919527984517053558691063232424575619732803\
36761579855383946277369765384205159460421077922218282956883863159894642660130\
29942557717202140318415736763120349305719913617360892129319970116751140175667\
80072027150192646461335583791455036589025009986081939603586405304635915523359\
53336035814833165571234179531524061792202773313791338266546988551163145922775\
86483804901768092492371474188322040915570984180712507574028584598978115446598\
67852312430222963554175551014084709266766423942171971634341237599683254247686\
70186970826241086781850869698816138505477000794032749912192456656086810360767\
13627065325949270306673105318804163548746450861390372971494728158727199308302\
03575717604571879188186507795716397010834970415344381196495831866311441449759\
85237563731034590150284414174057950929026711895533925831201310733636431761374\
84699474098944734156934320561654765988717550015523066875456515000942274115414\
24991203872350444676114888699108001002634222561254893932396500715176730531392\
06655751264473974068524238983379149826800513882782288140098234889195324349317\
05376721186469705321081370321965403275238892069337473500886128692064288928986\
95570214804056055517572418315458294083490287159350612040448721221848074362335\
68132804152918629791870474206498077991889699599244630291294433577513210003665\
92867685385470996671075783636690013168999285652655747446864741119417214007619\
58716003286935353009416073539850007618925927733857818474709781416621882278822\
37522313007090633883392213435432136937642159334463928857432500253125277404881\
18063370172477689563601366462418762275327388444475634694408930546302602836199\
88039200971240128578797880050651194794092802860623139712058135671540492075697\
77128478372186735050967462381760517901503919396285426075819873457953546557200\
98319803627548420356497412093612392481625894765975416331131994679622115230389\
38164325083822208306109`1990.2951714306432, -2.381716235684090387154041516778\
88450213274332047445137384502364720965007933651226495280258740446382500860697\
87536717568120863615288783526967548796597414569275071905238051691419622974325\
83733159111496367171752969092695833794266714648979231830710452904630094004335\
99183718941867249222338331439518782191900345509920420966738289294010769979261\
44675825565297390904414329965592838511200496914446039833019910167704159070438\
07049802365226586124614732303085112530953848025151492848106083399514570269174\
32214386124355203571999226013413350289095475538303871099120521284368172890748\
82635443640274198538494893334185655040681969080555954735133466274970905991842\
86857842655627175273906830666867609439279435179945715438485499071625210061861\
20237544391064660791542189619981612109606732537690177808113522064049464195797\
59365656800379837456722834266229110275905167826249212840327652518681873547629\
40657046039870682891844490759884164327901972871178100347415209833568022785275\
15459614882394755074818260867512713410514198444115617182422671060690698448154\
95704976465375901152513925359989036323030281835946897747182790952459328839504\
04579460199569679840363270532002901725448128109507335169107231138621790979791\
43207580503329298393194318395815202783822245622478891582354138874221891814340\
98283960883356500534066362672936398684365162333032545590959263960494607623070\
53157682065612390944482429074347301057634999900763759701673423135183300580831\
37838957668610383138866078665944347204998594910152316866858690035486380831733\
60095323008953796284812128529248339811647218128926329794124854920828626913919\
55314013424599068311471429925233691871691594210335021847780000908221406985598\
08583914318813127949088195872881131916653584121645235569154920985260380238328\
06406183463986719351431445295488508763641818883468233951145919718866738742017\
00376694178960117032046817339635253709282643421714029760236634377250496038521\
69174317606131936507785763040923920742753243138765538836420150886922357019813\
4038968007791206260831729129768629621002147393296646845`1991.2440733863623*^7}\
, -6, 7, 1], SeriesData[eps, 0, {2.222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222222222222222222222222222222\
22222222222222222222222222222222222222222222222222221946`1997.1391007685195, 
   14.16666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
666666666666666666666668023`1996.1699039017058, -123.983730191741510205948325\
46221757627735096865468994358489515828280582532011558711065882141126906435820\
01559625288429967643706136974030590087676063952812822189237028382803162951062\
86359271724200995972956482151918618363624883138427573334783509103406197945377\
01976976695742020618171779166271607609104924135627467788669026654564474573467\
26828162702250570643993535302549344835048418263713684954086796075190473986929\
76363287241567651420698784203095697920108364163899882066000366995240783162453\
84612126920085441214953382958281393791557576850926915977804437396189980897138\
33847761720442397876023778825298239788443945781486416864988370508182581606881\
70975488206128722543310921976816346989869088267647534901605058172067617988215\
32959661992062495819005345740086135419355342496507932767363872675876776971076\
11694573143682367591017996998977750619874118149825515707137506457826304546568\
51658699869475018136151941993754809617260308622955457721691265700047228166454\
30111198767347234641920494575230220055552185252219884762030598953440886645496\
87101411307948220057399151658053023253732864315842988766558297329889423676820\
44735794870037637920853270030692548164098959933908655789709399759842935002851\
85231216778265205020167904905406522520535052842228560853083283840755486300984\
64970622501015577626820548813770101800132712357075745212657303121697927189629\
24403334788970478404737497256740185728708472623752685089374102681767708739549\
26088233760538129716121210875425577765973747300156795852323874440396249443790\
12045233310473652585886880665303499674493481977646237971304156876203265864442\
94961299408003100981620864760522832757607976835528841894203552044325281804003\
32994464852709310262087378823998533207086422244707124614214206345915522003695\
26765447870180802784888014956643656481665403750860893484517687204528840514806\
84540585289913279675063498966863758194975210798311206415632804754325836654639\
71201050794231586358506442766079065335279716029367135461538204721705195985209\
58795577540413742730161744178998387219286824601573718213385603353742425214`19\
95.627858053589, -579.3770382795309954886722474158039647653847464267430058664\
22212427343852807402985414859377107064258809612780057136195286806856578803047\
22271141149764896975105746027069736272756716816996388617463863137802013358999\
47874824271076095140068546858782450987795758333607349923868405678812882177915\
45169978216940143150405286500646433968381364787325209400487760272422853937287\
88941277854426739298676891791289613054721112700730424445567610052567968112627\
16529714657668692490633296106350764758933232108629211372125164522659618619576\
21142334508393991690981871629681327431523608348533141109062820744629576135661\
95572882960131463939868985153027403635039505154270524995114761041419890989543\
38762689037698782306583686336514524047333704468438858014857868873859683194779\
19155497841028901918027138721175062958347366127263057172038162694108931880460\
44613431888786963845403965725600699247802734106804440645651853011973076319573\
39996193419033497004805235441256277760209640076278420935294381916740439624800\
27963497018759342504261298538000572525769562222260661473547395011853171414632\
84841165889511915592865543704415251148753182891245936294358232757142391203800\
77342394162668089405329271040802555879697221300318496110071244632808465793978\
42118622455646370819498433851012104935343780375999817368328456181538804410445\
45610670308016582829314388786495918968729866780930163806878410633190112071306\
31909058372330403591375727533633262832619232835674926170010548075287033743804\
30280835544926918955522053245957332864533665508369833444080407432657127966684\
82966778376979508546347676983967977791750457504907593778888136222744132520781\
63574006236757021061585712394017433292622197695335751539518160955196754730697\
50678393250511810587037581133419160292081003314527771879195085251111944886843\
48270599625482945222903736021785817245048668456335159690030240115972843053677\
50363198461702378285745976486656711667045062525030759099725004621695424962430\
41535612949586055769473215480451724523277559312555393377879555319204570797116\
0209591994360591005385081805768900160576991`1994.9748702617374, 1301.87323511\
23799114178831435147779133881668540192125477094664632023532155075416495629335\
29006757335376648625124959728258900627605019603844908050755092046696864580045\
34559518190648773876654575223853607832604541886201320904126914262590891009584\
61851546041807039590774226977089808510194535085176789246238855307667899721610\
54475662558721141632144450156513422069276009468383388051075192195868081826657\
61814061463505307926539519284226715986798234897455410590884083571406811482532\
56149326942451954276969862617709946330581565120002365036025780235572276060008\
56315507769093530370793780286644385549115321177012120879103773978120859774997\
54443088871885384043405985654754283211793518959842897101651268772680663100388\
20116524031236814891414377172831390772153226491764452741929225906265040431215\
27296789582003020534594866901015609556598335948426904999441323516370960831532\
11542513851663366421501200732860838637310760384548181940459816235198251084287\
00544310997958671722947210267587282467513631446817530834677755781020480661998\
52273044769594129479324986583917231315480189700190290998142460507744952770990\
11552185742691351423069074471993590139881378843426450159737172266046521786817\
99797950407040969874492629198677862961025381759750318212079114268762061206581\
64167408571606205969548469006045599596010089931949588827128406965586068153749\
79331463958975335197118860715755049973683304816907964719130513595316191585617\
63301492894023687328021310953455506639180211818706298031961380405346884699366\
65412791429294982820913509959806025825790482635977972316423707093198400031368\
69741082422823855039990606110371385312444906525667333214992938575253572683476\
74560327179467861705622485276418580724608444118790947197533405968111882988662\
23947881108625279611166918904749257989993365902348526215541330967841375399323\
88552539908201266498438573637991888198496394002817711233517964618999999276375\
02802703420906163762361705004321780676787128314421222622253096585119735738919\
33471475917399294447516010107772309197112685303887437369830552209221676188348\
2054721244364`1994.1121728543037, 4981.00032370406268764093498961164929310391\
28072576080962327667774589602104237724784962922189755646620599370831601374599\
66679060759461591235448735508043408035580390626516624084328803463894028818264\
18960676682987225501002893596113483229273412244717708082502539237075728452133\
28255276959163467670554045123561711309930091993697304436602720478099585193483\
93265347068234424673936171075139322826505868083802860132501779758004886455962\
79250339556506398999768720165266269654904031608345481639358783039358093114702\
78144361123879244775315024092475217465508589535849308138391986274794873189853\
75096834626796962148776885196011333084379057910757927924296762722055861509798\
64087605146653591615541618560620109576711905551339600989051738304732701272989\
99509612390826969740386711451213727566636065094410932335716034765241664928984\
23562697844893355709508212874757800717562807990505680880566815771571416719092\
07295682818050307501866247519749355754815604046177121474690858180077719011765\
97384082917753697074182957126743270802856265586466276768966227901028925388007\
87078250018036633665848170610783582604181626962994900960458496486447007499377\
72035972091239716139415531021901943568679222061413766257647461953969657263967\
77738695500545510700275110751533522155278789947028379735109212080992875066038\
44544913218847473025673379208924142037798947692089348618486838192962169056199\
88165536341748147393873962504034382136731975748209172845338409507885510015323\
54988949697050787167103796009949230589818188652075401223962295356219570721117\
29889186018400055933431548858049376796771126111113101488577436838602304208280\
40509849915976718465666431670281318116710186417250794056344803647771734236981\
53892526785957715064377590997704048015029014926552563809024829272363027569941\
70353939951007649662323527075647324694365719335877206943652240132794288745589\
71078745200946499178581097327231200728377350130879597336488722947144611487608\
42280136420968807028814988854079329410857198951370505450559025728794447995568\
712302472158252031659311651636555041428974688718585843905359`1993.559607986747\
, 21741.829808541773516696787287496380794907420450126316985097474753961943224\
77256138086639220102466082187541822879161088043481848596821216986902150285018\
39816467044339211482898868539922477240455550908813959563226810176657385508767\
95214699306869597059066485647015519330472732901538850931393160268451735992229\
49322613749161490873942928791041696756013257772079838442707723376679594269054\
49189264176539308040672562659338314888756888589823227130729721024512117234912\
39188572015931339855128117258851304790347326608377452217069137447186816676173\
18012926483513538755969960528167331243598360789819747623443112392900784537712\
51401728432110935432592324020865391519221974458945011936133665829923889814994\
33031267521674445753333899231123679722376998247720182581628870139396578354987\
45076587354045244317554933629318946327592023416295004565402357100981486703190\
41732488585688991261038843847183865932853169465631722966792873504375686305915\
97670280368046558003707788805996515144150766146271747178507734002988206157854\
16843102829831758394123050747540515123211007478379789842148734921182930719344\
62943506302900687859782307978669827193693315391665556368825975029691191386976\
41876092492020012645945094188999863456975117717655962520859370898571779307243\
20859316197292368900365177745065677510991074205266932398859590482488570820728\
97312119944524767819898254718113776225703877437002452478770279496432124746242\
02920673767887590952447130493486540003037317179021895682346549348752506137834\
85659289780009226024661683413497814690472955950754085352542811099273603488419\
84886022279099894620572458894865386018756481336795020966763708125614364549694\
35464452013548337664378095569326030079988024336530203153134782034432188035338\
33100484639993742744034040014079685352416311119084365772582637443296302011674\
25950767830990236719984404467924370629923415707130983856972819958307713821598\
08354960261577980778365072990090296540131143225865747142318511422557305873989\
38674565270675527407447352860072390005165520756121679496201557844787664420103\
50150728905904977398252990308`1993.124980580215, 14545.0207854152936270657204\
00529351015105786793202402806596863833191653230353490374099509898535689105266\
74291143388511357880796333175442860370383280415999506866966295700102254296195\
45517667822033087177422123087373191982925481914325241693895953070231163983105\
07463646094292142191799333500810031913339592802355198908970395923389388097200\
41764541768660342237712399476709289124348054035376389188788195515727678439858\
45119818840190659030748567879680657254092583625434166383602257416793390244595\
34064672891921270363215891140550295733873580634733669998852206329272544738351\
80212123392921471925421731482778600989461854249279039419043459207932540288740\
02331544973868398473418614963869156555700155361170875822200518725092010090815\
38529915016093599919653291074254673942723245361548200565904821483892702925981\
43221307113125446232916470501959609104448049011271756859133657331509546874842\
50223659675184422434148808695779295169557460505762091099731930401670978348281\
69158558085690404991515779319767351321476110346067336599291147757391594614433\
35274325381221453125190984087020661189099619820395086737823470841589964293516\
21763278388425384585274148446293548752349012968041208682815494840446275722912\
06372933914004833018482391239140901910317961504269157626209402817166661065543\
00872458982658972198600285342771782131891025617575149288287353372102869199544\
94672860180879004107902654184857291165081529975939235162393120247895139284015\
36176498174221653260932882768285752382189732087708433226736690979523627412425\
43914270878221262517952340403095087404661204480494207612991662372670392186844\
32069048718949897861592223926361753926211399220772973038158982484190282132684\
69178607753188518997078251893306172618240249317305488927890800504045521820167\
03625297587289532051931109319437709610667332300214659384250390674292297731097\
24429010508812503700492249458582297171420582182894635820972274634815061328066\
68351544877470892254043439569848167885331579771602215420883366439893095916712\
94159151028383190586554706280477929800857988047294967705564867871861747241`19\
91.9243554644493, 23865.26059446653622453505658257088442051347677085089390069\
43088100330466550808887908674454484400819142769658555823201325980331748054619\
49577979587970509952198104719614294207503879793456753647977568852715428340387\
24112900878790839196734748621262715109999511102262373288802897383941070971830\
22654511517075119116433421412380842462121457978385387929917279857439869790525\
33709032487234520133726276643223145947730585854059033364577996584957579740282\
93741549677495346008433048029170094518772091269429430086066409666727903651836\
47670049796833130111556157409361510684494081700700955389848041915026695699793\
09268894265144041440130516184009718663254083768780860237882338433962371104887\
22944654960290261438450696190307307009979155755653203101678217146022317239038\
91302037003394374263675799569084295273291203433742344151326977836086659818503\
86504392916459238434069289177637095828127137315523915568605800312148474023185\
26424504546571146481622950193991002805639732806135241803884272793180398996886\
76623144766245346330350670993273831536883570845173860951858231630715396084775\
91171472180490945747375085294249240057569415041581626233836654939472779284625\
32520142059523283738052893907450583229295539712640641286499550215763554817741\
17220614426023545344840734878184599150525632961183155570100441345209687092354\
56652971221851343305185479517300147369862788823373095967746340598666871973566\
87528561733482805675769481113549017841634483340052411459811956913943713634036\
71365258850004507055930235067320625146305635320775438662360368933290590673538\
13128929864777258073054657275751311374741858894876311046139815341322798444786\
28058738085284992973238763699273141332289988283178034771696194562543061710060\
93891064653128722679494288565588153456554441190545374421912378755155753286354\
37640671777624686415628290088132360048335983199388141310070324600385951180001\
29238429976477384858833501005963355330339972688568978199958645928396936186915\
60503425928171690831865518668296772335940660498043176988933309558662083837617\
27144336336597813720314060629306811066824325`1991.153619133562, 
   -23609.4314652403603472168154767309009996136154470756389082916268012500651\
12262881130682599189970730744728907316215596265726593196656408959268536319498\
12941610382712873363939404862157027742799213699527133252037228511826408252578\
20336395049778737239625691259108445400526513442865992687731184518586065411594\
46075876350175658502174738109951307900028689991045988638984149317690536870393\
28151858243184499430664966904371572753917969417325303911221576647766544110423\
35681673426844400779079909791742872179650650949612326717330518576478552746054\
50679984815553633197403774758073597389582517918209272736433144377184668250797\
08327084403887346872139873505168696452606328796036501757314934601767541501123\
86821035179754540188029832151178294889137915918886088883059991776270494122798\
53507911292141303432076819667706691766329565491774262464739752328919458782023\
39282977668809081130981843662444857041716439471876588783023568098690407622603\
47133104759667840755444317940612938146407105813455860990919155103008537103517\
89135785512747931407262109562484732275642118981622528300909967688161139023299\
14447859497256891277167847452365434510261270327669000695024002236266169111507\
59973113186790651779533409327875595825539360877298212390391847474894362379908\
49009619457868206194391087901889401299258731075744556818199693457574316748703\
74875422552662954314126286833021035204077434885285999429603474455517808945374\
81452298395618026499137780502915620021961579019715499038194743581956026128695\
68841811563452766733689234240097236574838825783154603592965857810164634451231\
85741045098063430379595367342990606155467126616380732708004523663595504412657\
74073704545234431710288644725979905505988593417351252917178019604518932101355\
24720510395877645401209931073406112158635904211623138783838348798486828015579\
65173639013865626790168818273077103556079413312882961060284360704480108982032\
36118348696946250467068343729186363299654291242028078809052266031427822422981\
93778321056813650379629015439421826327302376208408925540256556936741773155532\
05899033170769928098967244799`1990.1975680769278, 
   -1.42720354422762220286936916246451050359270870610239360837193755966708891\
96812813365557736849261457584768605494410229127166163823073424607448924973332\
80298999526498897416345232336711982698152086597150859979882926594952385945953\
36460239741894523264402604163461796950064279039679167376881302094554870347064\
02724938982339441060530268491163225439471181049872913588708153258874132910682\
24556900085958776120358412506823650591862323620550487384909343207093431699123\
50425513042965353092109842884145294801291899745774368074166142050919348305602\
34917534230977723907151471582938038843973937137209894416663004922002420036118\
21542668249663680284304453549024975104992037583343098369709326844737085873393\
42372691230199731679946959835939580431297837665977556273023719942949614402514\
13968974341296982909463230958425720476591021859837548602229974634346838052675\
83538039334692310671465830437982260619166869725415447968583520602811900161150\
68041537935777832080765150807762476316017701916386276348933989995723941332612\
74268209795903985698619743613193921553261003647782113104155332049163671427248\
95112694601109304529659882544944116993057742253723707151302165778027020284034\
61570935273228841216939631346193347684774237930223490832694075167204715206905\
54284065061474692521269594767291928598602579751266630213105767653725205266948\
42827605237377184787179425102667181722040402052920960696250747548635906870765\
98415332563098146795971868079285239063871018054242464208406991936440221146925\
17642905974289216446869588461473388631824589679595018078496929719639553387885\
35237827517996107263336409130233907695093359502134686874449210202490774261541\
49053764579675395848744223445827639517407400619703430991478669448079608183092\
62159531661409511009944174037539403325818775213421037372623687308285785418857\
96609204206486380915633598906631320631020878944085481014447526599340248495189\
12488761597431682193647607417068172375980299217283129316702006019362906390576\
77699327380035591349460321581520445153235211600215720067530219686881926868239\
856318858834786700860887031527838`1991.0577169984203*^6, 93833.86842739510873\
85449577027850119291810119926074441697621636502694833413783384451437278320440\
41082959646580788747091491535293421730639356582117297398891499354941412056046\
94758594226230121400976271705536552942824778641093683855991844204530258292830\
94544193431958663443167607952057563397112613826042283734304300834677985228463\
21114335031057615171092772446630267068845782529597161219834863180331126803466\
98799917114436090817555773234694804542945714159096882597892101125254307486521\
27531187488765008007126788755318659656161221970118108597858447374560585330222\
64307431026423686526465504164673437521591037900204309619325726926031289699157\
60779349798168129434031978603131351386601874784803751396655694465281258827880\
92534458159223407283265298386161387181597833755657186381208545648349573628903\
86847649393790674821031875547163673411912527707070449045135729488584920542732\
69318991959671394120126600928140579783724942451365830008598170908744894015048\
57556476558575864732991591947424320601713685536421918819426312500548812103769\
79280778387759933267849422265340338971203062277945046880269968277547909378874\
52689420015724670911918911301829932907729102181754741166507780684744436232684\
04362841517069960499410002454152884720838609758364813975836141016834034060923\
98605912908861551056962249868316989345806507173104268913310042460610075943969\
49049567444760638924917597455622923241392433023235031049048007878759491448954\
19616869921907019504780457331630772334947966084411012435650828417714692143684\
74868246771267961447886008937746040309673065781689925686177130717358698857493\
70371345001853177332190197053564901118873652593349655834715580301303256908722\
75219903576178958729260836304964537483679070754924944419069276737808013565766\
45176647639831000299761064058189783146085018709359859336840902958796196802382\
46857577065514760174330340427114724429192033063299771334174199190992623059843\
28596455414884605228403299411258701368073216820357540402161841137137495497204\
2098726318362834661321109534270776344588380610457619036869284679`1988.9809546\
065087, -4.246674434652016424224255162682786330915326586532589688879096567830\
64373222809534206968352213665635187103241690466422970759754559514613732925144\
47278128362524904267886462055532122484749606364256641681384823253905788396073\
78309624254944175417935175217513210097441146091954371071131185190094840862995\
84469785490059240104383097441313906929043755477321262842593915884697251818594\
34331714602624813987852396969533661814645563157649247854813743132369513015371\
53278708301172534177482788898980416588347167883118358868605181136479036133812\
69081266026105582912962484686740984919893555964770112869246599263013215220172\
32371389287028227395790746242280017605783747923734387343360132543030064575795\
61497438467467678527307971776453484497951400446629475322843487333158658508024\
31466996727738512986301259439355866132329098565836569055163201040169672717274\
48258962102635283367466274253622119852453071603362309623305647110448081722578\
44372826796140692652520523791674767430399119448536193619541731142848441746696\
58494198904574882262385965097286150716645203444429665455232500874890029696591\
21531129686193983442189233178186002902900236044815870208524422636963694915421\
17557058951695740396115941227532448304039745884076776032471250922483476351280\
62869599224695837502945943273541737756489049645216801885389902036178356377673\
46372031848824982888910412266257039343910981372758550778619601983877475603291\
73262151002450466003637389514517117038843178571673542033330925665676442699616\
53946596437176075574498984231389822268616154773800897339073742771332290316266\
23613488675018226161474615935125216592429840497194844881286809333863586004002\
11066937248987673302483671627822195241542721549012352316132138067026337027043\
27327121321486979484251122946146447927162080401859297669284728521535661961300\
27134836081902144532404449501639311188286730857020251823350795419777643528154\
89169260252525712830828149580747831726298937292843725603862892088868771074069\
56482168454121785532170198252688379172627677309798564355034228499337225466544\
1325183085551458628`1990.764926925535*^7}, -6, 7, 1], 
 SeriesData[eps, 0, {0.499999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999962`1998.3467874862247, 
   -2.74999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
999999999999999999999999247`1997.300778508102, 10.467401100272339654708622749\
96903778382842485181019765660333734405501120560480131075044335092963805795600\
64784435057860194430870305075116819026544194962994152475999640516439076428765\
10308210082195217338192335541234916642879761134683815444853455064565145423353\
12889801207745471831750826906666777608973771787602508144713414881908943820948\
06708296862716011365885312567434323917395835569645375015913067738681227149390\
18167316188194751321334113051667452066039742192764331972322936725386377517313\
60811425911241404313448215190150203649314730730810356001107399534045360342669\
44445486849145757927141581973926883519979286307897315930286159570661082132009\
48212587023808474875992143652371336502254435733051449758979339455116439510482\
92170575054903672481760515357424086650144996008791053413576249613343043413931\
01159192122190653780747567649845025748617215454290652450327191325092650395922\
99669071501269984117080667432892091793889742799688243824098729078884862298870\
96926718028269746664389774663409140769090772015287520884347956527544522197562\
33443238945541448538118607334510196693518979273477994918575427549252983498695\
50563786909255729020058908967228923739495258793128778957159682331937300118461\
55758235404862362376205280686117089314532964215647912358844098000612507887054\
68010473119108609114084335341219613236281897909300185756534129670529283261522\
44446214311081410658326809126130791807890401294342303712462726781120209181276\
99049710053122311285034913286908614894294118621897673865760938293382669203589\
61878922127367107413762735327991524940498482148382192654172670242289505138399\
44546283101667271544251305437102283777562114706582663297686007995050167243215\
24385463112540580117475735766092917832820616318603637821205494368798606307341\
88718603838279500295348313583659576930716771189606344741503930034274913691976\
65532004350243924964176110931263801945124140852927035726285735948919368731188\
03735956068081279507190699514053483157772819681404088402356196132369679385629\
038162978325708518682570658968560844934527142192159873252481393092934`1996.38\
53310754864, 25.2376241815740975968221180481066583692329413783101873297412798\
55700917207252748874025904246645314276941786679111116066266974810595668268341\
75896745238642838604580076638225535517493550414294924477494700585113062987567\
08419588308642064240893082314817070689845789061989743382490977711849723097417\
71767297934017970416382442501004594114485873274120745803794709036573452725453\
49933803866916651995834653453183032306943546637862770395197645026086339155048\
71395378906391300218757220986089460443820001948540425939308579604184752154083\
20516174835029651430151964731186076219744640641783403552776434480882345038264\
14395811635892420338670000991575974179580121482858780292144344400785337390731\
71204872225053837626159841369558256069952521479785153141088801915413000698969\
89737575188127976993783673053001462501354059074875036759891982385142369799649\
75120914296871368071756739493605933114364653584905833157708304889602215341193\
18734631937174386510184027702800600649543176141785128945951144458362359564905\
45235693076683190090745967947466455407062585610190592860942853242354183016322\
97031872461956231936541559211125837324077662194342183214174801886929784341714\
60426359633935137596567302615273298912698823929779891362986896899492996744151\
37129811511284482069433075580496030392454473245763475041322360705638930220917\
99701771072085133068901497667942758403915243040173594656218059180183513897478\
60560068848913113031910112559112543188195409537620322254285864590943494853931\
41242719743660759934958938755752699657192230151330278135697643196726978588010\
77916503542055290209165894614337066535886630536494470687658955454362944059868\
73868137598189339888101334659171233154278906030773832652542258968839201864479\
53603487961243196469330333377643132487122191028445983506411677041565669975497\
25842029373422911446015895067738773695391503550424934886715217475201839326982\
97037522741306826288248975528478807021201368048496777726772332644723857307389\
81348237601914528899139994272617608662988259361757572157827694593397741830741\
2406559630428919044029898215758113439`1995.4399761811824, 35.4908297853619399\
66377237867543616142075205168929053862739224392978825368845100035721232082234\
34587297914985523380097841578418640511428387921581920760324065546544098415304\
90997221614273095364601858996057332853842570092802529019192105800572633163748\
94391457707495383969674972729354711791556009907406364870578168051226289715512\
85406936213406829175153779675243665046398338201601423728730916192163676492935\
58129994458313152872788796584878021631664844844454874946095659467465388838310\
35679939353539971994323016741800586530122338483278366953303304928903441429603\
80341800153077298093381467988089587652480114523869957909804159936429946967041\
14103924118916359445078353053389530807837287177351592439083700490881390793545\
34190808658666495906102098473292770014593358359576556873621138165245592123892\
61172971996108293426525364750090478473977790343187588796969327876419358854781\
79374589595806993596386771729925955906639030997431596150190691819564477298135\
08026148737935081587463890947881389039727260436890977914631324372029838966605\
41064106426232428396512340181362390537955274979955979046959448329306997750294\
03158321401886112466541748482703404638568008588557221502363580666494844219928\
11120915628769416161628151351745723801217796560759384188205026894085778718829\
63904571445158508518475964785540441349639213531344611961834637094050437591049\
20025432102992412038349030479233744202589367659665601064531904324512324851806\
03531969534977899420197876194018678872015726209094585853303847952080192023411\
61476951184888659796324084691804601955889610482156477706034364860759381678323\
31186529660538565497200743687548452151803434585742908716269916705430301760109\
73520768694668143456437456263649998071022257447342910336945870956572509293772\
06472709905173420169750933103919993404838069570604631234361362848094207205386\
65277557181244206950881196225634604241913566111879537477483164026239679630266\
01354396664495771101657772564640132929300009261854594660776202436331975876046\
01612314245598965294694611054179456030409198046662109311059685593086777183339\
05847`1994.3795918947092, -414.4971272023556026413203098785780536781046147326\
34379423757020919725614740961150860689302334453474717257776739369983885840120\
80280287805849682091487352814547808381876708171390767004801806009862532862483\
18120669281944670721347760745121857389452437267124643099662508324745760366259\
26710129497791243804002226033316074406578617932127755131097889525101150575030\
14477795545620488099178792572574145355205107189360420734460974206256029918948\
89806169903711589707971353852394191946184703102579725339836525371661502097737\
06100521629292454244561166206494434044112848252338423575203978065641459022251\
32936334705653076757392563491133977488306318774462622213730301829779037086969\
90513690842983604341253782673236814499358367214577632042529992753959063216759\
53385222289666128162708969459605502753833646024686564915722772790677199099132\
06841648201164004213782614605296573263401675709181461549071962065980567373919\
51189613201128067327911223297081174212721540406611693659266965704455732571969\
73206907751761620308601730840564810620101707793439883737997684539488969622406\
62078786617628594392467053130272443065476507299845872276318643169701323161698\
37448727208177127813807301046702943781709092472327450369475493182258438442512\
30039322528445583959793821003286318643528756667140458320572542993438241004845\
45961106911539852465947168020714751601098207158529598300988359761689271567291\
12288787167537975218048464223653698882478683600193847267573045209138218332232\
56684926334496061714908841956996510865507799837379603899246388505969829575048\
16245188753553857425402002912764053257885790045092670128973544863829042513539\
25569722323946205373138087174718680462084504172268477272431841049298215044176\
30300191110496803748389269332025090467077598473014009360397069698231888579212\
04804554836755991121557854413870379577406029111943535309918400977170404354829\
87849164749084035412484109989132932197078280983078467124363621537758713890333\
90148975885917341793750029804849952593795373114508220771603923705164631827194\
2137928440158099962630022872512858437820381950215405`1994.3307269718337, 
   -444.872726144500841239504225112812518597737201966331628916575472069740723\
72807516929518093641244099417214804486273201473448301897439142055303160760370\
56960535044541467395859453700347796240055677440237943241974141967053296128426\
37372895873404243989283235431856820576820074515722072307058675826712510031296\
65630925818984168431387579779038694779408128054441212854031600958504367357605\
69652872012854075903524820377706979293748481562425494793302116492334850273791\
41870238680150693313930198105013202881319559176461945347205113387100829259495\
47697948504097253700409645392912804988639971104802337787231110907031701085628\
55496972209713003056890049058995631772549766555494666485115002523250955357715\
00202677175562519274648883580642407336231844628255945214027496872212552568916\
36617502314321798787834583513511720004221676940698968551516732687600097589065\
74206762351774320678514799905375683773028618051729470840639510673777681266081\
84915485736213096905102817819801633121903861247941591780505530211962870409351\
10572823817451126849095175064981017991767548130447559561839584930497021347156\
91796650377800039923853819781722807424632282744374545320060114300341084210112\
41579663489361816429083299423741795658640801011533945051689627318477501202225\
12091722964865541994521789837608205456846254551007591522202525943941591446645\
39572574186401865097986852564312445908550806672440841796164439440869519223875\
33255686331412467370951931774102457961831647265133610171698342036842345419915\
81094292081615801984797139547508074447938024212764426142529423395521012691819\
70651719141846173390247879036244663488543958060116193020275443631991420684491\
75693230976674372363297386503419392766924563240456837764235147549885874175563\
97305069133013830798121525223840987517170990813030611103735523560165292793976\
80490871160497187528414129832159573664629553990488194796443723973328520080232\
76862861436332968494531304938843858868752935205272503271450545700179458826557\
85280655591324229115284124768161852802197852540668582583246425320019462060539\
52681774394038820671319991006`1993.3201485856482, 
   -201.709078670778239484897824056494017172940186863986774558156623986670062\
04510894366359135909556564053063856562567356080684468457879927540314947131309\
67168638786506113891419052843543573736648851509166711222125527375510275880780\
27343516258351618441614559427969328975148811653729918699868211062167728250234\
41751567057971811309007916639187456851983905340666816149415754916285289831012\
99390273047972406687599923156856759615339813925122919182678689330098043924131\
50021374197221088402207924147826648293167917806005909994581098816580090968546\
70944572192479047621670266063247615933382732434763248100262746274830445169665\
68902022645771057839530716085185885415135127281329048955565073071456600352612\
43558683244098239310708963537462183011198672676583844075665343184380093780810\
52900670525125789702042232862507222953112158068970153559414931861096397984407\
12356495682285056060147414723002213798323310528476084663842621404239645384392\
78907578786620135435285431165970740684725546666588502155215842117478511603425\
13984125288351951925169433351444088788377902658287716200358290711212061622859\
55452216478004567732453974360935594351754605666669295696499675548675796555984\
50766654500116106061256861816965990582126908655906046828905899492770076505232\
12234520446406049736919252205032380452656645237275993664229630241910675635226\
92422800724993806631285670495166477680602681350397669896635051633477785865048\
44331069810632207471950753611238683413328043818856469443098976642618315302186\
47695690150806986343146682032673921565455911952939744442130819906029761093198\
43152895442374948575660126978216925702802240608185579928457485704075909576500\
81473840341795894547400785646022722037959611209774241624707667946240103241011\
90497897224339481767504812856593371770158253174833638996929531968260418643575\
04649491354659156491448711264770819277647183484182632994741632412000894837931\
45940063520128834364238218559623167290565317381856544655861949412575148322572\
70500421084548445903751512187348489114264430560124183843063742873372403718402\
94715179077049023387472222928`1991.9981934901232, 13720.962943760300792994029\
64004874793520932424662517897084330151039630501611657132027128846875967723374\
17616460066758818996096460436401592044163941628907701860353668611697128129067\
10128389915090087940409077886709317188043371905822257195689615475222751665046\
96315148620891146188889509681652969098649160807441799836607479042765652168710\
89588040936379916569464208319631869438095434261993879738755738268996759701565\
64391699508662380527999966909394337797844807339838512629686072770464326892857\
97924978407195332904851793053243992116556622872730964177142305871945010957943\
01259756140537072153068065536623446886605876922980528060669373927389240341901\
48687870534618179401581524131490201453468923394448393193386582660633693025531\
34610196949662305651783750551553704036035234802171357976084504031420085542567\
32433865730733905744352635967969262920700883296843596135881587753374183334523\
66257575142847533179651466811076070492179334806146634110446966361199879535183\
17091674277072654896116986359365728969014462607460752855151273804362200942042\
19825863490326051612554116478584759914905959082549082052147575256232003878640\
60017342261132408845866677261469050457957353311266094389137264252988375543164\
05930366050448332883562091363218863790136182205926056393887458535832929709602\
44557858767454545211975417578886021292120100239785603954097987658926723366398\
48485601947348579083914028709691442790205813934724172186305092105980644483153\
06602875776748302900948770730510063737818581501915089533576984688398932414710\
97925422380855982876193898775600514402129981622549298125720975686729368152958\
62737931059912714350790600020882069374265194419329152977772656698267451122286\
67706176548882297680287003272939354839694264717416685163348908477130763014642\
72736894391994294972339143921968335509349544240293664470129455903821328271949\
26413810323378745864279868332710709873259872826946771468848103813605739435598\
56629465070414145964501483967390315673107693573233884589867055795408218604711\
61768663996388235326683403657937207170058541836007919403971403324710645087146`\
1992.906105384672, 40952.1902272029669697093964517664240679485998357024642870\
56527541020697095712839499541834659362237703735151933889614510262003911020912\
62207738797738857285816578615070210862482283777783393911316818746598882552964\
14603570040308487560556555138896492443540728125740907373682607864447055979125\
79997511678224043881159384139574674217801119277116900182534686730460712330148\
48511475545247214758158525762619685937930178614760344959568836499411389559330\
53538677837860559949907240651967549628503485208971438803384721860854020286591\
95923640450521894302809867715261829074054872167640984345544325744641902295497\
75155945763660962621081960772996849087030628135903896512374069983001967446799\
75086926709364101770583575627522082117980728471748758825381505212968318735311\
25856129100128477168396790328534379255680506609423332552436090806295461421918\
83834993550132501961657626752046582912615628151715109505191439187761089703652\
04206891175342756425748890646008960493179706155693134935200526040383659098906\
24387483671512914741098159161168183453448800650543399874823145966692554991005\
10841445844510207490833269756785345059877368072264367971741377553060832741404\
51583638714020526964346131391274432547343580053410929974212116609614892353284\
56353243774158662769656168730172552068342886881393844257613436206575567378193\
84288522828140523656271450781848148323484122102110131856921584343934652879899\
81987355134012894586141096946516416790442655232492280211629008320772198477211\
04056558849500574615242890063975222600399678614141548419815660399297747087166\
55028408154335094765845130103472052084081300049099115253841957438310290523024\
01447487766707045340653884790097034764421513600834645647843910542801098503499\
14116461516761440585650913690818682709914904646421521271075710642434792814941\
64346700466237360528974252509827258499674588361405583239253539177131045101114\
04198316015353266119113601998269514623607400824144812428931283650531611094143\
25749847648386664338928970923546332660354505581293104643669697352548640784433\
5158108936618877341420609097339623496366672254`1992.5027097098623, 194954.085\
74473551333911376255352161431069288222782133548221852627946491010916891598240\
81771211328483101691250492797537866895382301076973617694924106945009280022507\
80401512935495177846819020545812156909495876719177223796538152368249393686871\
81091482875806203870151077191968945275491630479372992735705661157036722828247\
04976690439157502553618974655601378966509181500925888837919278053573733198548\
28855306842432031388417887167059364574557965937200531207004232037171211966995\
17352220315383106691190411438922335990518866454172928442075001433062266435441\
70222542096590410100348856678458174707409901916953719363172460938064196425715\
04805936503558620293250039301439276265557142435785064861567626687580846017235\
04561587758406159795309614845116220431526788645580214916720444391899213605591\
56273253713878886193854712810797051568992181308877773916606761147353976172457\
12906478146833012359547328320602932834919605587717689161838950579743943215722\
30922771112415429946696875940841297779758677716913684750671331671157251143069\
87151503104210195832492806507915813859429404388597547630594657708692770054671\
47125450968853663695591512720060137607845412933836892620115804992716905049639\
95102035704916804829645057815159589221513429481789776063596110810208271129414\
05153115688733221955514478206669265198937986274597721610695702997791698146578\
32746632526600792350222589181613791146292093867449524308035689685647108917462\
39957154060730419429629609906214538822510042593668698728972478229474167399742\
58500309651443314207618664566222009535562102295770276451345347386190264023829\
80001788247788062606106592264629002032092085974592224821242732568346748197260\
05851749771583356107770563152288296242441367740180637515421421801364456261997\
96496777504086279295400488753344774511363286428526497680780210757993092701025\
61395040346516326568957189839565359712744897928931240217727204937048487641095\
77054848558513697012120215210484436196466061149650468528146067250170813527654\
21640612054039317592826353962218841436805244923886002213796195259514067327073\
279410383632737337`1992.342614356339, 471516.47778528560308441213448765709058\
56594460833646032457873831695346154917906838378252403656444821640093968028995\
45133558014749696000829885652697208780576257367541384227608745956470753551395\
96953632023794527825372514888052084314999529439576853186073248909103753559496\
32869219239033031041423765574354508644143204401871951267957127851922927366794\
43827444717322690311794655107071282086961463246796424418647569173056208556721\
19914680425030567057635633836612486828265517335570916385982354263323277790236\
17387762510791603167988638177999612848824169481788692839322294621583837647707\
15099084279647687566189146181580168578167495752242027041113246966524769367989\
22967131859864152604389933829593981540457841369052336965024546666447108357007\
94849297206267492831387935947124325151920670831280720346889692149439706394245\
31654423881309177754711759906611952056510082589359389534593350453002452658438\
19056412750884537509542627181581378434208259514313547910487604644588950722852\
92773496847953620749901103755645152539016079375695435670047560752738708425229\
50677902816904667660093678477830729661375318864614547079746940634403207129216\
29581654634789722201112594489492310798435222690830399382707627787060110511194\
42558661210424001338097687526798101980633731780255897380179989425916170893714\
16231727238912442686975487502580255808841199746083388793831309078967860200248\
06320507791920820936054215908431103017960645854651467064520546453781441494915\
96431255719255467215313117979779451764971944990050598443926556268035821502975\
31308891218829918435466536671956812309826425196262085778395326273965645549466\
83764087614441878278238361333382807749122743705890683184851915191404179128790\
06018986869220411474300526790472406215665861822252799138492604317220627532542\
17570199475334962837169195944214105037154803220518996209250081274194755673153\
90173200651605103540143989089381961665697098035980246561952878227234594798743\
42550846771124915792168694664364720413812202211757395433942795883388547901025\
905056764412088532069149602828931904341281590501910252383967471475`1991.92400\
3004777, 1.953287356565258145268221708697005167006320930680187338221538770871\
65395746337637973185063754718927865775253996309050621930385096694313449078273\
43132753715173366172490535699689359580770247826486489238912162124143390814326\
09496585266409605511679290767374603902311485197274145430783765909010802900407\
42230310008208077033361784421390747123442590961868977173787911404341815429285\
34691830894447289099108027885557036363038180238018325821776195651086907816806\
49917797165307651951513881801255665681762995631554227292936699945833141759048\
86330492322683255852935391901041426027302077131263298150476193674540593759314\
27608184022830056393094894013965681038234937262564656039234003699881517872787\
27848016364149233843093426381126005036449618473258935457293836952032737667095\
92986109710145780997689668602746783913772490000732498734463385329704031176460\
62005631128654262900197986546291731789775084163413392641211405404772389360948\
85203081605821621740116024176970720682405547360119485795913155268548793437246\
01259332314207546944938112258587509079410722709595085267129238163919714661390\
34025522705355861002453027050822037173064663703185085972760993318673926037309\
62544835332967339116340572608163027963575292756539102023413799716002148534629\
63447489604747535425316237603081395823211834968046573962658153858135368483059\
22474953200713616800547959523685973684695268490895553653143639645598927728035\
48360333231113999885587692024548510475592349879062893284194949855298605538104\
92313303809924477967771171672551128979854273826279844245275760489389671297093\
30262500384483870485764033687379377811678285856630091923953402670872559295168\
26659868765911984905486447802182883345152097597798089917618522968838235240651\
03986325116287180311687346509612857806054516880718308760614636664198208968482\
14813322163512582634556281146077975286889195046528814254715984071953400947888\
17264389848682132106642234241222113466914355363020244584854736633595743959332\
25681413584523480401121118210071997357313910356483789361989197229373934845427\
99202261816497761557098903664611455388`1991.770424816472*^6}, -5, 8, 1], 
 SeriesData[eps, 0, {2.555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555242`1998.3144529686328, 6.1111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111111111111111111111111111111111111111111111111111111111111111111111111111\
11111112931`1996.9435338319117, -139.6633199410193635884433531657928441213799\
90262198911641916409487774760691513281436734734570680896302313960613850052183\
21539378952765644080036380250578445016365448787434639472681007040203170676417\
61337667614697192965363657177031344099025547530651555052152812994155661186303\
88716960788926992623902977042260056707854174674866672079700578676710082256998\
52096594299324587020305576158038544361393379910228472257439939006827759020016\
29817354294127915036471971216129957933689966695475831266543775173845579793947\
96328462051842553501918806601784028700471423643868497246141153376546151774255\
80570548846468197142682305265246895464718102982812164349846144898288856711637\
25131668893875224799412858474084661186931978613579555084039625180125845154950\
36455963523223095242232374254429147697296720408224210147807931641049275544849\
17844788757981178485044609747472655361913759007329526148000627156843824014695\
28850820543919949545906275549634578682145912307984485283359903584659848657561\
28503061114182784357505943395657647811449582645508884787375756481050918801861\
42142980140292183988844615356372737123010353509552789175342965176035576388343\
94634549958752973496255368661926060788727909510347013415811210261806575475944\
88937284601438081934095434858789749521932384889880172863337013209718446358373\
18572197134640744201957795113409958052424621854373682708831585223214871500163\
09230238899464485801243560179920847716825517258447116147924493728429181705478\
52295998742194305320203500784588846676846559198140576886641901959080513559458\
28092328594192566497038762904961876752149066509157268371450170510163954531372\
07746933146201137755643889752372746662752902495589714158310862968821195895392\
30388709818760652890143929373938805915562873550632972051113405377050281943588\
81194464968500277258378224510980177790627046664698562031197513411612545610688\
41045445257973934450771179479751826074527196196590028355175246401654809347696\
05549807152973966205246749217998974042726887193130690998404388639659329438588\
8486059699415311271717926332156853428975623669709395828373`1996.844401869146, 
   -184.009172118089645031014785365111615409212554065194532012224882181173374\
81580116370136120744069360643719910148794371691113086186275984337676920094593\
91327236636079030824995759348149760779216943649607550210611315668571785706215\
15510656331072590265489576264546847654090269346083396589356350856148405887805\
83858356454515184200070592941739999235333223780618215285425160825551219449338\
73080050530770976779179746943452207198839704569963364459237083660387897469714\
72028847886948112676315118879063759899491509156801101758330727877493705527123\
11383613656446599694969030575111557515562639427686457956101850200032668907442\
40471637760375583507812540645287061720886959631442192166554883047802919620071\
62289650827809808044684691580568148380402416066905088455822480987895019671828\
97903690339175970786532967497550294513980866802050494126285589068980621979023\
47495338127455168449666709929718332842920980519085482169682706670720220259973\
12254578890078887491609411596445308915037465460065606531900280346018503891947\
28950641549075453622004494798604445204637434980765607266454138667799448735082\
98818337062538842786229558587525711690051715836417151047487687234079610727867\
17759556102762680136849441870744755031038965542745582565409007411748011455822\
34161940703802928866668553830606596303274975518992576851023271723776254263208\
89700543312966583664379492383839951296437016345286901139310611708240859986134\
87167229242290139564637300212480614347372386913587510251800804045455564054398\
57725133999290076633276376059340787941180962027041319913048672602631252220550\
50416023358931840319012356987391301553165220977785532625389022800079968822209\
14412676888397690340096416651558819184243692204653962628947495218603232294229\
93958280018151675466672038464222360395806231923393249618302327592616852035324\
30605154655157574561771889570436761707421119174720705459759315793765400903691\
28601823712444338357738399414868394384941074546269695697280040866831072170974\
94733252960756795774326239960124889208890642886254675701185534735345961277662\
53796104157393062473750655954`1995.6600042969112, 441.45388173721036929283690\
70121862748381270377410585811721140968547785165379083051303688298451423272471\
52630600991273637185020255570035570304947288056084190402406747389264265167762\
23356298163920665055813343993462706549379458309073264300041436760617354308522\
65502225016762415135830408639928934442748030736844503030889394879494414528792\
28114443155822918498642795363943240585645449812875840967517906573635014593030\
19433108044570887199202024054065740897317924244787354305691940596934927417365\
30109564375154423757675330859719073092552131518467068738169887373173535111771\
69407312112226817236868151131844077697757498040211342556141386580420623265335\
46918741758624527100248348597678549402429563010121426644268464573571967139537\
25547407077447627261411807862490567767722147233087932556043146257883464188605\
36378409683392681830529715996051124447346225951654091058563955819061174659486\
04049862273787058979103591001118801614676920044198217005731346293341943591676\
31190663042793222771762244885452347734982931734751640903792260234123408735252\
92301174288428214802449888666230939091621516768754102881169935112952662929647\
66662235707075110250538950324645996232699455631111014674183780208303356868329\
61741696598945487982549988612667109591239819655805346516344062447563379859652\
86330150802912489170972239212885305753964694534748287912096445262130447404176\
89651069881647636743560833215995015457100264110156865258275778359770710922061\
77388496755464574881670462752577825735560384870706023268510874037924291377320\
27394498146791560063320515420547446857984766047545151330278412483231043288380\
15736426610703734683534348448292937959416196148128502761938630601219190799809\
75361531031203164034307584453872783355689069107919369903355939872639306957873\
23807955080171286849146985667540121463257838872359429497696785195767895571774\
97618955574622729277029714108698702040997668790521709834082420750833878424296\
38094922510706250609557135303501458763487423810985272068625965105161710699623\
228521747778026251708065774405171270251139592144604967179589167831560386773`1\
994.8379281293062, 4128.60965190882332531718446647991430116961570368846928569\
56621064106948581726687275200858417178408805584127900602006133073124853118424\
67169301774222577297598716976975772839254396103372024559957531441962388788029\
88643901995118053879126885708026614616260714746993710720215185648357773230803\
75087853495567285605551466821800306976745396557500058843711381849992701828127\
05275998403199905356113626020575411649102855410870788409886999718331697604962\
83942664615881344400956747485503263088131013573797671721995582560955094862515\
41143573199656288970115804048622031992103073652038401030750026331419234693241\
69217251876840134882663406289766535245742942443583968644824551626078080407551\
22954932985193274985777679027801149219393540089998124043471815722312424323620\
39302742019712296457473009325306599632341762951981354355805617614862312031643\
42230864123178211899993409781089435905885834466139378185932966992325127769029\
91195810203764326311490978002043629679666551394785230159442374170334561217685\
47218121786650178953144688894369369471551751352902233587309470356047975326922\
32995048511675040277859793662857820935096683686420592996434895301994497106451\
45410071560482945885714612036913203341027204495507665590072697309288854606775\
33589576242511247876724084859467709795907940572698060238070954325027008148000\
48412025890646762280828965378905953062490849462142317147302956116737967816267\
36406555285092580434708980862851697049320296583243475681207585316533178509395\
94450159580956344974065197182050161453961511640884342715931679962656696701892\
14531561760048349979442572268497438884877507921303208666471584425766788568608\
50621914541058574957155128908561772823016109357688137801473908481679803585336\
15866492114301797374897240029123523448519722551101067403171963698963811108766\
10855636366026960774154629836507409570995378705192170102045469144603221869260\
57336542436804048802523306038237970277689539212109754391899158982644753239472\
12128095774485709352475686620281765187615507765957279937059017713163138523758\
574658117825405460691511222571913632146699296`1994.6849106984941, 5621.439251\
34193467420195260432202705171204957280496263276328611624343643510026258222801\
61057646443662954797947165153294198463215858680564811530886763806979134754172\
31772162488929120557410778841960204494073460068916581090617494106938912744673\
48046872816635109526472395949662139960132458292675079610223093511065231455199\
62135371616650809134193426919208995137852388934479016207918908359079840191294\
12530724148991848728123950841880721947383925491336228557251860362979154537093\
39286163557399470791289587768619159394063951799056937305579861676835883414117\
64286236309427701393718222811487562231664398357091816867811078263636164958287\
93239703715041591288548898026720994547500526772394488871177118757224132073779\
26091274274451462980469855762871650884378748740203139540337112114260377084855\
65143331328757646783227724266950367655697840496929654836347650960153926975119\
87113823556631585864272200115547649566642134357785237398858323318296483729887\
92682216745041661995303202590531737026037795634872915416701430164314780353730\
26787474354959281454373477103938047734991311546219760443061538691660230742635\
35183778102138333091479651180679048579271750432924618483915320652490559829242\
18370341894000651737368104480164365081542421958761944490197024815778667743863\
35053519064270418781682984101656845784433859162184665591645207218743102198278\
54122744186631712888182145654740952743959867209168336281489603168708924074305\
91840834232628219551608101032110464647154827609630613896107897662945042463370\
66036537514324633382674120938398925278331027290213885663934899209057536156553\
04859169319058962359768718733946138072193921102052655328821647189338330798914\
63422649806815601131642713977488813929700231099840965624712333277168409041786\
43558227962932212619545769306879651726271676044564714139524360161008533374282\
83846875576286678639027686957801674898719589305634138396859403989515341311502\
59681016006729401730540103451047235367499482159448433555078514313967890865849\
44907259938308734057359924852438356604385295042414596546411505657741819590439\
702306616716307`1993.7604502117185, 6578.869254343312828453260545511384614238\
68867812527716954300804701201672081561216299201571181708185541430739344815818\
50997139127766266672906878301917938332933529051512226879761331186519630718580\
30052077262529143734305591558066357396871132909960730890449271312490992050033\
70286444753394614259492510804156661422103227386917120139976869002435010465484\
60499231653644163227997125464495681723325314526549678059015229206513599367214\
10729258883131292201317982157121333291055460173599215183355549333520358137184\
87231319556264086761970279453679027479369100875794738424198669524263372580400\
71950085256460625832104476704857963343468542982145857747183001990003277976492\
47119859442074519573323836883865717526787912510228974968778502810522580619352\
54147501683173206225681819729479650016457030533996895265389232792856912145922\
63637093750623131883643683708061404828184857955067759054506639323280118211811\
81757214381024692681330033527012228941229148305258808817182125455641885664312\
00599414268656123534577100470565385773181776298924082243891381389669988576107\
00638445469247012689189151407473608254599653846610198709501158815090210044032\
34602626682185762101462478572758031443050380349159074717749630128901411082707\
05827444485010477457492227860674594757979170520863994120272578683185257004100\
22748291995930991955664967985782621237183315135314922772208942047641457452828\
42614933418502786800073663689161041043538058097486196141612451217264092964400\
95725145678029259218226155591675680315106392920388012012849660375052017889560\
17780325268751129207625848749086582594997512006990701267277333669810811222303\
35004224351011764925921478197664976289088748302222630200563703236626348709837\
91255549720478735915554011859279979692701746435352202631962814271008820457007\
50970880290587806133666633291386525766368967987907807988059411963208993792986\
93512377200745199013880963575939145795882142019618384175350673160570004037172\
47607092987345573245038612968558085659727005118494901137232942596337484496227\
70862082304133491006726106073333035967182199055887560706277777`1992.827230157\
92, -50525.654541517109736001091590158535928561747916706507752567558352172722\
73474634624618821285721717925079632297387500541327585454624498801262889769706\
71168477268259632885812875079348011517009375059004177981665642685572108425683\
37931150784857912989695775143187568712752004929081184290492921071603020386660\
73120468431519975433247033225914432687772777979086180197236591573216801313995\
37378842106129793534859935539899667560070833565474028209234857232945102387019\
18190084517728754746593406042196613868614699368726300081988862160360640111821\
75645043675184970332525753084014019059153562569298182572609230764860176896180\
55456332972429701657653433660944665450877246090584926565257331386198405359576\
36860552800427399932695807573656225290885700983671062543447455045648112091613\
14063934754726283923686655680283069502084322467714844016321612085423327381466\
79688160885342630666905076120908018903849289055784306207722244639577983374222\
33756027786674331162027164251169418897124208315485948281144565914407611929067\
50035071217502550232383783389578233632131084051662091228195124807319238765638\
44512360123769707546623476908732158339379662624340450580585597537229423734582\
79375355139692229753432325812305898193328755107825094659730405748328213638273\
40437234559123526634352448254382305210135411595829751637992409741414400467459\
90731154585548493195202132624627721586702163438400519202787351500164752731356\
03585707666978161756028434157853088636769821518111110986499644185413736870823\
49839883226712546656187013278941829965747378836116045373755291200855587381568\
63372658810353380566351867280372244231858817022733381181968564143467489740845\
83783763541158939237079283029713555995108373798717385902026898014791196740539\
02854621261354588405603439830041634063652316379060882880803967044012245203499\
13555366322061276884309489303106809447171176557488405612638524542529112934129\
55368986677324770744972231787827886551015248293852016341007269342439168572666\
29630344449711250131037435599550302914804676681942520561004667320807775888496\
94490001790835246303086595646999`1992.761255667038, 
   -145789.143299190115843053024101334227569541339891604163128654429444229675\
59812254035594235683793165357974478607370124482982142172783264138032356117218\
14856855207148820371807934983775819002545333971907069058272504683624604456790\
22946710580812710576941897448666594919769697311908187590514284697866007363089\
88660070817056976871711204679427035792469247475975691668662732824502868203825\
74668992062360305496311733744549358988673915963609041359787684336010019801229\
79956200452088943033485345007047625470540851182764160658060611779753811719469\
57227002012112297311328375358878247680317393954104398172137118492930155333871\
80801394036118635200186081008970067873025846269606526037423103112712546473067\
81601783032082306335897069158396534535524282095856949944918279411477686422887\
95182291362413047840298194560285946629863897045075660186075859997652669545857\
77890548472556918032481419120287126068743979687461189640035923536774466397874\
88601190737663041878214964050802701531207708066966357198398946154832130698900\
70388435782723023225669760441948176130736498513350529508904346512409963298690\
90600003826523819743233306492570908720019113354342089554130666283767684427291\
48611288485390373412349097319499218258212125241983475796846420735527687166672\
57863660539610327402909704382970664743509716204031456643077726741831613886237\
90442790384301676460069181293590856719476748930896580433272107217931180313362\
51146483918298078547628352617693545586519591780877160420904204290439496365937\
22792406006178524827264649580726241245067535950989813360102812831102812239931\
79086562140175689327571003820336593191071221086945487310972385707292027117536\
06424462412351866720886832438389531140671577974854825925988751275722301290443\
43534310182555896530455407084215778444191795817311553302081296081601585004008\
43625505452115919113990397017566023389662628582716076206935367451442595722704\
55144702738916438895781255157913206302175041812502750006273575263764510411320\
63095502762388849151297101309169819308998524112250810915873576266199407867368\
62961356995736228652892034207024`1992.3143013019076, 
   -840586.916157730014443320180472142844891632561375971365274311836026039986\
26796815770756995395906105384132184177305202372611079314952570838958348658123\
15545435989221434239773544410657010837822450664660466031465119831806120338139\
75739197148147314226901925546527359598706495598186870301822257080533867287359\
34605041257866413065056821442041089263529810433166813407648203252892746103234\
13173016913145950054770947141065339454633946051645109068217174089655245203102\
94077120687263403624720368417931952757701244481193912190012948476025513951686\
80830545757527240316170279358294562401211305053379949705018817800769027166652\
19571571956925790795054680379807427708348997412570874898387852560121509527348\
71393398978201371979613613264014395829351541104717779356499164035326160007867\
54832309568043235357255652786089819658819010239491287735762054490090462184201\
63136591414356919766317180829955378742141589047498414354014729279484332035315\
80723202052493928364736922917359206688332876854794825471711663830377271072567\
91664376913952366045709941126872282272995009430343269263191029635422753633611\
83157779359949058048498781355600252457403773680047529419129052767611871647481\
88270122208215273401573904978314062374567103698824192197543948204998097889367\
76671384350488700950703545646528702933533071968050252482563907807383206430260\
73462104404358611016757430991992344379600757459898041820387327089076437308759\
55437405290441048578243105885433567093839939075670045941606214242420087769838\
41592346175763304940363466637368526915866899888377828621032757876956985736255\
54234317019327150289320088926974769628630104131594418887271438763376675294884\
46185929320760751448606636474936613934076547972737664068033195454953211126055\
28452845003204792910042436356677803288030274882376414912446720791213039040751\
61588799148445442720573428356555212308175401982723576322723303683559807994087\
92898187820410387432805668796244584941504706928943264941264277516196682249012\
17594444576166947693321249915359748017448278484236752118116072278789440935622\
99319605291000311921739062356079`1992.2066625781217, 
   -2.21567398061997681989831907449593677539745753485569937556725850858442573\
32053664719928191417556286314734130860762097646172011076187981139188332584571\
69092045772717576739397963140793026118284661947356554062745058875949886000255\
74711648243129284591725175969575324185076089363927740327542082790070501178665\
56138037522857658008685131618833603720770479182153877142890256567965438812781\
59602920959428060445655158503193905311157620764854423976563144036224382540872\
50660007573069602528727860537272381924938118220638367170302802609232099162795\
88031457671126611634943735868669859151210480522113645433772981368777269089507\
85246294593370984851965095903485847906402983812602056987605613196015068605971\
88775470139199276603232030102642406199635504043624154544911712011912341882043\
37528897343157436899112045168015586700106183794944630228260735782623247908029\
91328942782381802552007982198235619733731158656522483662820078932171255424059\
45229395201364535381160224809101812254797549605076295540320364174371484116742\
26801609595929211873760476921158709707409903536649733365146479000089923117171\
38007871213588027716902520382847861588649519236214168810519361370270146624567\
16300828121801256906348254606352795577893946768863668742666730266515914223516\
68652737740417913425729307031671221928201188389783976656581369653858844077125\
50752332494623993845897535672877065208651210154841370172406378498989968334747\
65109226650345109562008740495658697013610875045824244518270909396295013252360\
23461207583733054217201289675879381640436058438191473088289721798688635619988\
38196495006216565210997462720228183252019453238483819260136424509613901236924\
22782439234968812968284208753292927952698261226226194399065320679606828835943\
72716792065711963714686869044478216366995512650458143404916564907835723114952\
86120421085484663209019312669217851864244639620194785035212434058575776718743\
88757187576869326370650515393887644727410371398324894201684380550594634143003\
38679373001643544061197930135524389056623198724526431322185845432469001257781\
886684903649736275709799569246447`1991.7927302254511*^6, 
   -1.01269152695797829240759488559173797218815514364791823495201652073207470\
82268931080215476844010186280361041576867113137969146043720373469573410796383\
41169123205788463386854304319671817223556498775242437236153405768908927267955\
69014618798720743646823630583574753225525673286555474418633027885076533477942\
07153032440367904177661431412317496498437434899361994344591696408622699732630\
05513679830065524804166005425039377824341627465037906226899160072124980120839\
86683176211452923140729309091105363326047424159067771844330179157476823265094\
82293652056342758374583254784998910483611216998968877089591431672538858091084\
85802151971579212276028787112129762812003372719966206182898168392811902846386\
17222981123770447670739220479965212593196285744154866574359733983003504550812\
01058553443181822939369044336352500810069013713084090964629227743142923001003\
45496095647908307990471542919368145870256130323439666919651282077515040244749\
48867768162148410397295790163268026710943801409057297426641490977554417765037\
10467616140600628293764094304524345198132319487686003265256511128638461269475\
97627782356991560371628154807635947853908310962718034092889591406998065782852\
89480491601488962346856659262575939295760569485583500848615860762669492684485\
32887607134772882896839743500438765151485356677993841149028015318607639251593\
78366442579844146317418419737795135102324952452979842365489681307473909733528\
04258189884251780051957108159124250990699134326989557736885536982419466089629\
94926360482773572350186456309833252169515866932251827176489482294066340439420\
12708347768100201035335105646444811032544177924668521787953746349771400527522\
30090251979539094211391268698198071949607101857278146978537694875073915190774\
50583383343680818071333837474916558815699898577257219944317477502170672294850\
74348543827460022631053998971747616397523023183695246419216801137487782605462\
32586001606501439867237935825348138246157455976215776966632968821501086047605\
29069402403384636405987498482659926400680147240443723477924821872069302555442\
4548738902163072784129223478745779`1991.6468811358548*^7}, -6, 7, 1], 
 SeriesData[eps, 0, {6.388888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888461`1998.36653154442, 
   -3.19444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
444444444444444444444437272`1996.3061817189166, -196.385351106159142058633244\
39660577108330486761795243881968476769459222487179473196145727062964308103521\
58782780190845257833685946678741930429285257119452856854822945055355946585062\
55791279354094539530365507085294850477210121434301841917530662854142226688681\
85030991949052505911618698599609882069780360113123161979801464556154352942191\
67223061454827890195819101681599969098848051808932334422089002818834305574664\
06645742232337849649155347483499730482549016787009926907510161107246099176325\
43714495105578506992651401830768593478086233808627404771166276013825592950403\
34825154807855594237481682509441913271643412595708218145416106837871820572872\
32420219612852681433637386415275535096130822817072377775030637465449318931170\
35295163831438719981035847894656866538683148875252739512639261323331347903397\
67446633829790608493892795499594131838218153880963738057247780456749985732685\
79372403747007708468054573988786661609732655706132618071978251504114819992295\
60939497620297141083837194330455010901275077346687470947757333389983236383545\
23480783569694564751250723217219119057510482486030663080203109261249824548360\
94278084940479590945628860465219366756652634188028081766569621212461321061456\
69610919504427402866518374167512129078816549513705423782320196733734215670669\
94610151346118558491053460408664458511214783432889212957131052015068958740249\
91436302157348314716127761417579478332652318138551496240491198797059506716622\
87230439260053685506606368828551558778993540353572310049979572666837025558475\
11249153713381805906352254778375874112776683647762001819254157091699236459672\
12052398176731202971371037252329724877067446084457543782792136324197869442300\
90751794366161743713259439429829443499449767738834144180352644071334597240124\
99400982302314293625823832658148967813770891009260019765826769848003694774655\
87412612809299188113956180340835178282081184053599513446364974624122094479386\
95963883737465530405080425586903775364711275647092166625969225325853230324950\
77986404466103992435659472356713756801618292615735018643613419974307235517`19\
96.6297093923379, -41.6699151830187749236177727137326399222413538830043337503\
32322518908904680562191615988919683961904717911960953025226880297143589000313\
30870806627802222900872155204391954408605427765019354441456607838221905674101\
05262903933923090200386207906145049180258750824840179719324942577683627343289\
36134211481242093669543887751796320130028155902528269798142792037674762353432\
63794002150204161573878987211304674923430739958461560415351426176506687882661\
42386745104054868121908921306196329446955818229898607867042263734502651256223\
22556035103782571238401695568111554011088044095233065192039705246906981423187\
30821039169687140884448946522686296059453717302900714422182620316071097684371\
25063641903747924387991371009656971504496444072103669666161209081912671885482\
25104842398176536293753605441479092513096418242704165913090161237974524782309\
22133363135486332516049176412175343906882458047775750829351205427572099748055\
54485372891792571431655112855916903808564267784964620943528746334973955385756\
67009199798250862448640547387903436579386946856383792657427597798337878279566\
59977092308130058111968712931429972692222780461471049997007002974720068415227\
70164620504073320777028770009130925020706989470477205371717949294908111438063\
10264879748495423298983894750404563138727889287668653865722607872304853658950\
59380172387453065693732560674604918181889612405549626542108537480703684655230\
42663638151691181004559806465581633184643983176483598437953859384014091816206\
00298571489037509288673353196526116009928343229953987285383644697274499466061\
35563285864204269884324656759153603662835099419305432108002209551453896667637\
84802786430965556054495424641322875530823861432249439393403501992856030870317\
46131876010181611423282373444050822670567046341172695035594341103321398683213\
35724209498408070140672374799065598768897829439149444486026375834989025023176\
62844938532832230450749686502893864870050541942869772507389476669307667435219\
93007110866370892464774602213467555128764734264032435599575381040272400372079\
3699945689108097310490868619094023243978708`1994.6618279875938, 1203.67585954\
02520149539990702173332329524842795676435447401723815473344059014191669449333\
75932231473505258589516104798329633290641832540785045236581544776622433265051\
62027716871274908498673374210941287780304077175006173967389695859947198352141\
18239847225169135466995622604240230957073437882929737630721258049258234260518\
69657980947666152294773014421566183385530901706235211124332584316219003437226\
09924272350298003825854756934738274999207817877581542542600668218040310503000\
02384403291332705540212732676168205132532379684631529631498402731809201116638\
78521730267577739893468888289807368293943439968307693090198695634530464197455\
34746715161359689033532024842670770039404797904882184664074022559487381259697\
42175908200420621214182275344787310925105900850366666072857963896804725247201\
50794179753083811176009049256964537069457963377286587995887718581197243024632\
29100674923316930906295604312249458394006460491419552583585865794726267813438\
25488683910034438797313506074732089533675850977052249614604542563821475851434\
85313964818595306726033498341794087314860845523589985012768537417635062127855\
74711193658216637969759637550773150909299953406258402755596744574237381036154\
70742042663721817987808677223866069472312158966292179140600408209634352241845\
42991089835220312389193836924145294196997079350990806454886707774449338425852\
79957545416895850006014921248289160341433572402385805929054834603026819425597\
83995040392946770163165909357700500465660159660386019718878304743612266203187\
60122967468438095721252782637404108159006789086949865621586540877853700332705\
12725538142313397540591824339391934911409746593190312475347975229018181243871\
16792763816390176835518485292587870965606266585392624110257683174497587952323\
61559043110114604572581252967922560305955900785096586044018802665786569557603\
07994090215724641166353559990944354853471985786363377489411100194711459176414\
45597157469374965147585931835590798165022066875123209908745425629365482476859\
66488754271630615702058723035548305304555775472449429786422254594167586723240\
6300276968508`1994.948925739621, 3783.055647534833990114120273259305375217377\
42272887466297928017970368632154808621745351217878774074577060251045280692610\
18644980267500502140236522093838787599158353551916342152535679752743186301110\
38311092381640068599611873158912813656127443306558885944249496074518901656935\
73474606232877293678379941707467762414388960076601527391973476107782369213013\
55290186998046989247661953376292045412055519755981981257379621657258871980760\
21452119487838377113420206143165038559191589312474507012397702697878230071049\
99039406937349399600753043178974960129814948007648985639381983828820297288603\
53626584368997626297893750691682390753488969721393669153504533051464068823312\
89813806858925249253173563998236009916962235338789574002451524547585451011995\
34455579005272601920611774569638682678579237370265873785278472421336580525795\
97643080082481898097357059840074297719523432320166386652741904352059070045386\
27537035612293624023907994572290042885737708588923385190091094767251019492127\
82631790202702211876930744405390204938571472923861115789517031591354574176859\
27049507241945741206756991499172227696318799019917395374600063050165669652467\
71434014554373514917631346431317833351986616368578426637220805466360238930605\
52291523366407763285946471484724150758171707293036784234351998852951853574300\
41257825150513204217025959949339747553641911613595522020678210609594267905383\
29782849275251707716863592716210575400542254590423214477112539263295452523216\
04263217184508339093439015345999053500869993393388411209233451241719713303951\
61566411719037861493065540075050629462260580304426352707734315625989431682887\
58768905665325911890842204648370292937565148032071611134818586504442848145978\
62477123807934324188908167699278533257980265434871625169519222493149291797208\
27984778207746286994732124961887578106289114493616601934956274851281957274064\
06919260135357005447546753254154151720162836671861379720358350076942165394147\
50089513753829034699186031559701765598003548451879873161497692958441797014256\
36094496428352938793605949000981957214108541111531215246485`1994.3663229391518\
, -4790.783369717954910447071427399867905400919282751203212100112175268833571\
93248148437427942900698945066526748959288499305200895505747270163078007746310\
69265747663091867290550203608354954562955504051927801400640228354412576871356\
71379357578171119113339742399488829768726729408232514950574349511688808625158\
27882225832876450994078424892593709723248881834303447752626511600452455536310\
89666702665443993130348906081620744756357683532159641223749081587404404602177\
82897037838189625957966465535934344518444499262505692216913996496622395266736\
76051916219739098013467134596167188413942140123320227770814870765584978998264\
05551837173453672558226488762188683578382740790745224673955648102113988080829\
56418035090203807284353549376917196280224716107416783814247648473261420151586\
56798141560502362015839857617611867931825300550209757693464594052276784584576\
90120855518321946438532816388478832032979657985725376134503138032408448909796\
23463915414731256082369126117036793196164614059823382712394401080693559223372\
00381577885641359935613903506999544943783956203932727385190736099500980301444\
60917896536584388551557116655840101779774728569603874957435830096467772979726\
53924853205661434348206943697415054829223197327431207143465854001342552921826\
79625635843040857457550515236366831161671150678112572442394080972163852274419\
98759215953303223774321505930503011261588571851155354420124729614036495057700\
71407923216744543138789534091577169925889948402561191888044879382583691044537\
73802160565328335178837816350134704587865843591799955819832958371483610819131\
86659529743110559542779790282602829418776289762112248495022313985986399041006\
24077926406687767583692282270924556238108927492997999566611977595320715354982\
53079661669998075424497672294894246567355126381188433841350954704565055888853\
91638307483856448996494519438142900702397719763466052641278552606330974008640\
45214448772849589568704270404823144756725035035094098281022320295780547217960\
25910332769143354595484608681789277143265429429075705733824016344242223919846\
82841499422803469603518230753`1993.4647244636976, 
   -25682.8736886965068942066045035031315564876900882523428263626445470892979\
50642738562784172868352531065599705312497166920270882549952563606556672186991\
24494765449857037729297652944403728393436488526227416791170471204224271539072\
05689070318632998781683109743299967242750319272628747873926017529509282063052\
81064873689833731051349829805255420462570424246564665133922624510479061173665\
47529536171638113648067394866204515956952848451692763400541637821879907446275\
78563702144181628957218978483338939116895316644421672940857988096865164911541\
49114596752700710832251822815343655367682177092152721676665155896575268731319\
79579673789762610300715252096671167374564826436996393537797564455188069924025\
61403947164104489104700643910805596436913765771316630768874794839383546352971\
55933302453442965835827598266120091656758417043279128862341722059460168891253\
08324268911235227868076696998208963255225474013177045840748300538896465002845\
56558492758374169149822310456469559427260067834214617796944658133899306352716\
61677611646752686516324958050553265941927230121976501329112507538413427226477\
83276843421243882428745259203186502756823737318657861464297164923226562454674\
46950070117533430534695915827483488699541659924896816440378830186611649249000\
77809115104307112838914501909985944363227955220008434915962597344445122553188\
54383152452460997612105091351897916257104191399326775053103998458162233226296\
27367138848061638943860798255672871654190955502029477548083523905501255758054\
43433377596463753973255236147015148429267860796663044519539131660082976497958\
61510109211131927964712983255463003910191829709779474891214034055708827915915\
08714865496169584218693748247510499629521136456699968332050827249972348101332\
56050910756057654644568276674480892475003979501628524364763443616765176706011\
86287596042016990865179817759937660297408466213656080720529582817729046494737\
05074790734712297350015583345911701664554343463259253028465502719349549284178\
58836372535613630215371589909616025182202490301595020314183107885467225115831\
9385513117497140405486004332917`1993.2526593206414, 
   -85539.5675765562959639723675258661806818029332384816119374705578169280869\
95334876495022775443313268422806028285632101510133706682510106007480170074430\
33136371067763734919462036223508733265300356418277117171547083046323516421569\
08122221366306591852140651239314969964014522921861803292347171062937941724671\
97670078198989044399471990657590024603255275659692149126426595694140779081333\
90075308481554125736316747757859652164369138334842872936654114280372806507926\
97946832934345926543108356488767323977452174925546208558682144281236881001958\
81829565777981106173350724793815648154614587518998862413013364295988981444529\
91666268288238972605142993788770821315268530171796803511356174501581115981273\
91430877421146522488271700564425669062005521466425663454044054375702767377349\
29782375972072764830811588635357764722481289143597010900661080300508148943309\
06400604427494256112668726907012584723007219702601759191358376472275848683384\
85222852664113860452742996136524516382061991537830225290492535335687321141665\
94588275783604192381113305262005486140118950697959749604668062198619202497395\
28207880877484828196978818908407576717838479845541514924065021102741817245771\
50969873582459460838616801824604324006389910150208544860622568629823514897977\
44941298917102408140066916943561985020441637719507151522919826556295140237017\
68978593463381943043812340335418333705351119992085441343700989580112872675633\
96560547560817730781033606357770589708330792261129527345941402486984613127235\
33115941383775649906996748007272644224942514918722588599541115291053926788801\
70464378344536435380982434658156682311492358453951957397409452194042710927137\
77515097800652229173913903637077247554285340110911505796056275205576523815092\
65070257401489754791268642654600593222756147259315678050305929517289914517744\
68698232207846731350871505227544781929253043817142570359977809441277922820039\
84644969437190545509094150627823990471851261248808124220491985960819084347477\
47351080336025233017890341640155229930200896643560022676435765669456266416571\
3780875578877051631984978586609`1992.8868464638017, 10068.2225196343761157644\
37186388096911250517420406743000442911364264793105414415713459022880442853451\
70681430590044945953719925574709630303469336670573665282284819121183345616242\
99400022168496126483591319067738511293028169568431192982204006390889717141278\
57630934651364827766711070101884712936127017011900717911145570896071431052122\
21636863761846702368111345513547423416838833151477217600912076871258093948816\
52740956063948907396476510035091042926840329006399308794334210902881384954359\
39480404316321133987727161604392920841602474426045176429442283275282475998766\
85695214952999709621723931269306146215076525155921478057421961141835514756060\
84647079146321560592288038560631241931161435657237369077485298343345354248952\
64768637378356798338599630986368139626452749819525537084619648131417079885812\
84919284847400353972771949726044127784016946800362393327864790773234362106097\
26336975328379255928049850892470765281875718517975371301664643425420292750756\
01609505606477928145303116639011428802248973752204095905364771230159515844339\
06343885725713081166430978306275977181489951489958979023615401593476339881279\
01011592065929048081356817529883690478108836765464189786933863548876416154582\
54846751176699985839242306663289175520152120448927701229874689921859601963319\
43148978596145312775184119013991184262973998359511049196906211177769298032442\
88629773309640304947377599750915229872796613622682719624513073474565348340321\
78295851349314264192366674680273615831656000472738781991710475848279846541408\
64544772637717249343385238905933471233083704818893670075783487595672474725179\
47230379762852590244048475417599739184265088706770115956717848932252812615468\
70573969696796194570976098262313624878162754017026763411624658633348751718555\
01373580407366017155978814074044848108118443196878378611027300984157215992078\
24145696718092894502416206662426945309963535487448838952295209402906010957269\
93053618806515266874921344083375876263532670778535826555057137526998244292580\
46889354961783211080257445963195238967019970532769933005072642569759285702627\
06`1991.1143961109474, 236103.43074817537303239019644787921007865355411641167\
08091878118798953077611609462145855839288504437006309331126806423815775232445\
74511846314212005518786145701985092747470561364836802181734676751604991366047\
27243291186408861959806032457987877948028745484372035921697059129456186089092\
46754721592130886804707773904029267491259311808407698253769446180455476379429\
76695277116501222076016068007463235904154912039633440019173292798986785102689\
03481340310422367305558207096133453494776401369641909829232019601876385507141\
83749910117558689298424677218442248800298363983615377625434276771470675295297\
11191918187629667794239551528481334448326849088836652148955416475042495038207\
09015588571159631633279087517953071561139584207157455097469764642952735976840\
42565980154477580787504740123592282379202064304848578251083733268307310065215\
70103454998247430829910176729349244679989229596981677579184917857240719368686\
47421453813684152199867523380211354052512171543148902115127492547598967882536\
15698857706512500097079110984762048840768095121205568759409386588374586871562\
58275419805020067933221544619352665117519250524611612023574649931669672473156\
36275430803463814184482201253436262980683359291239453935487481937398420530575\
46257917072926602780074289643843456015414437566030176347556029077482105236039\
90487722794935271436528248666335681538229020080104512187439502372415315957579\
45608588137975392636777156943436934171852057603825950064245130954747870107438\
36382084962467284006179351359003848003541026481536110059523495676911272296053\
47128356130920624524593640558125147097461461466129489752466587856619331950364\
30971247004208342026697610741852656767947489566345985496406292680136708242739\
85223799661772816531290030078149075765742266755333576113578945721404326342214\
29543441093526606094152716679813441727683947852457064139076380125786610348081\
55307528840162728693638206016706859149011187436598197601108682656065295506754\
87367055857842471921026465987283567541331081288949526103476742707509761669015\
579332650681878779099353140400941920170155341800863`1991.6799947279565, 2.372\
14795695081903747435719953790473899640345969431280896639395032875745934377071\
19002296667671267209769750583743039520439462610473834116752293163118646612866\
52916090424108384312028896605057273788714288408821803343696222393026488649563\
35471224862861475866210051049968310905122121693700806596499879595152605354161\
89038278545282256834909608670680011016924368986845434491787227637444530598080\
59944666753888724022693279547275900551901132679667136976418942251855720661156\
64390329012784150090346193407750227031527337328786502325131491249433268745521\
45621976342255546950865197288769971988819960370461698319282458372063028767891\
10395852906926490021897848053043429164478917988776469392273135649535603463112\
09034716366601419601387444671059636025836190491939393428734780341445543203486\
06237060226716834101827055613750450361062627946795594264593273840909717313278\
41707359380185796983304296646392516770381630759573146590808533269473373827545\
90147390765282699182935672477806013713640114732582009011866983669477719783013\
37746325647840970788671636016614105381763151127341833498787992419174907911213\
58478203719365566020334491123982131753419530307729485896675033306752701768852\
96984081290323096667196071656633659819299854663804228796389520266366519182886\
49460148986369749646593228918048210126284192204920405778297876163659709222621\
91183832449128843469071605850759179482369210254399016339576732631554026417227\
03259486313629259691928168307298035587523488501718514433802704365723492273430\
58103871601718101614503030534416829038095105085141719961353806729544272947145\
30549089483778177164320926960982680895323734685888698905828995824815514748191\
71188385782455889322585593676764340515614251108137155794182557103113500060230\
49818895320764342735291258948490888952677518174407745625161169161735463736665\
76369561841033376663159921113064592410110712344414152660121715003515031948486\
05616275982299119026275282354978021743884311780948376841139373675799407782936\
32796102873925222453263244885989187768572028292201892416637558023463448574146\
714934941469651735064228`1991.9108298080582*^6, 5.998169457529335068211691514\
51826584003039604432586389355947154654972175412374916365511391765627432459153\
73187229288751019521384253379999742555826485755395510328058812658613911300929\
63074375679134906906848991283186419940507989904522061047999639699641539079370\
44135229788163629592048118426696688111135791363193189044016130541874343851962\
48073227183350065578441140012602511430235630185252460843910004832436862813412\
08735046781359869924625296430310640269589838920554196737234156264452197311253\
36825281727424274767505696100791827886712263688062283220785994854831697663112\
22642691749223512317896343917640215744940305006563539335993181584226617135171\
65527316817947521364720057361332591126519706295759988544560266908913137675338\
35653232375200311822546133903065364777178989572722833039273611470187037201077\
30788299683099098505093807049752070365341240846203917583819423259277209548602\
18428925039686065716613349346710561175381187433030389318456974113746064079235\
53519950347323059824825032948664794324710137479689547733864133742249766181664\
68526368479365797308285117680664439618915694159274964036206580639824025965174\
24070154002567531920178617421721137220596148164378575014404644157910197231747\
43635894532286072431566472218033394278861444668150659837490299545570953894886\
55231343366575542570920448049654200227197974695216097215979822819401017858641\
04686715592678599773674038725562641180286485373775930188919002012262920848843\
92845263293191979113839290888049442531777966962980574852992407305668656910571\
11417049476115109230832476014292456439026604091070622017747081171610241979397\
24562193703520182503716175221260360680666088989089430108187463308887257081670\
97898824759661897966429885638822219355505809975883555918419471628123610546486\
55087585403430668917904010524257951531235398400735820935543404488061177561521\
39306591314617831015314490709391067397121554832735815517043061662311952155935\
42249950304440497950512974277152344100030275628038156812686053960156507493634\
76895263547050838402404881920586566301503477110380825916536855466878017007349`\
1991.5713038300419*^6}, -6, 7, 1], SeriesData[eps, 0, 
  {0.333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333308`1998.275724130399, 1.88888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
888888888888888888888888888888888888888888888888888888888888888888955`1997.22\
5224008923, -27.1622869420923523604057573516981875197410714867617217031424890\
40865611168557162060761459593502648139485365485608510197281680506003259502421\
29465526712978228308068130307112161570909082893704263015404160436196157501773\
44498477034091715285040875177278418328418266397160599399604538720780761086474\
81334253859088420774589480590435480915558163329302887422020455661599570504442\
24048534061604622315604574472956772014080846053408774881839544662115366383105\
84018268686603859438626397600445101699007416106411378171659918526151242518989\
95928953302936513964499404273171140105895446502574954761228008285081424097045\
89510083098243792716540127919432809261366396520320967371613456973878701547255\
89371146069714405284334530180365038109038782040211323544785602058922436647509\
67081270172288148576821932388217765858321020575302756939065209704348389182346\
11227669211435165714201423569467561167797659835761411741399524773368281509408\
51993046494503046174973788776507619091869892548815614030170566771221499617869\
86317838314832788073519491175811468879434575116274143342792978177382899349505\
02567238230609648636699669367259222144009332502027577186176624769977042995095\
48552727658621946807503480530547999339212536561494608339098364487065229406259\
14128673038850674168920410789660028169209380420012585039087486249262724901585\
82837694192535638848657619768833675539645928725158213647811215614046010746392\
97132338434608099517581483477285225196404117306152396734776711832142149799090\
35494596998271958628893320641227139878992966265835426174786642385950125743942\
00750665410327116228021902893506219884646490997044206012645877517314550265577\
87479008655808176622922194470865452744663275065377989186806428673142935764633\
29480726883960328691867235646451486387105115882566349368344591024718593371790\
03228165681261944516800565416515866086935137708476233084022019257773573293886\
89128383286774897328637884673020442744436739631918937492190570235384203270987\
93756132532336351054042863067310198902842330042162628016645001283136408069316\
0078617174273146011169750024720232021`1996.8456752967743, 
   -83.5517463159028902939095694703324800306635375190687275259338100751062328\
31586718726609539186175333438134474976739124282351591468741862438311518432244\
93650973554574736849212593965920374794390348459098383321388188991039209290954\
38106273492042238941953330086805705888346787121087064946478549504746212041358\
29146313673317457148967936671017310332300750555290015275590131009784615709875\
48818709435210276626947819959892507729315710273176048944332925775303287904271\
37193874464911753104674624971983961897915247954536872961292893570858920580965\
91923471957211095943197413637505065081854014916220089989802591688779569492941\
07995683430600407934079141602125740101763478263060026637890333224592254700601\
22332426804924938689042003165998433842715982292001164608362965814627291499267\
39821635854684901151430098214342397166029426163805453076907354428629903709909\
06195242079499414737244198466478661426040816359119125835128538195204347121735\
45088789393556710732061105115616196049243163519087793919091799309080955414183\
38621916136024078173031599196084823346366751362350253484178332868669383573749\
25145378477170083832367317505554995199110038777943316475536860787520491755689\
54498622659864471268360697186819368219004507000311981811572803879516195826153\
85040857007303898576283334561232380634916293164594962597069291514420575021648\
00917204219886209062894599417729978843868485320009126093696348116259146842068\
83174778344866283990560201988253585238324785027230314788944146148833709156942\
06515250859265649129598710169081240252512800786873939980291953130093027138065\
41504642386798360658846156275559124124423133659192856834690101010365388931061\
86845900562183558239839516177501577856660406204002262848045589675863456643894\
37962044178043671057685389014808106562411327642573702613828772804639231901396\
46671896011452460478958222232693873930188186161451319446195135077307141319877\
67510796983898983018238181198012234629380718793238885364877883788138319661697\
19691725901182861844116554250469379818583161719131193251648409937522848613261\
7872433692593420560458720375`1995.9483990682972, -176.37464989826932830914327\
68635416123726716487634596389979202640579344765240604778787023111486015267758\
06999960288243517001949984291548074955249319441973149016314299466408027066917\
18648384708523668462406740700594769596891365919677911273735088599031414097792\
36000781977615505285858597513927922827019944355931567284629412660039990514320\
83693397909496732261077569411100286004195400641182357532924031936372156543298\
94715802532632728348506376380813925771006412547168524082002704034742404741252\
34460683617511550374317925158331817588991924817265678104646598857016411251160\
66258101057182370882777388650899091792508747469712510723930927008544304343328\
64645742676161542223118932715003117187885963452087410080595761662177329457306\
17152512318173532285155400536313713585933001397561778908575853936687038041962\
92782353922592070698706278464624869772809151808863942294206217390150799123576\
50139002333633635533063503622504843098001240048370483026498855438255059206721\
54707378197880257896099318374063191185014169605336290994144271477660947259196\
09469107807408042533043170274573568952450388560700761843358295908137493261435\
67060509843159203326524145473290119683064463296389565098115563423476343292598\
73398070558832766873738065254080371691759267184505842518987247419783950087818\
47074161715729876049841775088956430894331092600255822935238782302445308651141\
87528046012127427104878116744340762052268033193363528121650337314264287851092\
27493549957708924148745904046739691476163597374195928391084448519110169855965\
94303904607336881389310793984128829957188662916066360749151724966618084443727\
15763416839654599226668181683731440190615315312015418955622766986279758250204\
15266439073355363120928646461914832254628695178451863284159710671823720476862\
25844855684859786458339889135203207575610307203005483580065856814901802340375\
27016835455343641528871748116765056298305239210347516534319370202574421470596\
05508834664378744698164411275412737070760664737240719720564290921847525868214\
644395744431603311061699507427967858754145672892185500189035704202951374137`1\
994.9965199944781, 181.300375902983194581262028423642791262351126787878835248\
52386369339134665669627095280040645389479883344445919483089270638952944606879\
41606976666289476550596170705285894713245178542833032963920733819726227542480\
42815665695108408367659895705064505206191762764251626886136206994335139989855\
51915689004907979572695258423122255308972707320702385110569722149513990856085\
32277485384064117092829533394101020464009851872492105206088363034942830827508\
91551044000632513637004943249298057353580844740897157265006388180805850361161\
86932952883817266157021150727765485130119817447556545825591385576062845468635\
08612749342169537799477786434257621998856148710227501863539931199331384628241\
45556332850964257162304307005378847795821997156979697275362238763827869067616\
76968156075368020583124546735326909331953488547646573152693046014457572704375\
04009052214059950044961660770433083599455129436628431912586565875390946782135\
18084351111217533088394685820633707037837536866146777838545270519600572642595\
78241461631673038728693035147541761031203172446431828558486162059702948149507\
13349820560805992799519289679407415300334582220636770125011231847247031744641\
37118446926941080982059534736960932689010025320482242934936021723196276664987\
06469482886488989273741225740803915043664989288631972573473629624081409586557\
36369593550851889084118705062193527792535692183308968599670107463025536454199\
76810198407097808379463437224897600241644524427108326914651790923114129975143\
25305542105789393379882885570792121030491252166434846352640661297190762309879\
22142280177792314726599761814097452299166351647501837053227285223058576559989\
16057790805266195138432956753453097457651751371034501673933111546965180189297\
13142305697618679059560501332361241483351182719396283207940229770266036755245\
30522583463961218606580753075392828904558512983668309984127302960081561168321\
28902814255476629223930653007696602292496284248788282196997098044847444166483\
62610502527313107196187980217081704877318724305974847238690555613272617361890\
93644444006692303131268850218589988501007961`1993.8172653992713, 1300.1220704\
73221050662000303279469978367833822418176946745545461890129612202883765784889\
89968242589760284287183434455804618537843379189557710062097991262536049595581\
34317796969815979521490527598874129820513771162462208624197518892266454752592\
86812583870413678683474247440913994721618537255161112751308018739114990141165\
00563951372566757809469859503045018589475381078044979361981545489779904299056\
40983963140818065283511126482008352619399542120932704148664366637611401801573\
05613020790978232918202503199473104939508454737021532275354629401170747830920\
82409760507549908264619129470777082094299553514671884109661009852332531758811\
29761992287555172256248782581458907881482558594133468067074226873299810855562\
33067389066580750789340707656060547485385637470078396520656947302890355244399\
03903922972156764895082577113374573750492134944328418710717146438185260221538\
96741196608814076422549389140749789491066361509965577699752542368759299338775\
42613947844987021664043064970515819417680887028111598559061044066551671336433\
57917818737773609275235873278236655227780032546352260515043973001123693943837\
43890446290526559866510210967407189162460834195453500254463568152097050386148\
12121895647600853258749039818879302518273912486182790320434719327544699816984\
14651171800536697396215183831754431737842334666192759976268414552527301462626\
85115725079827475028280214956256526461097215693029345581788525215570831974604\
49940879245742449748949387067405271438474933631169744410382381797929734124663\
70694911906626135227399506842327067455109045892929868343460248040996616888074\
23654169681605772980997785449088329617097287011831562640500504564459469569106\
06488936521684313415627431036705323818367846850440574852497617422522979899306\
25355693512165875404996168339439460643485003866646370687802427312409825666047\
22912399989138982687151887951364437055797909473842096157670060576917955258595\
13100201021248769020768104873894724266874498149183976968717833644186524864150\
86401756967256449582132685478315170192950205033821823716200972997222330704156\
82341922288735`1993.5511446712528, 10277.190959923016691084616249852767871374\
56775835573706388854471352761187319595345359205837088309845145765836172339226\
96753127814355361292890933559736349713158151850000358956815478129160672580771\
27732570935876277087727521765813559229285774372488560305256005095638294547922\
86574887683057304320716800378723488579609364961774181610236177111273001149399\
52157066783820297178108072429641667263462518352159509188413715357464503692430\
04763901566982376687565690868698097126606713612793229778930692165192371013435\
71322607117358567332361161130139320501746008805783609061899024145542204707181\
03429348081403152300879900903497509116373103245974647502633191658654168169429\
59500369669705211587441607885162367854123357343546497031259261008063633216583\
49723207218312081450973502501689271273300501120528777289347520609507828557189\
56759061440993161481128870451175344220838299099932693013769966215924924845534\
77855435336341071370280121444648437554549768287880948400146074571527138053450\
75075846553554879014256714466828824162372416023161406386384199906001461041454\
71886121137481837167475623028533576394835083727136131259377521682181987576318\
91823662675899477309855484636190333220626021365608338682741015285702000516257\
26801556210102002534782015335739175412370636676191912740281854344365397343502\
18046762086727530651732500400242679602176524270044435722370284323419573756231\
71395874435945790499877732247775571764057977425398479125003288736148240684687\
28969369813293483977121189824087697426190669189421053585878481744533205365596\
05768776062151752449485976937160234807204996299186677409991046705685833807008\
41594286130506985678064630785849509140123002645240624245368283483098603953433\
09228200201470391317827545714484691752825133284193267845616655086558733684887\
40445346765238559048121289884850684132502941355552542937114893661523835242586\
91877778496731452220486924773383462114701818045347404216857322626397387046967\
89366293584861452266192906196168432397722420834515941131061820023028444435720\
74297818694512726797334524011363579728999022673855237429460256`1993.385326742\
3335, 43247.22794587352888177444638371766561323841244965434125217515108228626\
80101425867619811389106189872564205850153417982945247052837749217642926314281\
76676783900790491061226238671326545320835756029977941862037513609816334480448\
60184640395045457348361446376549417627476870678447148156757454434439072873019\
01127073770058316405159009958982904885712565349108830524456829334611539024986\
79680734763776935016969382806059107939870376265770267472595117832269085265090\
36592481681571998034822342696837897149874765592421239616518301532630992511945\
94589825463465153572400150158218928341244654733230513286998679925357715508056\
38397410845450936452311642116631614861826653691085116389052195087530637946023\
99818305016504185728952060569527359211708117345276935329182075545783526775468\
53202462903433329055720428571773144832569435472705582139381760793165308864662\
11445141871919774142874398775149122456267698278885993782244764232491664234585\
80965709767201916221015126766234305102103118423549984090865048007620181919208\
34018376631413017068914304290615062956160076253466361945273366898435179519963\
80836792348508427885578383608381231290797095722781243593038074436566847396080\
28905207118668592435626500634534329128806156864805753723320906990666258526609\
35841275470595923891108095366043841183766236562294611322717734128736140365604\
08247235208580816030543631142797798097559944647229377493430795165068607024712\
84650862011160018548621674118696433995951542904615696639982447439209490569117\
50973622837283471240617857526299665826791835731577623589392112582573604196129\
66135393995673674401962997447540673968730881406320215475652398213443916194090\
89481193292229340477381304199334260591249524838695610310381663862608542233658\
88508116294367920368044233143790313025163600121824130672430413332988220243023\
69828889778092908257155751320370942052931974575760708897657579629039110529312\
48826613913487585618468341648959383182146975671447952900894822832438794602257\
19086845173171367423145307667019654007540843365614761690042070314579528464904\
366343838676186070747762741579379`1992.9946085625868, 204869.3857523530414296\
08923467711913707010143587748952455351745210878230900728361519296952809531227\
49977921676381275528437777876835621526782164845186049404759561266864179262539\
52168777203294661315277399032183981457084619652661003242978982839813191775667\
90227895222423278723093091274678535614861783649829264312327352790541188989291\
29639072202270644922131441345423869592230601141810329780906023192533685953874\
53916654973865244252299590726621415493523983158072529546634817021687065773483\
28402345588970028285111586574117653449998538245267809608584504337924726401597\
91076553899434490956213635819520652742193412115682625159038899378030874571516\
52604112503029406497672829512651274289700560521110077462532996358708298900005\
02715045853129622439927144674598768731594234057856332050406585875459012660785\
09631427786559971723625047069886547637364956992500185681608050644652947821194\
19176667629749370009729557658181443142642903409280921059743152876615202249682\
89197152625442441596082751579167673422232671302631905805405264006058909244663\
38248834520598902742054319518115906649623489531247411824805019793946165870182\
17491817669166619983515983082604139339148388718096119699900222316781531757677\
28023016464344432452973724457346510265883844059331045327745555668482309615339\
69758566553719679235263932917277830982926003898533419583989849180505119506680\
45460459666969107755594976591991222942055323285717274467432983778341389948631\
00926550755740373878982944560178143327204272600527365933009520807516160044859\
73780719398824812173607610766600390267781541444169310094177356396138401827947\
90182211918987074925066518924057328113044175005364980742569861469615399706309\
92672062108498145542477318115191683819764519293824129362266596394975247257438\
76402890499425356099787706098927648366105770742210615511479956235157188674645\
63265416330550889725326938532994596563620868997486563145424598903060913920788\
12564680710979008756852593641393894241025712670438192077895261999822627470313\
82916499001842749983028874614388179992324503778048544068441916761369567046749\
54657`1992.6968363292042, 748252.77597011396145650379587206450221517612799454\
71032478705370084969756817770916626122193897346063718837030120709103844932661\
18670953927213545358721850960553216309527985086251833648914946353219276225572\
15753672049131557805478527162182682777021898225788785469920027333059107883346\
75954029900355185371357138478831163713392357292232716899029681219580737156345\
39198220518983294398644989617053342760753825781113928262534122081799018389310\
93465135518129583561683918132997243533323417678935975831840168291285601611591\
98055941476661739635034194931446015627320891316984495023443227296641338163556\
54076045191969408400983628645218549119430585481154309951086643465541020666143\
09568674754412170578923058395756660394436274186948303438071880754186792789998\
70516324714655295381605972986256122096222109336305741519532089422054702170617\
90675728818523546635051141673142298118704311858656955725392623704938392191278\
37192403478337548440860179345608012022545496911947685967905319859105336947652\
14454037885625655571875328145367566090608882000675056273236965561263886555873\
36783548677514977502036044377979729916355504113068864189225891498916207158751\
34083060045931805694703151141238440643789054572550247835900933661818219774400\
87450199471411757843305074435637073167615868523432807928107515684656973369870\
61194573806603431118089143870075114888881976389044212876661068178218245156885\
60224259133638621599828904569899843136502734006351938587094095194041534011623\
92696211531379958032804040374884151412627636245989613791327537539061773936148\
59096406010222304791417578183144239049793010922219067434663006519029616567722\
28187407041637283863832773370437051313927741723464893281621030497537655210969\
17491090140682168266322369046986835727246590990366839932457491192780686669775\
09316998723613152854145753793751494316125948177544072400163780492363291439327\
65809893068469065096560007334986228903610164019929649685275724711806042698915\
41617134202444731886836557186553242496896628742568220510189129622426381612048\
510315103593643414039507020850029378166532170422495873`1992.321583584822, 2.9\
13640916603195015750595264741681493172187483521157490431571731552586095593414\
31059081313253807032961374963306380230814072240803194265798304582165583399318\
42494855856715868511725693166337927198844097899852557790782639802506193923541\
96363507312593646327855519017973401868474176307950283761560255826605935068812\
89392856676882776629398904425810092585735719755488321185212441379124442952086\
25528160478098152473705273849046738681764207949214643868354249790235635913348\
24867307671578470047646432430713969421514458998718985195742938418924383332865\
69025089018998928848327043457377109081294491544341007208336126830116289720803\
55970269679414134553984550695938623889128966551236587859072587475391842290659\
93400936965536212319253409288632312500779313952050475174906737720594102011818\
93541736264383803695616655537330021298066400938549654742294545902955046731301\
31578878734991196156080150022204514275762830955843788828114423302484757524335\
45354123533560580680680037088721028834331488641658423156289469609318518126018\
58105863539839231747218318624355435280935272782552426335521999526461007287800\
91652588289342529691742627459980624856513669391110161777971233773885396744870\
08513183907004976099009618944249851072990599282534074264653573512486311564760\
70750080379840854481715275735591934953348348762288758090072939625895741150943\
02498673783184476057550717736351727099789804884071895491554196402980093053123\
03622639921682716032452545389601658482381895063701742217768352364893434395599\
01949701896537563300225515921424757005520055893327946616152866041859100968341\
00932419851567852120792007802691141087988467102195921558994604573343097808943\
76963229093473738460922392603529753057414610790116913898416493238708796384669\
49341315432904246946845950528929672441454077165780048051893636556280158754169\
09820441681307322332687408211135341840550965776399016672065592281006279925467\
88315161122491690223625574325738089391240844230636306642213409342574197855122\
07466126276834119866183527820156502355303717135431219799661211220399657770131\
38129196421706375027296727`1992.0046936797376*^6, 9.8596922159403264706090958\
29633262020177352063450965798327320340710640864187595437731733650897305690276\
44935408918476671515306959878532068179900037530259291234701489160320464994467\
04719043697447776978140819152407687536588216737824423139468652751940874704996\
35361703700192865759573022828548516117195754685267953811506860557828257540185\
86455900084353610838986439812619277079996611951704075425063891249346368294407\
68051050774516081785824481035602205280966981793918865098991262100974724794809\
85310707553513544847519013860257300216433630022940393845783259543407352182472\
07465809059729170653426893752058536675108077214351653671272289676491579268932\
15126038777422925382676804508837859921012564556861299378044648649956005986136\
04805422347808659600276956187410731110381191378099303638769644371389429952206\
11168981266059371753613913145752492981549469125604919342466307825667511155753\
04123303176573958280947075239009196121895037372932848907350415340028951058754\
55733478775543928532393131565769794729979947408354539248169969968424966110924\
51414647305876328394699679084467876080503540849084871003082208261957679993485\
14289702955133490532235435408754212222063086216849570159422907438973566839132\
29997069924661601338642753568787158110476071452833159391686163963912046154684\
22951072538059454238902458515325588471826357876760215357825224718337872039483\
80789516791826045287832501938206208848438814033743021525698856171131281502140\
69685323513941161709806445935849023902087269331643776601145757903772946981089\
28644408996752621301003223420737316074894538419825010790241303962654355336855\
44759543913637632827771959175807713073559553579677275016528099110700496356164\
99388718258156909690202949828659331557385061412777425140638172775005823993387\
36666227579899208232137813984395698256146724183794402188444402978763186714247\
48158712089521534253337545826729400128380908389562063963220923977367211114095\
67652270053935887836507608532290053379128888250357521135468678153568316912706\
24612128591489543792515192514090117908036273244142517294371621985687164369626\
47`1991.6533886491973*^6}, -6, 7, 1], SeriesData[eps, 0, 
  {1.555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555417`1998.3098039199715, -0.999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999999999999999\
99999999999999999999999999999999999999999999999999999999999999999998216`1996.\
3565214832556, -76.8801795077988851782111420921270126012718699938866758733687\
02284679057387983308598691851869534557464079208527706049967551625679051335175\
66120287756724065046631576242240620098159288382167160345819474960392919369412\
50428521919637289492248374260280079055200696803826886260535783569225317496691\
52484904944942876525298797646830390752293075894531735282454446720553470008808\
65003875077496768897132022483519223917860241634725668045952107542450555181396\
24273634124196393451400282634189076618248899749960884888755593152814723582225\
86178378437287670001680166520078082376407082886832843187974732290442526968201\
16558930218607780114913961548439143851609479944349297524689780739454853047639\
86155524185521340329111905782155102694237502246745383230707003805906552722645\
10807392173473914506550337761978895287268909626187525931886686796235231354952\
14982940218323867409220308459139995413355831383946826035243013153832411028719\
21951229346509879047034290401483713797812348745749064886953767206452772271644\
85611944760532669160547794544574141880004522336214648192184548542504276214115\
33280581002068530394791459860587035819000174213069990685769725859792285335907\
19643790768544448253428372900380283905128924219399420645830070832367940587272\
36393222364248723352747292853254906917852646000045378097622575186363852401982\
08508863129833768842747093650609716625557103004611714852959454545484016685959\
63508890186268704805669355506323383261084295725237712153954290302682128868462\
58387808671170552020588703311461893838406169401936453273003872629583964974683\
55231793475463793766747257075599396125587477842539966441766341655429740768383\
43412477858729952800481059451572589025148424218149992680338798250722773040865\
64681527840824204843316818307671752679318807705999085771635100444116353018391\
80827359633001103768875944665034783561095904637799976911848272353538892733678\
16144340889328254954261063706961207875446245312284437643114812888590459269280\
42282242875848388911070872820603608181418727922034877481569503179675439830087\
2974234881554555618200422547678487820756`1996.7745678440215, 138.913339443217\
52651691288056138216958658848160731875086528681674412184610464010817602561656\
78469725162587097315809342421781815458047299377498836046802057448362425185377\
05454822408319044150692726861576630074005610719557800930700078337784750675397\
01022134269726942973677714710245338524598145314539793276824752629273813010062\
59310730897826518407908382601748542713088103249101868547462515969776477950030\
12283034939539240682394124345129064027968543307296324983099333214601912552792\
65614214019548973492500668075792647029900834699735929331076583727941742407689\
59928907634758138796257203721255533567411382751405908270327527612674773451584\
63730584126642798021581198935281673848671614461682888053997029894087550763235\
77745812607279643667854244035069478586540983438368339930610400511359679616976\
83998548400906443599349413073589875042281035566778491857262341891453314850091\
18072799218489267337357175170809915092677420467327424602193934048193857723327\
39866992367357266715084188601064217148500131722930441208219807727842380269705\
74841507564587370883144160429510816669852320995060028283759814094625670430559\
72126271654947311008292089564682032317461399002841691029599192782951022887250\
19274998490807630345823969400082602534575565584543038455947302374086510669642\
80795646694543393518959252266315056124415956455766665852517015246426153604941\
87580475228684083849390134352532115834168311450665612518824699854612691980754\
62221808274002499101648680651033654324387072246022169962585419045201463199981\
70714992895124780465057736783030918419066041129770675652003248163851765916384\
10356141545512431982927483345454141217321626748886517362656567457334126088858\
88507215214460988197948754659143410720335424244361916061961643028834602923593\
28571470356250703136836608966355708532039367541421156907126993337424956819968\
86741116319760963824922893393966123426686517368338884043390216067882864306815\
52428334692622478826841883275148845033767346444785089384668736816042997595953\
30554180821076010560515735613245186987925335110877422927622326601309438696791\
214724215`1995.7246100498432, -429.648781141901839599590874215337808151905215\
19176519301420387861132777706342594571551420021167697400650786370821628921189\
07853242657345392647137715645223270629655794086938867198929949927004530978577\
44904537037486773795243168986348606793055405579306574889130375824627586439870\
38489468577086600408354194035043770434983141447585173460673569228076804300926\
01278122884832346731699984640230002150606158343879663072794812926442812851417\
46740989357252762682186693543494141067777144396422939418237059551636495508597\
73451393703219363652498073982266407238797869677065022031168485711511235350350\
69986961860999952465353586332907104869476629170349915374317110662700307715733\
74829840605905402478214570727746956324754785081855170190242682651200526881520\
31308783506084850994405772847535110071812305189014376222778534638978275578123\
71854327248796831527561521777914673795716724698930305646695139687626476162409\
89745174830077014594719791860064238421295943459160084397215491212582901828568\
96154519361574150124300107743686448815843176685471491915580085455578846958237\
06103127558275137835998410392876923751359830245488068864407056695298634661137\
30018588645600381245625628997194706830854718134792806785769058631845993229172\
53091276655677894426393890728133447611256179589041620897939887167865561201718\
81267661635657884824041309003050119741696095954535810895567104131666285486528\
97812886746919784153248025664904550146361678464702735852760918369244776604639\
73241397936490564963325829513491456093318859936384718562023051505806343788711\
36137191189742581402483938472901363303143786841886572459439094620659093924954\
33748522550042232678636051631049076032585611322856635619687206054261152823009\
64226950562997969886862707013853942882074497274103748023705211394697670802896\
95436845410329492254183338903085107052152441930697291050056875213428777263145\
19662221696745438582194313169051255699484366556699586789519340032064426944405\
77865815028621874951108222944469896717222608821976994611169871561119512071535\
08857367625113229026683892316620541553846623125087031324`1995.0128033459036, 
   1934.323612279337442450136712691926666003769333301913890346388015702168869\
13373373632751082970973043405687034314943269009473232620767879146231782338357\
98931056680432216392270376981097611090591609073327524445914382057450150365931\
19868392591068664743078753607052444111609278140826620004639198812502175411561\
46508329812122568189202952345739149363779803419036190092924031170609492185263\
93818741195494413103093839541089255644898561849432806346770688629411145230481\
37734613856587120230635571006686434101893611286359483716063215841816712372965\
31159822632747066680574776030638869976611528919405826786491838203790424747815\
13410327322816574094200310870475647356259648701045580815511083326045626391579\
89975077355359592834673854530679204632170112018951371568527866009040053494473\
33890565392381908772513998178104288897131515648549892873969611438992561402144\
45938229144473680573142725670800099634082889324452235979169443850629998496498\
00178566672413554030209846899511007844039682559410474447032076907135747870386\
45753179923697108454717366970668951506519871546499938895574470420524326953370\
44838063336518137490469137868376787329311165653091449328413212077655287054471\
17293379714556229255653647172496381667428409077016628296907719761961855365712\
66176594271020854812832149162634805883931961732190980326145851126627311836196\
78219374188130710036241610596173729713701979141310022475738685735692225192870\
24070172105214717520659133844758837834046533645555663667744269149858659729570\
51349785302613621381203882709048263927296959381190231191051391058868697997241\
99180788870068877470868160710120880400403549782742857028624500405375837190061\
82440628484952354469878644873395948841669081857882620090795605842423167629474\
22031306979542222549430945374965733130261964414194680261552003069037716680344\
98852947800812745072959380401988227450228453400529537762438347757747755152205\
23918391728110421783893063510384345715058397227417290930868937047870127534749\
08074244552468616216057499169643579223832043868398183463172665252405262117750\
95302951831287657356302950932`1994.5389972684993, 
   -8273.59654150331426270135214097387995661356831791597704625254818839950086\
43799172521555325854380155468208358204898847614731147909723979210797952235745\
10383440236557802715194140654132641519118074795284178898757081421047894012873\
18293033679931464313005328216727893571482864544628000211874520618098385803423\
00320258740221281465222828338122400571379138835184604164376605225132088188965\
39999555814966810251418897968280236524141752317117825522256083268806066537659\
41633109461226753864111700570336669928943307479247322354726946935670150750457\
02766249604842657392327772843257819856449449039209248925070021129663489541325\
86050035089288932243687633269486134434434939901554921033632293969034667438511\
75082116485937772439911988471467219302028876460407520909072134963618289761331\
22735276197354009965310403567415496893944558088324915032609622680186167271123\
53480465600329890300728669760697206148531602591623448048316475749808294053808\
68710262786825414418404066994046318664013106652788294034904204598276110469784\
14464914162988975710317643186697404251132211933258648086119889592973913866228\
36709523169791826863113336204692007751561515629721932223389236133042038766000\
47502199101723381013049422975357818958105058163914950526441538132684555791132\
59140269141260370768777877902415462935368248675363403615872889485486069284919\
81943529188610434234585081164047138281677715998540010046424566910234706909165\
35239234288858823932899913282008625498698360604219846346355530037307545074717\
04644549655167245331695323386056998508439191351468539021960584515474563907150\
63366473412862009792054935206436328649372528442897987854004552693091581547843\
33856043545491880311513934910815941692919365186103853058577621585055726812381\
51935870632631538354477215758643604182251765755725983062802182162602735569975\
42844020275985387723178318855011060696778017881984272775407325670491854703412\
75216386815958746738533132777773824582994312783321747738276267134318798579362\
30789683173237192547128597045330911214111886926453325549581980687654468767682\
472272986832386030670013587486`1994.1006319202618, 21678.14422206233434718790\
09051844642500495631058408749826488286507597215308626643419401801763795188997\
15024101556596681587115300586067976289838005244679516194041718452283424633891\
40291460227032486725831884820647931506635145103391081514374590035268958168663\
38196583852592660280565516712211651913449878094215409434193951039103809128914\
64511722065309385857320382450365204250284291628227508741008970499014361624292\
56676869622520755798976992762332287478774147475001331773014680812670181618176\
35490910364779555540966408254797779167081892595257449310198599966602710078410\
37157984388272287041191437963884935178239712423191609373888645905631310698664\
87159257453416658960020682000916066983353909130808207536524440237530102482879\
75111441313257864736015338465035113886169401401562670483657652176861172908961\
12875791011504622439371271666574912211147699925689967276670410835234090517241\
97967225205592772456591931382026827937301174004752053532624533831454968062400\
64045577275354976966454872127707082330075156108890406895347265200169769526840\
11877665306828833197168684184929029269211092240209225470963855035888591608946\
29143719935242369553122155474418683568768870980194012744595990299674128356906\
80926838693787754957802280923599118251785973851974386850491335565005516080676\
79937018149157930050804826425548935401301074431153344396923019547988537352919\
40037136510384175542495373912613809207110652389837598301811670170638464600088\
83978120393866659356962478269165977038940286716220711164995753114608157123138\
63576108874199657713480294450759490695103692571238838316174054252472725713851\
18791538258431748949019567616281086565171164132899727684199888378585669609485\
30040992325748650643155601358656837679868227550949494302642563060753441934627\
69903227460711260075717107374269600252823661524027504264993338632458660654301\
99782627117906411245451274449334630698548229749565362828243170842793751627503\
60299840853259399519630928521366247754523529536674348471943519882463314931579\
36628206676958353962477868487303490456053245397802124294982658946486935514596\
4`1993.4967386732833, -78994.549790326840140908200147583227796980262358960218\
25703356516281485258504277859152512549698344289309412424676758183574432660534\
69458891237960937474706716076980986271593332127885129663770284704479990072323\
69762133525015662935767476044613062938591245458818856708979086112149108797199\
94392774250635002766418710996832241612542210488975262548831704455168952653329\
80669371410440752796306271585689757149408367676694308485328866983132963440237\
91374816411293720384421492409887697889008246207488348267335270895422717575986\
69763975994479804195402255718520024855380140682310155400927040426676080790675\
14329084749122456898701982505758442360784940225250078733601367438747090106951\
50282968178373491902303318611740877957862918957331368298004923463712698088613\
83770799222450011719979191401669889018604014946730251820787652648742072536848\
33026928882693574096335945557295672420400218834434582116444485588858747557213\
86706080766238732786706945710336935009540559170331281266274736591803514522536\
19361836824804099255853009022900018725160814893838959942705463084863504297113\
08153637519404044948628763776618823629102575733705988318443818903215226544202\
28783535244196262102399434850519418655130371612521388172795062822790484110073\
58763951544717491036920302297177661758795848657026932155341167607407188122702\
51028959279355692406280575617283978192606400637806870039499337943538449656204\
92029652005873454710086371522856505732690557985620759015734608533380230675365\
07236207851045254415546375505672955253331049602194181913660186188973048345382\
67648126178833492744023097233077978156485909279832290205301361664501311798241\
98702036531346014496878585889699799322010474714456218529376699654917845728300\
35442706855092093164278470009213259595285946805825041657865036917868045617570\
40136762441237563969100793973957534301244593668807104382614321034846803802126\
27999022145532411647783123481756628917610292325828165321874642704070477982460\
43006389457108085351921508705465882925883245580635028475801509340477674221122\
92226975591923353717246243930525150273245145268238`1993.0769765740897, 303782\
.3105023799696131474693640219302822051719735751898970912519780709514725130022\
09093264616710609327087962459303474663870738119519929980736804825931977350613\
49675991417365117897966605621937335541072403982422868930647186452426895490658\
91247707337313786304869209147607892517895075751129009428387334251598090745201\
96722421368355765264571325525687675182579291766706130338718757948713902916953\
52696989799703602676291848917506601880047874299033078787602957871558164446405\
83526377330700370271263655324206012535029503815905688844859441549289248223920\
61461958960704179190692782634215991057160886063195052631882173427955279376966\
27356029263240024551790833342112750900930900950223539667102328320265245636165\
73344213275661856523112714108043219553080316784051486506001480675760694399270\
62190826754572748452589595993851813816788861581560099825720490417511586430811\
66707587438904721699522333174029084696321872110464343906157529929513114254236\
23124857518902906884978735701627582871399062131344526453411943303955997521366\
25080868515494287086572490200863676977218575279469284990927648014488537259019\
33324693260480227554232519154047658385480591819554539828963955284769244779510\
40696400767413397677239593474679110530481066808935923793416351018340981240434\
90884915790211524081083626223208458590375560280464381783453598021238022112877\
81657665408237787184480594565594170724075831264402181165972392442123546906584\
87546591779790115930780029119429722845885906371005985375551511629841252290826\
55304838154563176674950274123249655650799049078416640887567833039154832934211\
94797511958772419787298152983802252735350986816683338384838202759522229005264\
46109658181380787405562001489728035310154926531122766753655119064616912183732\
95967042221286968114618121953821651970940513384913096224837428210067900288962\
22572331111314032672247336739080759533336319575327891586132287262806941119765\
66757988437715681814052353922480287172314536660419405675093366214638016861113\
69761791696752410842971835556161239859843024795192846731639840514489307081957\
016989239652856195052`1992.7172034416221, -774388.796907447701557807783544562\
35289740481738328227973866632530669686982649681824117285840492438981326071650\
71669709787243559309878106864201709782625351795245592250251158154124153851632\
22761521680975059498383640560426988631671321514864245762019203657863389368071\
42468457167594716781449048059929434898414876784801799747375761536586105028547\
68480650543018047352853836904056007183634535049530697507606301919970641146428\
36755010487288418309849227159932956925752555205996851284004341897967136292389\
94430549254119247791833345866214575477189670578591052847790066355016834894426\
79692765146494796440720091507937511880059439823129641461397479770418936419484\
93013275035154790658490502318438823354370577126310153599045316005508660137568\
52205598656674435101789216538195172655507055656039978595099816887312595658944\
91015340050446209253163564735080438711381898862278417819175246414956237356830\
15454521717898371776098643295267114900476908867509839570182958589271259229110\
41035069141753258794035678208667708563795191119245931759119721398702756299498\
67155811460490492358842035499749815438271421135546616971335485085746124453355\
46416023523858179160427955883709650716186519801199402066576117561985280384135\
61841521887998854228360668759776122811596153268489793296378938755839321051307\
99302441716617490875962305283010032978206477047013693168362772603151148249684\
30725686021378802316897757020405723441042416691045976113521386705499791645516\
49220778728456934691372318382959796235135343113150890500020695775109356255580\
48231273684418004849035693207701519352947620772281080436335692286921000201177\
55668073149797500129369450629125058770530068404829742231643421656604281956771\
99052674812937715527766058612894864001045111737795768507510188697222711659528\
88202127657667625521886552956374697651505288705202172644173257828248794610791\
38443150708800984633335798649037787242795631931924131525639436583058981140248\
61745528791539824705914096348051953442101208677843916825219940343489682009871\
86903973150131739114613452387320852274128065955918561055866749833301586`1992.\
2122068632668, 3.346251177584345178115599880057372574307093162626762637724487\
08455173818768682556320161897902812593470815118727541099977330175932578461168\
59658394478304297715142257893378203560975933823466721364237462757771315899526\
37713910869907748458010198965205480154904517872331316853526726520493119964498\
79264474373826466192194433125276660694565361240984918154778295214001679805400\
78422341355437532851796742116502981975254945995449539746325104178072410552176\
84567782765768102336539117191122385656532931209280523789742781516717860560142\
56485979575759013815787116670197497276077152509838337418238217196639867138726\
66402681466160654133786501084306921360298439519179633688822312836412914972928\
76010772270599832465100181195529861073326278920000183833553833937639800135317\
15158326126978805294076075492488085665830901980689221620257070369435208200730\
16170686087687334385002222365130987688641552304612487791941361711569537394295\
12668549674594007478720178730893751540254596700415671385746869268013914067565\
25921067318592737545005910132223636798217177027549742167401523983977077303973\
68832157407758999961738302351311159547143130430303763455843599018545387356510\
63797839126080179478308377912881952727632754502044504633088964002487994144620\
12772278827451181660180826741545687288521072008014754480675251264527138777786\
86999115277813857450615620411263865565119194780232677405842878768913399527323\
12586368914192748968144066078258654750988356125965091761584231665596867095008\
33160340094419499641690206128882097206888415285589067526603907005223196288329\
59133930176612957235024885361272835145717064499080439841564640743441013207886\
32277400524289543599170696065500599108538758697477225554116021952626577748522\
70891773117032963320312993396013723831363497701355053404026386666081501731155\
21450068629538867786433240537919360234143683674858140720824152711656602750795\
80477638151631208209361255526153894665446022475838737073503601884668315321212\
92051463363586478089615135226886962046974045978324328248286680771362030994793\
40359764508591622111905034891172414549730446`1991.9669553246042*^6, 
   -8.41534885505682067450688904066026735510626183576522650860147684209163945\
12493112883339914293256766160171716583127066830904946989791998780225837932472\
86180877919612862584459993277794711932253894376551226548130589675473144551674\
79439551225843674294237523061895780608809504858212933243067820610060654728576\
30910813730261284649533144537733633062659190976036579896935097651517558933476\
89819016826629406679989756744156005994412437007226168946988252976455696130951\
69033525528322322682550512011440995516235105513377615825216444518580892230420\
05763309140992666766018739149403510640100334833714409925866865592892193013839\
99913298077269083100342947670219778827534302263757147643702511596552933021662\
21157192667911027345670926994460275230557508048807788933328397072407931658660\
06853346893554965446017429885987124447746037354586073405805057892848831792895\
94242184500469292913575994472196310689298392482088354727831779173303273094252\
58950454066467209930267921183538715376122361584360806228171895512092315522189\
24653866677038680851657519297060852152626815753647733203975517541609124656848\
16899352769448670899127231967404976341554274291898356745563140497227914250301\
88681384997344466705701397328135979852800579568595650394531772188395330651687\
01233835781772119989962900852482591666830997623609184628693722126052515348564\
02306329811401925704769940738210332108072394009784747673194904473693548742583\
47870685492138639556000664446614608466238987767836937605625452223573187955137\
02803888746516441142989713854447550570420428100037026830651102589776420148807\
23517542629413279914960004551723669147215854134435023876799292734141165339222\
06842791772878000549800388074216350141462149653221221911125641607262588292775\
20429235470127334083908343062018882883523286293363355726318495713472332399237\
45880554695604366797044641157171248881122984152191962331396002130188434489843\
71226719897897502961783696153098179457253373889937308782032976770764826009958\
02191505479381493417286661314363149546922572552077193149631874795538621560885\
7851230633005`1991.5145664905278*^6}, -5, 8, 1], 
 SeriesData[eps, 0, {0.355065933151773563527584833353974810781050098793201562\
26444177062999252959679912616637109938024129469599568103766280932037127531299\
49922120648970536691337231682666906322373949047489931278599452031884412051096\
39176722238080159243544123036764363290289903051097914067991948363521121661153\
95555481594017485474931661236857723412060704119367955278020915226590894097916\
21710450721736109620236416656057954840879181900406545551225412034991191105912\
98888365289306838538157112018451375516409081655124261257160591723971243678565\
39899864233790179512793095999261733643969759771553703696754339028280485722786\
84048744320013809128068456046475893619559278578660345249419841276834160052375\
65085775665163709511299033494013773696589040326344718862832967308850121596564\
28383942233236669327472631057615833591104637724045992272052518728974795016215\
66769982834255189697139565033115205783271566402718002206189991533439219462217\
11405272137406838133541170783934180614076758467419353821879811535022237401502\
24393906153939485323141652743768028981636985201625110378407029723676412542617\
76993202204320680484348003387616381633831344334202996241420604961806532940606\
88514050840336494137914147361893545112041799921025628278430634250917491964795\
42588607123644690522901391760770601332924994741963546596845872609272572771097\
72520257842478734727133209495643913552980477825651703691904592790595611154605\
82579472128073065803771797525024848812586527212482006335266312517924766433911\
42060923403803920918734884089492707804411553864273587473852484219283908248431\
14672316706334345234411871563884886505140329907733703024779322218189704991297\
08598477481625256862278224468209328003299888504523170763579249729465883495094\
89271388111452922454264241452529670420800929128438741875974411469998031011242\
77560282046188819206929103505664046643816724205348896453304331707166905492593\
79157465369917239431381976182476176034053754179207975093626212791469952062003\
23964344561484786879063941065095869245086880409580641224681116194320878286227\
35429277004364857187189340523727936824355048`1999.6961526314221, 5.1750243667\
70019217750881885071273389379587965733825242457260382251550708508061233632781\
15832881907080196955138635808969842151783022209777082010511094320189397498238\
61965358869508251829283145643890803317493457196789091849117780453843081468282\
12460049247305510128800907136996364427074350376623494044955582173702353530800\
10971022551796374566546162535186135256878169406833001907406544951565925302835\
14223409476341127138507484267131802901728245047317166855166469637936573324867\
62445421395517531318501318544716735775372219475734074478745581741716422804529\
75474995476451740420230260495882183338427503766322746776937938710951035036803\
88753963880052741024970443570476212639272690740093858188366857845077439226358\
92897345788702373061405975819613030837083702973246872732651511255166238565735\
12793321551748307638440294745179414386861676884974140280145335997493646045292\
25154139751685086986889346148050328241920030543591384632710155216697790710508\
31815185736156500523925778218480165771941271630136372676891868160469555916634\
21154706206157755474342903528739551968435682391471784115048017895588344683599\
46229771629074170352164716141400073424579454694410980801436586167231407024010\
48852746128038327940642406770841430773017385906862922881985841400659957994132\
41669811313571802033583188349349452393192600389638928412211038651486964953988\
65018181218469492342994391985412944273937113192859818742897266623903599512572\
62121997326687673930151051531555808884737877418641278412815616635798049527294\
89950677153195114328060796759474693387535283947406930852891059663591705595451\
53021016336539883073356871306204372443796719321974527466389464367435195276675\
26101237116426991870237177591555167820180653910078391851910769219276056772612\
95155681985560518395421527401455232162332739265458335353553515550595187636610\
16890099366928199189731118842563098077811897576284401516725506757704453917534\
76603900769231541837172902715664823335654068586471917807223980307193855111238\
66372276714271076597717293715271744446320654066452885227236719059812163486202\
81455166309`1999.4154732270379, 39.073348465173748490480211636655013418588527\
92404955783730941611763459807177936429999034467664756087604622439808553091926\
16425872471726098129026940456174346338412499164414515111128127446202571547889\
70349964154356250415087883253193692115015744832857881703389859840245562873251\
60101522298650981549814956672955197633389029547407850746580713299067419733679\
36517807556648143072895460535507715314427035675009861547908966863370862262699\
74243697957584033673644593957974899898003909248963353312557241541521245574756\
35326444767957981862796454959531818721492572092517191019961422855598435252541\
34976308160348961873902204540569228308771727525335415774414444358777062454252\
79735577849292814215087424039264494185944304868136665112972465758187865745287\
78122468222764613579565776872201210882117185154452506804650256238476411752335\
51884941896375920294012171511575638724702659372737333154296673061130500285348\
73676692361417009072541300336940133272898178255363211966596744149495461948056\
62568730568190471688866530253741652100126043644527459590115536467476859586429\
34931561924002896857841943745523504224365251759164141942874883968542561067832\
30305874374119557974964907006592392922932236721958035521101901131743726980389\
35246303752524924644712150551898627861384247133478384268731736490687733981003\
96365621646925503789664626169246965968756036585456675574567989492656683603345\
00552932266105441251349569237631709730042326064009896748872917329040940765625\
07417912310391170928570649730090720153844571402405487535252743015517483216253\
15298123113317084594918350358269852383422651923719895102004364543152737957039\
30423674083495937702228606698270888361892007861064672315211155870461150006286\
00263421803494474221042964714515560465196871310662549701244795273341037012968\
30724758241992740209063552543566387707014774747091681637978215237906937981743\
95767946768392927428861219697402322619920910130003909914047696009410865166536\
24729287601761874995961472599412439257712737692537830430504151733855581170133\
87126460300389071792470307239046619171502324719586526177`1999.1747171025165, 
   204.7616131886836333758777939940829155721429085368162140987290713479270945\
93256090817099334440070599703505382375392425120722428543570589617300029323456\
51833204122613626980847466368623128262035046485651612035883976283743632451557\
19826615816723291720616417170846096228458576399238711754092988120907312854534\
41781737813325298300774905643134992476355594058475703413535943343675054250758\
34148322573799453671451764888247270890051872644957261456546260650372691831476\
23290175201281880203500566955934952347663604880308753682124350313974985495396\
69529989554077581492249588838254961096269223285268287993397609725297870198998\
09097403252276218074610675370812816437188211284478723458924047787081325526388\
92965350644183879755491054754771456757178526182996880501932325182754095565164\
52725707329539857113873229717628521622857164622971365468946325130530461143898\
27240358718366702505236235194353336408782796127075231816188888556484694309414\
27648252770533798246030237595732374956060184509012448034211886003348535676699\
34578955593428519150615959021593783835686514035676767838549496102070520326379\
69611572841603545328219690557488788235079145082032423619679545010431075739655\
06086431978812503937626462865279785195637649950587716456624740293865499858268\
19592341602880519360649789313876662090080960367676096695101632496985592995222\
39165785512567775712686266174014620806789477789234036227518271424424593048912\
68666229372530325384355133269957376884144770510932122031886092078429689711741\
76065327552770540876753652970672997779303045306807476085178623750390908914050\
35882931719855352369804352697147799533561991325530479531875139273575260888735\
94682787698817580135991418469932453314909453070685689128658145173121961082705\
83972744109323878687230807544793327819127201052531276396909278669196106277799\
38369115666364266493524699605791471602260137260128819276012682887457583680040\
16705504342208095780197317491319254102103193126702461547151354460183453740375\
68393258440853897842806151362603920673105756373791565806480067296898230864909\
3381188334690026896712533816`1998.960220122287, 842.1713020851598003705584769\
15337399896341865979047984832809229480664645612136339071987960731588026622308\
62277242673080115896656816645490739817250514308484580114630103351740639988250\
22648793005046381461946948140019652397246254847332457894373416309496753860934\
75080215196319978412654362261047336775923483090956750615106802854585034970727\
42299930113763461540260392236819728910041890730394872497568311097557457824093\
57119214113118468869330544606984330293184430859902792169625678249336311430905\
70695266405153171569990190307232029910109557709931113192489513572800887239792\
80445524789982213508702977772740329343838683907375637785129339493372871213845\
40672370494726736041611210014008178372763719469041780419238435773300007754853\
59913783513932532399229508636977891187511708869883533058688155634094318268640\
49469044270435235200155443062181014509765507033730370065944266037232496953265\
16563178965204435261616141542361464990645713877459964545346886492661107961123\
62018899144342974311907698669823036177749539239648993110899156920693791411855\
80059270524931936862841707508567716501611662446523327918445373550779431318722\
33351939942671988594132397262588816549400376436527385172351505080948341344890\
48929626720499291425888588878713483318125730027187746086401117678896288724641\
51417909692956446128823266853119861682517440869578036661548276872656457340352\
75882514954881754367323497432278397045298451199885118423383196609487118983645\
16447549269618885619699404394732983652244550565501766447117550212372831161581\
76002495544694052959455567829947435039060273781219753916785754316818910134542\
05961642235309189116804938694824432647916309033740050155099163012706320472911\
87270856299143216086910398660238092881051080452654422774132953389242149633599\
21976483467599354110695300707290819375159180201454412314158205203004371687873\
96884835832572989593200296378854226556251550734996074259749130750976915121913\
65715260422255896435560594116845290639773281083490150294827142010826689790441\
2651254905140851168674655731207903093102398381104271295597765070188250287`199\
8.7664666799178, 2915.0144539023885622720201754952079768444858282963040681330\
54966200815143269214774584130916581546579460833842213282369427419943961810974\
76545888196016271303562231162415520623558483189468799686233248495994875008010\
19707547583184234754801341584292326433124701870012594802259219905552710297871\
65014722261266366244939180086184107913707316674107144315945203833774051417007\
46074070247938170161543929692334224780643166123536661177194300521482981926483\
14895405250576131961760240355651419358983294450900293217081860442896092098726\
88182669692284435211286076607704942040255467881206962536735060155832158964394\
92665690761414063821126341229295196227097983913012691784858104553781050677137\
08006529482242493742786760892796993356521412029787998663308862895260608414743\
82246074637352000382227499284676299749982831280686640168560949250435548295769\
90350238877645057096241420114004555666459212390932199836544168012644250353137\
41168361488319243409757777995373088571826825867135179299058219301775132240010\
29062016999556016585197730158597008801900715473391839986191119671440231640356\
60981749864693695585642464923350004532305495349349870709154960126559145116415\
08979754472360210939542810427797322897040846603654124316723651723510808302471\
46746419386311154934240651934812618627279049444169278925230873067690215918916\
83998237449080623045584946707945923315566563532808381484629818546030497392364\
98412434574849728135734551380324149863857730318269362012006987009721963574482\
93683023768995680272190825057149986682140608988463829818219460966177227334929\
06969985542482342280562102507399777561693830197992903610304665107838747998179\
80224318914869095797267794867612846161819241737557348292790225380761276385878\
56523728390850239763043047472026959896306732613947946006711119550575860679334\
33270787786075167076203402874478593597272290968233183460948070113286803279544\
90419525810648847850638259144070148676515161419963059167865037150765159544209\
97710406912750791575442549762586591599657952245172490688543737950862460287920\
3828189706915533630167512455248467929624684`1998.590990078948, 8889.741261717\
14376805402880548497513824226491156885908515880117747336656775930458953818889\
32424154715445080678944854342069313495148286103634230270891929028031680423658\
28448872280612619772285857423693960894843762725678635071573172628055183318203\
80493684217221655952252741200901647693873219579746129828217762384804872087358\
73904327294390626948801518756040755449970923694159295186057533830408755652311\
30808042596835684755161493739592296649165737357648882298748563843033985207686\
14379120974138742433580282667983557254811729012773023905861319950052774980701\
77165196495676271511770968744194419580021044967100324976434239707999509799768\
44324518192347177811007166507328662245176430585060466794967836354181385434793\
44882031704923137517001898439456282667651387056583661066130845528808383289532\
53332514120804935162254439302670551694957752627647049911183731690687694564966\
35759156552792741118497484512880529411235013712068379145753430739922227773257\
56917968994075645237909932603446892376780047626589653137334565673667523475396\
19622255663443924019895749884323459743451203311115369477893418295231702853998\
45198282408827322687423092157533618926676182419981010095120065495506621734276\
29843060162287344984994028898075811463217343162322091572154437022201146842809\
16760264568278440101308633205042513527908309189957266963332308268909314341924\
14367888846486088870404661560648923467795712827474013113187041841530745803902\
99323358316638551121862020376729117020343734520900986174646359236409332335855\
24808734888040077418245872532749048332559259839598414560057477206928807966488\
72729885198883878061560872066639226354325053841460830513697673538292272036956\
76068786932963593206707267844768739410468568686330573836007279246519024670360\
44336255005149739035358489790442135787996802960063306979210602803679075770051\
22904962352111326066487281477997631453724338158986841363502891862078141639441\
95075322695401049167535115491354046226731215727670345952501958017167059123320\
92414932207916396018507802340316502751595693377620728972614323748069367926157\
947037969917`1998.4326039042592, 24679.39316341884435046409828229002512198144\
92074900446311687006498806100626388674068782359064081019536610010977739435974\
83199399565677524019106297575553350494802913414782015196164924672013256437826\
18598916654220272091815212464300068290954867612208389937111649105984747745515\
75061057107397784528682287217803432387371016390957569273032824680094727642610\
23726193011943903887623739151101223882844646368697402432522303962901538052323\
73122976971869841225418825762409173290664184105548496530655309617679929636504\
18182187717528520730534028611331819344412745823560981843109143875749935255769\
42371300242944835543357384869557573529912586416934525033077957764605626653466\
35847247416619440356623448132526462065921442911596603432474270446422106001108\
06409422340980763711441048161704149557719233803654955619786698854892550113456\
99541845022749098852428204628578357285335345408481248121165942365681354045608\
09198578106986474274504386653206681205750958876821524272508634418611533620335\
63377658293312806819502755251032964075673630237111897966127693292507325273015\
79119353188674269802856626747107866243808099161574258239525934239377108885956\
18595697473538518339028597435549309884412317361983928762505398586067372448907\
63913113682138149348572558084981411051407793429626072470454545494553901160140\
33265461317058403254739142293768172829212949660089141244367235736712036946177\
85276594952646540595241368287038514954633698445064114007317329865540570801425\
33090557631068063522352157598292998202587634694911888699595749364935485400570\
86607890854791731037053937506627881808403449410051553547560599310740336076637\
17472709709607726344240718398886723253987029976326175899580178179597950638399\
84379501529799614076383679681776775416152790995762544573630601105797826089243\
98941371040196042146453351833188434716687905423778480162513711287750612693598\
05096662411909177931687716785931245065087709021521588481411834057068124383182\
73827054998972261248349200234231128477691252326739947419093603537228429931135\
360104925610295151816643963222926125448525695741657535711125`1998.29052467899\
65, 63899.9491266182572389355422308213095902153832008179274205754006198950100\
61004490686413683385412363881767160769847817977531637926446112968899592237798\
16807330142582970788078850117910218385588681470941066488782217199597260810751\
81581069687385944960152253423528536305116882191805453835988771279245206877264\
92878974658897682925412140618316022192847353164008201731787110601625916099550\
63147589136174750385534489088867961121828834005611101793677137099074370817804\
85464326493283316042624984447996419870336601988381364487037141273710569518813\
06669404254915916388529669866310629658630763403636717776415328804279833973658\
06335785083826967922430983993418230580531893310309519928494907142747628083154\
72652652525793202078672857770536701048235193403240069284001577182570944298071\
41663875366078737882008430478606884077619911974228481570866276477060065422400\
83598399652830922459057799296144943240503962128316679581110551833573782110910\
79291942409562935867128827102998179719882347266029857885713694149419992413378\
43152574295958059294561110455394710367703769449915541968310464997011990093729\
25079760636039194913239172440162767057260326645670474030440034648533214514698\
45949240146179617273236869981323023687557413197592313290544441444487036278297\
92949686560700518429367896264302885344072529631588179750228166798090767893586\
85952772582395590374263231001233854058452565135036505209375505193879979009870\
05947030071985628874626098059334108491144717250820191406701487107755393078173\
06677606662244189651529855360243302252767312996717975370327729073661442102090\
11481995150082630245363983400405359812329421703114314595599178657584491642173\
19324202214723083040672870968197712985707168572774928009633122786013249083595\
24246896001576948457797375146798482653063515972805973775410540960961343880413\
35806398088387863164199377165065430948044614238080710423183272243833267891417\
46831505245079907870568269462994154019029045012280708067306934266075243074694\
77892381889474939730409959500043269407925422734473941830930902844838982840516\
0861709999190430787646103049413`1998.163845862485, 157143.8695756299188572398\
79970634509940721694547445001101374468395182315996044481556047806936105556939\
94465615064804626302637855707029390712106281425478150261475788013188664464848\
70566035200142298001409589238135636968719851707815577873924308925704657644647\
59048828400549014661390407869844713936797325484976915962545052155639433809095\
87021750277168215392889421302462347657247208437407521093111357460572211754755\
46237566162306290465017224224244215643407641071898439622528014277997480813504\
75357118231453401852328616060571659408787977413459435488602026010026748287456\
30320924920286687848162815030646824206394740908314567750674646871302199436102\
40996625246119473704303398097430375381527626879291193519715651828111136999540\
62081284401217895013569861005394118464622808211216671806203191567445300416722\
84542917391845943918378158687152971188575811830282398104116253344876446258600\
25813474079743494073491389858774141201516737777199063155700105165039640402684\
12939273357120257901608441217123208080851510713785117258712195455110913647718\
16888714517931631378000205550381336739509011696078059397049110310153485751532\
40339034351620527613784736363611290612782604688905834584122627985195053298700\
31643748034870190933708267300394986197655236226159157002910762225017228515414\
09938331434709457395047139467467545276018528313072317968745205748379779116821\
87587928553164431238920135162109787074169623183697826157282983924759779931637\
04230095504832080609581071256058490601623383922032619543310312246660898635374\
56216067327395846926224908174888747328371102092997540525135104586637003680885\
58531683488598896067502026141114471877763234780760087540594328531035410497255\
06114957613135132925889869245646497805357422078113576804614234150291292500303\
94751339366162667934030990577929472966084019445510576599568474922888148514109\
57656461399181710929103004149585196614016902431031131296513271318274553645986\
63791230089812105347286227599015472147543717187224700774098927645036639318888\
69806215322886203298372417765448952813713189708067167778377226817653746355760\
83`1998.051562172108, 372086.158330262674910968687788080483207557543422736149\
60558000462444799655285415495442404644966744436976104019149792855614662103336\
98603633176102858558261967924025052538470397750613291952252957780197276751905\
07680015788774616098003764557830916872780343125049818478904067660040344108631\
83161900086671781055655416202421468211899098551266012285703493498774312700662\
53702494134980328332237407443015058927751368842125763803039126551470595195613\
51381988005217680508121116657275757597139361943024470596661204503891011022523\
56024821734939788191098049420994381926004230512054676990243333085079924687563\
53336586305997135629600611472763012181712415241675861776007768319722888360971\
04944413382546575657414204165100798269408145271418878483975120152546199946616\
96310392774823067577645632262003740055219553844710616220722611377856462421894\
46401016576490179389255104485849782681114475770311763081094546574457274981569\
71408027524414603792773888465593958111364900382595699636326411394400816865849\
49240407824618659313691159963680249866294773958888808199925530764250753079741\
22083137239935824685811717695881628034385834435861381887257297294626331717278\
68397937804908882801081575093201348280812719876860164888491809221215359984866\
95015137270530835428684673975417609182885437052784874814393069120411246270874\
38362835285454561659705590212417709912833161707284689544230822176247022512579\
73527591881281258823068570461738189271884222750593624339721697453259281547279\
46360819317922966569240728000389116933181557337249247149180981969544799652950\
78028350644557448011971087920114930250171822034962493713671804909711357135455\
35478039751950695492851246576689488845732213205249045754001389762613159331453\
63926375039871813672686050263528654749422153007076719246018146031271091545275\
90536162060034998171468545435808487974699288667627683447406447507209069446820\
41975504891358743330933122332090509860415078133686728790027581776721781208369\
02751595054489920070155760269961010863200435711278944711636043138203171838032\
62107822460503340018577346204746895526266635897224`1997.9525973397597, 856843\
.5494810051197249914545821851864614569768544723595502473113531217110540086784\
72546982786507862637613736434205748873482455682611670765743225516646421447572\
71330098422433478521388473275392467604914467945514238596196884225752631478608\
85279581183884910332341140351659415274514915790655986321898775506863380689443\
80552856830325294463652495447131185129142596921675448793246089969780696361810\
69768895075602762508231842911380523662883345817016192371967977989772870913821\
33544816877698444114421102023753943154903794345002714970853248698595626544552\
17356448073475582272614322286201541361740344133280784081514610659910879567664\
94064644508257881481107109687711885479146537836693794041361654820832909535023\
33875470512755552220833243826494347544752998853305885838779451583041816776039\
98672546350604211634616494063661724722101857900745995340563802859212712192602\
41667116984977973283762969733141859377166090451764800966915156497924150369256\
79788128125958805260821610427198939581582721402742039312916232310228182714873\
60308876369371291448396819846325297366173632474831416321164801923214864482585\
72886761060825520767095244803830409173126898929520889170794701168242906140950\
70498856915154655818728907127593517297807512646142792690660979448379342469737\
03907069703840996027023311081021694964137469269709364760721761991942424480253\
49137520448659888668959659794040533933764714845996094116399446191473613949413\
32559250510227348229683435742908367408711462988282895042337734687162839755306\
17701536893793955216745682777529110764278043340829059316577011337310437597932\
28417939433686958383126245511204505333387369247410800372874408013593350281273\
34928965009508197600250145339970955819129117608110547309839620569861193628698\
20235498843294399281456361592200950649794927442411289346978312474448968247627\
05720162442372678202119102832228698546569857768876650714628435608675282848943\
29909175901235246817089805524572052268151289071152756133504485883853669319172\
05255595354889889095242190310557019392655689981693589752220675480860966900294\
1036765494753259290693`1997.8657490429414, 1.93299039779213135175789745144376\
88891891749324652728075178512339185900475119721644772385340331839869637632022\
95534652007632766206873862664285243451229093789582647371522310776853339427817\
92719708662426569586565112296723714189604995516304279236351967600175970569582\
30825373979644395531704196673689334607932105609816496374381065382543085002152\
59867102380513505649616888602878156804373867180854599282058555952853179138061\
13964328071625299354889128395585175238744806425562145494522712762265901941161\
53374553331658702680965842138836919506969347954555748777942551114861791362672\
16003853187148329157284455632166269804894141257459596176251123348529302324510\
05648274678376809221142793132360471154322889191136038594238917203000022261544\
18175845276479968928838695603471217153368278463105117635022276524950041547273\
02294555580514784928595774029681083681680412574758248348490235933094651876381\
32664259910494032223459155182322990378491397396423044382008325398203446137440\
16460108499008268481624470788387743443698945730505649389007375337270996041076\
38881475313208107619633431501463011482903243375071797398757779333019915408647\
31671518809899271989903284784143659472112240242446452007892908841370135072829\
27586571234723125890918523942318248220484055682148010895522807733657147760086\
31821979737842633357932521048422524904275825324564268400587354158796993720059\
59969516804001810969807985253071894200985407918507028696499761307191122409951\
43934978961919528627925549391394032891058503596917016246013610220302596804069\
89459518331282912571487396410066474816153249760292288360316320466021926285670\
62797404272526461411034193478094318852456845421709319171449969775501755734037\
33443657749124636121723698387499123635446661791780029317671372231362646507051\
68785861328300874881327897843450344279453424920187470661792324111191901778879\
33674307240787623179492271302591721376336724855131607554376758775596650877530\
17769665321071983420072195519536350830741427009865364973727006241304814008039\
45461259600561299927128895875117477137844125683763839140500532416945497`1997.\
7895767634311*^6}, 0, 13, 1], SeriesData[eps, 0, 
  {2.404113806319188570799476323022899981529972584680997763584543110683676411\
57262618037291174721867051629239831559052143883698399199734656642755279367441\
58003229078835658987201334383831510444849884879231278193282065823181915619310\
29302559836810211430511976030874219562204079655065133575207044673969883323622\
11402943155727899947504757055587406191205140370636558000615309421512609768664\
17394231474847615868900632152506354290708888236623563644994370527141836489799\
75924070166715123440452067875717406562625356159801083546973823050741312474114\
88193244342580525464146472298448582608105711074468206615515559612848404860976\
56304200182920530764413925431040416454867000203058960239738023525190335273399\
63436711504697614074391114846945881671904177233324051457075116261585651729745\
64347411132393797905324037553621258401635584676271753656852824864862960564347\
34901344138701525379060869187875006593272755150124946647984696576621546781055\
36040151596871358742301018010054732094228017067006872934449713063036235532362\
18445583820449767936005332131374103812551947754707148889575507583282854762645\
13914639204037497694942093986731322801613860651237074377201454370718965769577\
24900837110928171431126014250180542772693787483365330933154585222343649207261\
13209306009504434065302727821173977157684900826800152349455827436855482175017\
35810037793079271391728616392274598046549869940483245290867847858534556735731\
14311163554793275438256283644932825373269056221102802633465073368365585907453\
21006830370540976057805366316669591840775119699772357340119274620314543440002\
28669534703083765105049326525944050773228518751866980224990890377689175976730\
64752100137243285185692376022743333327007131202005026255040024869307635770450\
33290113479101147726305275319086056292448460354950023353689142993409760688042\
61460482557463080580850230183988175669724028560280814324289309577496355165208\
41333468050106421540516603676265987733946639891681246580792114063818545281367\
76171216814947791366701041883029834660967266095428691651078424436409033120085\
55744561255027638108645361`1997.2794516276988, 26.938347173329998694016357948\
55891548137853845754640071796511004620529781507487692029319466087486258991156\
20038138505833606938649401478958675556945454137992228284287207324026957617155\
29958314619466161597794053412753746283300753046867780059333497155659536321349\
66289202665706561962364069713140472591591262481751911944420934627527807775213\
61408969241546258083268782370200273108215981344645757292114030509358884367223\
11977740918644072360902690734770667626532958126216193256097053930994672698678\
04045870237047094144254808926171557176273038974022595082415303675739217969725\
56572279610635317116858784140464207367272924758550169371921902577056088172177\
08833500057163387803633459828314621213908190329583465855269554785960990028729\
96697537469109548423654586186565209017596460102000696546898794305901839220851\
31289836465961463866177956437621498069085078472664193209286643452654465308868\
16981166635736237112048860751571461812407814217038261781625331412955606646689\
01272057626623234845625235782609534678786374513283783303434897032759327475725\
99842161413917185213715923141300343257985931672240142171556766944179155444212\
57563891894057484116043081534227683310780249652491948119762542032303681496146\
05970716941698110720962241972847254375907106125531307346322612959490300367362\
75620897662250301200611403251249506754616602587297682458289042536462856427066\
22874603065128172396920771659572717830355841440033295735024651505410003601196\
55478568924363742756309354348714925316068424195338416831668603513001047717056\
34909770703398969391476906814551617268416502417338995997507716146611299426064\
92818106474369832381395349369901450912484923063434289194158916403070954334662\
51940097380376556941079726583300273665573401737149287404923160753587132603726\
82248200826173885870933780545564946139790825985597039623374129872039083746694\
96345091422251270859665895114920512372383615741271758762089888708632460249427\
53522953707408996330675262078956355724579543963208417200113261999083651393534\
58873669411404007166543636411061880927067615220790489045712482357766953`1996.\
9330265072692, 151.0783328654178985954991105179015446291364706860944604165842\
12983640236080995736314269405098925632318128188440349905561715601556117841053\
35249362478667483286525345919048204628992394681518113495811055403130041915838\
24588591697403812961960146351902978407684249447059531602907603805200050671646\
46797990154281896799272742883857742296274770246707401767256735713592067187614\
29009518788365881296109051072319566724180503143283155703483045994527929776211\
75336063288660369373504351325405848724712972089045910620330944234222495596790\
71313451712490766570353701694173526670663395804786752643644690745711323570552\
29379873200158092920591924228333273450822217451575653342103408787957896700876\
75889630430637806684296750663034551672112305647211476463389725025963738916730\
52765402222324831750259024786305206857095430237965690398934891520276506059534\
55827658414921703315279231936660216254913224990602565827015166994869869620251\
13297258972764352324261426217477124396476204743683520557190092433430810298664\
07326426413704517774417913255389033492074694458220671857316575176712108257783\
01195339584821499868500916239224353361342213364391801314434101258649748550525\
80552550141403973795412128513614385998174001167351579022215421786175365432583\
24321088742715059197956947814890352812445343901892958094210982285280453085891\
66811116133885546308579363451340372961780879447671165030361389086875366386074\
68659355989415879058442677485538982585358915939081401806731820934599541425602\
43527662028631980083616096549814628286087996514031094280807344186715998435714\
66013972216619490856067952970977407083088323728012566427275262066866032396774\
54743350792297246308870663165749022527921329084316710926515052542924979133822\
39705918913443074914676678031009463771714821910317735292213633136308866967009\
61996272639385274555992503189201485085327758386902693325464204302039003088960\
59987293205604879260546651515281432293628053266795843205851064023032129481195\
74100739310572588614493747326894910883269843602806451026077799339301696431956\
2844282375859297440582085655163247278976`1996.486931798179, 557.5758234778703\
72660480962420024373975189209594492808776688622937603584662121002298638832969\
54318758263918087036892203255633490184129594781408294618623610605256512299209\
77862185574143914576672228019114903948360375799764531311034660428464133134531\
98087754279365080290511617859135610757241295132382996369179207916784599535033\
77273774545990290601333328404502749494402712819442399047532102434032559350150\
30550585724129286220048868668271238485860991984205815953868667497357968033368\
96619298842455312003874999215960018017454445933517792438130749264522107011509\
34377602949119410865502906333606609256632979116114829028678669317001696786539\
51984259364934611328543097803989066942114157424625384570134224716893180836884\
40467119093520632932486959156310495034096159951855052155222089536081228842883\
59846041613934898456232424549141992587700629744806226506575912390353131285370\
38526897151084519701358504834514779527935721542908403464713903150245988975638\
25304184458721831848868958132282856228491601995135691560620167351318122044987\
71120357017932180966105938289193920507954748942746269471367907664982561163609\
58144586561206881182790816625381133414164794411636717132888013929772968848347\
17735816171703598684922489420906357787007429087092792412269322966167852550009\
16513337236755964948282364166781939643709317617777641618987387542785043702990\
82402508199461475989165203880008241718508177797647318671450452658783288055051\
95519734447631250543303518426096553550769213185413987498627977708522357920504\
83914366154437583625368022445372841271808789217790432061383568225842295745340\
57366070117588112876210909054732574981735754537492693779589720739973080944879\
34236866064506864758031560472299906883159184970345972007086513448835928437591\
40428378311964435661372289002570085680360872159717909611741984359776508826195\
51661325292066805613176689653740004903944098785971954949040492785584793531534\
07123059187000419294258578001913735878471834577683748306024571495539444038733\
55369385257616675698181343085014474822503632046885256781624390102215872452227\
08445177`1995.9828908080112, 1459.7746843914398713738565454218035114692666237\
70992197200590076067556254898350254670265011495897477956494535110983098255147\
82909722133065119438765878155259555377005350892736177171528095620169581704125\
60530456163600352089326277744921915242025982336126330408703557752763477436605\
98917275152238481872782113805038025518786932339587373977125182046536479799582\
20143157662380195844798013925310448861243312188977877026901915259860846737587\
07861344343614663326874659373095416449531096014225139429713891939318857927926\
59330644194593361035432103072718435808098221581860439370259602511249491124572\
82375515131437742085863065196665873891847822394257748369514818545518518519451\
57631658882621941504019252157758322343847061140213186250724045851438973658609\
89403675094556591803686084176442111633040748638664474302942422346673639586752\
00584954222950356509375213992964059625207949382696889922096533288138695499261\
68888214974092943927715164854034200136851529936318616106156339187477147660820\
43435720996979054801879044850264764281564578679850494842640671622566898745641\
34785037372780601712543863027417853419818924390333283203920912188037343534172\
16707068607359041301655684317485257559023202483836111526571058429099569022308\
65208322758116311400064215369280305409829303287211077372411419835901441671174\
40678944217138932935531534326380396571550823027241276163448007159467766404163\
36859347281444784664370523923091075644864036951982547691450584317639585028533\
45822225058987438665509363466005036650619264549063547187256370587804458228762\
31816966940834467315848661127364764600846982230816940936101400775058131329601\
39434244355136123160953054211542257105461888202398158479331460539055332932800\
11777371365111429858019744058686250217228065579666525755610360048787848303732\
11259605813484794227544027345362347928802447267758961617937185196654717921524\
43877383421196803690792487071632935300168441679282509056802116099079759460182\
90898240105886499153646863653304732283660801489711429040347469432665453968877\
366255538176246768597255720801065811865783074853342387`1995.4216453959991, 24\
54.53781666877731440076934569905002996302386655611706979196218703395490437421\
49927101409266113017730588636499107637503063729788811847799728760675341629960\
43203322457075940521805882623152083949787246373581752040353260089311086147990\
41475858673634750541023808109906003330743662110022527525533149941394441714784\
07982739073332276852025982159844543962111205636143185413835691321924447270295\
93014961509791961627666309021044010171587454882092752308850687285341348045634\
93844723585503044401536322797183975869461747337526395375498595736523777229307\
67160777583870873255750643577969063668156406233194337609577889189378068799201\
06710458571422546936731737705025339304173811261888944407652322151871619857682\
16855715421100229916406726367292708358830774650373538861360119644737819463524\
89261735517199890800766361676187566306380728456415765746726143430306153064000\
97480983338798950811619219147324458482002310111653737926263493684344758706631\
05475297637276233978573459143042740523950274553999436642445045229131798903767\
20167692306914319509802427589130895844198514391626386825653713734401323384586\
78526703767111639541133474146710121450924721062075074191482768822279608965384\
85497758318573357050454449899818709176636622362972058371192020216567270911707\
12562677606922615707831446288485392114842843276811352363874669361880070402823\
72768490648733738865214402465199503620663024383013972671538761908848771109744\
33149122298502315417053729335377140211252711740999348878144061272995509512270\
37395900416635831913876868789965370573183813931151531396631252443954809355937\
28509125867477427156496068546328379669509685462893816823727084163497526322570\
18454338724873292951866435572260495359195274047253653427530813453739641098683\
94469685231557831584288890173390048071756732444558760417303167707304871996527\
38001569919416119566421045860629661062304573421731673569481745527663613374822\
44990287417076765346793576319965120320245875489805979398659351053019526511732\
94879764197850811104504456593953959885397864251247736190226789348435626614350\
561091092395523383068664`1994.7409618862303, -214.849239901370897678461960849\
04300702523630095472255156955570402609139320151461344225122764323072970678745\
59053254521610718745116862313056636939101652511435007833979364607799525011011\
88120611893644934896352356900744485305199576554819936444588247677993767075963\
11048256092934984182154194913208470925064039728600757894339255265594352008808\
01701634353347821484049081767914601272610034672156408377653506352920650245270\
28790745452240026477377388641194519294246730572868450073187213449213159394520\
51838670069037354951884777181025457589446562017679053411306362316817058214788\
61678555996357657844222910947841641773796973312581866175339577287545166427559\
13906040369916395051034442817864435465781638091822858226278423867003866270127\
86691629787191296213853244586299101469636410329776717547521761696258371501791\
07846421699323936669116064592039568389513387140325266339470933381834280940441\
31655973885374792218329284513748935903108533274397729971353883094561671983057\
72616589124355809627186984120429799006951059422745405394324449306970913336292\
33678039130367554362946315165294184742866963682763530163369348904186850689030\
34410346907800344777789420782309663312408763208991454921385411847429850724790\
34099539885265384502782942367622695056197037239026088491674414882654633298559\
27474675322412255633186989896503261719022719027302379925099381314776387571730\
87187978695050538808389224669390685316369175322884026974075150919094449618288\
08561818988875852723282382227785731015273812457551326840563249069646025753640\
48519978295546850744365136475412972492004363356386774444162555377262360220302\
34414234241878446700584773508402139652476903044210556674838355734659448460184\
18852277670840372026163806797574335329480348024396148179673124568243821956042\
91011085121344036017089467686728184416360802717113554288925685538360481248913\
68131605834130299718308283771876148334657425590534271468086022961371429547599\
02015837475514381792379593525643609731905307150129402026569358407402465297245\
87981387790422571857306401548583539701895069108451025457073786447663095`1992.\
836346347098, -23749.15037109660193197251170036696548145638229757041906649705\
39771135078371979166047992740142494689577255845226491729171378931970457602431\
55506646251697503846682202750012384722584223839465675528567405772310782767192\
80334535359973705221012836407472421139617420398285428705564050133642272052991\
54031068797375794499392927242108270497474732127360197136534561199292825123354\
14935450008976641915384188657278159057773311363500447635632764043952387230284\
27785044604293070366863984941917616538141474812022168978763449858113613335334\
06115508216337712249690132428237534767408075368416079795025453408175581340200\
04541904120564043520983769351832263101051817198070386451114791346857093199661\
12330918096256854232380289773403336887875820496542713835905668609906201766372\
41243437654767113089100132616105373373155115613077712851967553828004626953586\
01808848958497804912452019980475017857667472414174989425635069773148970835417\
33246316310377214928159170861270609945613803295845396033945107825421750065651\
04390525504374869628559308424827526859666640614771491652272585690966281559658\
60829833257966153140058407841023502418015346256859884226055573017172777509436\
97369173801618518199827626215669301340180454749615597433883171504035775927043\
93796218447254729979387036479948934052858883396937653941905867360118006547252\
20123544705740325744156152965086240269697870650417133687826575651460129653505\
96681098419972505125142290519722611374175392474330894429896967827002091338449\
20603877754862802745956703464227105500964636212140326678775260473067253257859\
62693930248097392541524429629017789673446001459092215661571208369932551475125\
49632601587630808055594226062586721061165835881048696704361202557198170217424\
06424637065024375417947586292057325568654180048936811126098335452537219878394\
61680840025263031196321362649093496688516083804520771683768065607517259334757\
49015644660061586472330858854341141566930507533818952384951801443001341858405\
86816180088602615526103945625083368809633360356095475866545590065304309923145\
556815267392361736013415207157979651797689`1994.0823293831554, 
   -134334.645242416387274327506801793185556933992467957063816435291793540236\
72198874313020374117322711211469494516562259596273026619672075641673342473142\
92736196264677390303711039331089412281356328167111047972994283609628790487250\
88733714557793948957378310969576392110973003019541879095690158509065204128091\
78519832568947762907261995828824405696358948941661778526674389123227978248854\
12250133481392865751573502992091650743129545842814835205872926930207206313671\
73126259188337195926237682166827667625456979733732961223642761844232708379010\
34445384263310878881539747076324827031961584471297125656635844881708899890410\
25883961607381085809348807778582186620868527307339210468002148869651104472964\
26906810141971685041069081512809216626362913034235524910796695397785291686900\
24568790024447048070102494863934561967625266963370954986982523040693360857380\
80604414111014758628997057784270390661870594464578991027372127472669628849776\
43566797920505474455737474809045940011290739897866306075651520213197258910568\
41203288681509001919034099765949786926522436563769782706932207225527600570619\
63970932257062394795719458760381042760792022615039938587898282530583547055731\
58463276101933039604359379327898433630447712754607877894891492772556356223069\
25045027688346366493733951104423183910502108960852820405324757174514109000717\
69712711084279639829579956151335552397178132153296450110974733780050885314856\
72409133505669053316659886142431831740782320839665541992517354087856176042038\
51025811923413817205888024662562116794615484671287917970202024577384909024299\
70866104168788567236164070859851114060431506992178130157988464616812351250484\
06097518747094009834165989587341245217168268176159526326452643317270920987187\
15024683944056830845368907559860685556816987881762235282799262360657876921306\
49244817687186021622707190595509625339080605747925255563636936179088710125236\
83558842358828942459422182289514624869412678054527701916177712220962724662943\
58702487537028823347271905387211540028078560063132468584052894196387367325961\
0368571585881145195002270012312`1994.0767436468752, 
   -569064.397487583019915348024025523338319139414771677317035913653081571718\
59119519378390020885937991125589539333212473931767458630668056782741959720245\
99685966395040436737343739536366065406437144968153255546619954222474152011970\
07621813681443733354299251836098812893010881728556603945430800862713124047094\
63769880833870834718771141290824622309478657931882760332394811948331213118681\
86389129163372383302857401177325636908925983787292623946025823059115632915958\
70739802348078287968602506011306765392511930767680438655980454840023081674941\
68153901514482156362860494847437687922103170928757488119999935815997943509620\
97405636086477433794138996455583483384552064181300482385712062809964870585471\
84842706155020594001474763031925102432936058184899094896151377618754594750756\
34548420932822853331145975002083464590442149000142052071687968795291038641846\
65750665036213649042978766862267247290425759661301280830601676423406400766391\
50321942754109690490977373175017711368739331961310229074697341583707304223660\
57484753100439466674016761241456136078456505814652659637121660519038868870548\
59739247432046341046531177668704179467628698218373102386325427504800543694810\
31008791081857390571647837656625938883421215409204840545483118096628307162909\
66276793542337942975700507869731621665636618772361901001724324117923411446457\
26047029113807615559165686374683914158421399574330256235776188387538104799655\
44795514281028078362684202131168065159490303753317170414677984078150926758119\
16476792028075045803918104839360865479743897305415582326342244770040124319489\
09252698322721348990342445639305882446289281195391319300139344032712601962329\
40866694783957869144191540565018064175698804545310504543148771836226376149245\
83281235747638831542376492579738835774377005584461396776938156462964564962471\
42406068881243936679626667679106962599024076569367295781724060246064075460210\
32060297070161357010696765634193784968002120328865247937276541700403686019693\
33939818793173900221964291072589620776851964226455068582809381966748693887485\
24922834305540003060914915704989`1993.9702606628773, 
   -2.14596334814827728313936355060170581609957483966176167624837313311248234\
88718270888838025879292696558354468247706582530655003069949162602832706654046\
49615147625314696956488667707873726751399403140419687728302110164124628402405\
29446768012422050785303251021216733888583145319567281738261402247521368670522\
91226880489395133607437196264265558405162376953767946176831576957281490603803\
78410204385378528880559852167919438441330644312255492247085803769735637303721\
55085037613082574553626877782014408075109540332877538905966368244016514659613\
38556517622696097629874933644815497410591346826791882367509179286644383314598\
30998871336356593363149178228504880941859030362523793914478213067182169894251\
58244251630581822808233193389007211214770613161899342237482809006024630373423\
55927290594076333885955126675683410781444832084844859202721250506758244031741\
60067822853545203946958195012703980732955121563082335566888837223875526494476\
96970143154955727400274005156596957394437227090821498100001673018477657880561\
41859964377526727952839359889070231716996759789615855107325284865687551408575\
76631058941623848874103762886081351983546498133719245165158409396973540202916\
74104966954599932575123585119448713447435842871208070010171152305183359040599\
15693996547302342255998328138222563070766606771102642540738112052025513388191\
30574894192403130972667800074851914850339691025943980811316864313085538177732\
45835582513259841197792939878283971487469467890463958891881246453502610996094\
06776120056705401507843232196471464643823804178328114989268972004038089381854\
88615027674078554763969950790265262611525788566173214035053506196533583556002\
89959817360694279833421542701261238939687372925289886094273176934767892776060\
31503292354820014212427249425358479342449815368433044188325475028929170291531\
17501202512009693305043282706518630518094700287050551432568158067064079242803\
43383308291536358489590163281956097193868748945637354179472050947340956511503\
29107686471788646573568411443873519940758516986422158138442213408210275811519\
274147673405829949193065150881348`1993.8014448543672*^6}, -2, 9, 1], 
 SeriesData[eps, 0, {1.999706417630875470577166969046920192453380507749030481\
65076074279337705222349504328495896634081668710586955249689020980067643851393\
27289865945589451104284224657892636808724352662816885652337793646743305050818\
11368937214568915753674381788686299992377108849099230154799709234793038887807\
74712027564026308064842044313328314970912832188030894966817642628314354696320\
20631214005107732770470255617615096846902939184168239326889271423311684425006\
12026863837006073436704872875138494892765253546940851924391957874809235577853\
28872884061251254743545363659976947209729064595439768494059210798839204022851\
19371184368084105730521590009292491472256786781817054844573156600408115700050\
97912964615253752691765319555163490512748740443535725778779464247813898676855\
96993318275980980763651531322017661185111262099995492480577790245249467847991\
90134070640773021195157676629983300859864116717405828545686536706461143468896\
86935018909749656960315047029380282582100462208844939917614978448040859409005\
45651420327960992495938282199806043385402919742228659114421418157501489070761\
77288909240479245096495416793414286578995041654248495307444845984070320618624\
57630398825773305442060876956988300946956065455801190934979210736897930353986\
25501120302996239551879895509975432339953678579685578826033776307958443363373\
56547236358882167737854160008669410803326730385247965700678350350021637647779\
67463276117431602156228702709240663474592134762112857677414971404905901529687\
36194192314888456349736913222440859580439613559851220804181303643233382694351\
50267827137156666184099062837348508260867114147494780505152035544041054199260\
08919272021635892027774538645922819373183984362395502346257788840357821146716\
15161478995246169247943871798329442682270407479257119069916206684187044961066\
87326907139448556680823132656686481331847409138141769122200138130619247820921\
11294444158931981377271359697015928167014793784569820298251553006589075100932\
03421086868887661525071553594658050011790143402935578226567239183530913593039\
40159594758003706698378685967319936204271365`1995.4139398459943, 32.590338036\
64759849435637738677101650676638859519512033091040675830587683823888654833496\
00653939539669363685796470622635078793210962140269763570887572876087099644988\
27216006953926736298268736068099782009129644686499470138835654031320345439003\
88786989261928747566350072068811180425724305532886760760203498643439281613617\
76118677464195597120749358723867875381176747982599811959556718225631348474022\
33582760999331212452875465000694939092283988493427457241039383585768135083965\
12553765554786316011172932592813632886957915904152281034294739979310816851661\
70882961244673846980386406268250496511079005026755060826568292119246236281402\
75263436326612589802103314368539217414670062302640749916467514683961769246667\
38056069993560367975091407106414075975901416225857226339565854095600556331419\
29368977089160951880267777966244666509233049216304927619850586759059724192866\
23570915674726756032773957800978210664585830038219127238308488276792601250829\
77775378907219329271421102374637108184796464959004307689955072394838153877737\
91593423984372791110917923297116005796410760827245658892989701920551741252823\
34578967236109572414288047014421964316482216582829900402463156679707871721016\
66582861494485925018632548881269923788895855434673637009124574258021272773513\
97889569893133496953077069637288868740917409262134830634106446661979670201482\
36134704787007814420328062054198904586995085388703242934499737979352666403790\
20216818795228580977968831680271427638273208371522811241037191826646252345268\
35732270242816647518401883100733394254936526077728619774675326552435462299645\
63898919980075593258850693140840073579432259816292095447203918939402013758619\
55633180833257099408700422099075439691689872724331452342209055821112156521446\
25352684358940789534039255488714496584444743130087613362174550832017209328753\
86906699141241212053881338778437174263554771248363997341170315408366482105735\
46823624405016485735566708316146715541386745417719070350969590560917552197757\
23437562813871728686241267513704170327073495457329754245312144301245708384200\
359141663009`1995.436767532347, 281.98893117512231914607462244525734632434864\
42395829707880306102787583739079149668883803448277232328022381043667678334477\
55320443683823591869161565504567045370794041665429856754559998675708873044803\
81578225865223458065448749106829756968092803792029074582585714014964477590663\
86898967572736236073024260146080854736602713968678252839897999041517330138030\
28595970771205456097028523549611039122899148580339429852950141647297238405199\
84971467766003471567742840512299926866748023538809297499066340471499549460447\
53210576300565270616390342985425807031144057212615782769018323312786757554747\
84399045522463439558757294176017966395143804519663321760754294697614345612169\
69630352309481158240531511854549769941511763551893136666677268283442034249734\
32494043822187476162313003738550606008292074140990998316366802017257710712939\
08776520114773500804661048153013964200537212951021981671789648217364138842611\
79618812228656547112744500585075254055390092100158619917875513449700564347618\
26993331807741864991324200094782559366779184331250040892550762700952019206856\
40958249929640319893256375384640383693928240039165100439300649931753817734139\
11397130945055131307530383915860888178651697884535191100443524331470926467962\
81501878965341602701381030047865832064030043362325046029466566302154975262212\
14368921176037037146345065444608777445965783810961613448077212021161453144379\
25613021383416008831099172528737313957480734308812739608911546614323140445750\
94179508833766424686833477870310191734535596521164440008627567995489855926575\
13543074417004571324838586061052123597040190003526238877898682527686978548378\
69024901945844075682946152028098450839418434821002121619894799886912305229652\
98507682327066777308318178413270002935257485732002063191657245422440085018984\
78064428688957028933105153336798280703236720087119925413468871355326719449950\
34933395119042984540644417663746593364551847731269895450231759671324747605725\
91603043576913609460942978792855023692756789022738495014833629740637421066291\
408034630300569141492478261214222957623225858299075492732`1995.3511485002932, 
   1742.580415587991775091891833012050028397178790272934591909351216975175090\
94797410288670091706844259276935983807903213292197745087440789183980823587749\
04283491569566902745849967793355820961142216836160147791791399173488162643045\
20078551978670555258317623661979977681757830380201727145894077307519381079901\
59751366142160841960198469298532412208348737585472687843348821588016877703854\
09896763063238413731873084517608846699998214762133126538363616850764568483562\
85688668956505809250650195284899342500705829117925305455585025398060135657094\
84021188354496279709654611776567073829939770345737306705254815247046095500428\
62185722180910654782152360425637479731987486831988198626097757632197984689638\
74730331574425524539762274417871515069057403196176225537165650484879434030051\
63346330379637397040688154526220909363864543172844654570361793599129688949848\
89169093261851072880805226908774708782852167045875112537543555678107974968634\
17504874750438564485821394218167818135978176174615399257830681506563061940408\
69888234764703841417625505801099103485399879022559047280100053977261101817491\
15497585411417694979038022803112902533079324074949911816866231590805626851166\
26462556582543957963310903434453613234449101167537847017428245062660558790856\
07491482348730329280224444335992756760355787242431161480348426479154389492264\
06948034903714836550633722980272604360985566469245346579019058382287819071819\
84442183971831127338358995526330400548109305278398507927845522523029196625672\
96155107065961164192973154139197543664954104258446865017998402713630525552596\
02803643149389083083495149197805284665542479443865721429710019840389401897928\
09218691955476768910680295033431404559953158450764287997137404541189011768649\
30238868735899150468804245151883974002884043398788602179144194027374298305252\
01981368753511302030229020160870849532842106211217999168315421424552317673439\
90359034735886826704360891494795154757975495575106469235881259644766573062671\
58533635133131618591398511871146037569423692187112799100288698754534128630573\
66961530413996587914675499236`1995.2116703752472, 8725.7302272722352350742861\
91899220440481057419862437862319236574954860881568833213626530716128682682902\
32727432251907488464795903923248954168319260911667596880236841879401389806401\
47181022548462185784505069458283410597533749808842063637051557223995544061413\
04289713338815361828396075584903050143071999209556449744107603224574545122898\
89202215912149111692875101167678162686244952829532853775404236252550729846352\
53627145849704480438550228109077438568295471498575761487055538483626292416041\
27627025805130086473317271032545734333448953622513819074754566815485004515104\
65231008830788592436846762930273222014973788367031633682626265384363632764428\
92418567016988911878111115402191786363501544262350140425532554576733421581774\
56527515150311987728681926729426630642891181909224091138603253240740460859939\
46180459709703325179738706496642709906948207874303415843191793596456158404193\
04316724989755037698880794520641359811992454738038380204341808236001417262546\
48986014512234245334099547208387380023444227246529632634927567456212652835182\
04878102523618173024662547621217026108059034079171689952799455854125469680480\
49644297628128857334853936559112387273470536433782704760393807795449379811401\
30074212922528507648121328874345440912422068044678934757866422801992478273007\
46923237905144144589789317246622332677087830691244565277912814205514084025988\
27423367311220686059889208440540438374487819198935049836866109387839334426710\
18706768806790851564639333423616823118355609759277550311713837990332102948952\
23134951129257652210471168691051727001093589233674295189309747071961121309032\
10523930725253037761692045857926245817040617971541936070549512532054858968383\
88887965020524501243160906690806058826756834880918709050268610592189525414796\
98848287686275763370446491229268642636868760038436542564941263734956594405246\
66900534408192185932930828480787261295474640654802006074801496265932213776242\
19568453476739331837314250972414487562954508980167758421149080915496726447300\
7939619200595889205889911844403789905433980271013491435989206401248376094219`\
1995.0479804654967, 38034.243399960744039243716019588655303184531825954888926\
97483627051726839693302980143335343620945348935780096492375282904933311766778\
36375317800261332259519935141603472352297336862086505938107668639334359086749\
00250191846688345000631819894883979460393352687808028878606390277175857556459\
44453107216631107024179354639123661436838335072772753298073189551358224709808\
72781084360338026584231094628791114239859441967734524028628126811628690167686\
53610242031541026679721715854802055734762614205896532814100969386618578777977\
55889353006873892001753587347081091836110262566536408967433992350476406465078\
29938609242182415584378161974868923736927117665293376026345822091135588737700\
40242109305920633560536617539801558703128337559459949937106489747180384167452\
61369847502451586906883284676990782778642749787635303392587534961132569370101\
36349084254224513904121043332871564715596641984595149060863724949281580713599\
93334187351554247649900224489825950056517585264260373847775172739406696353498\
18878844154643913463191894849031040254957188120927263742743442776074544462796\
43181107101306260864960652296605901385539894272836750779480095537374027941639\
47548266111727741996182606263903633284987233096366072916896351231955303469968\
58353633845247263165996024935868526574235717511821987867640158718780368649238\
72785666497761236475790072157851088341937555221139237929506177154327076903750\
37319091384267467046731155683346909844338413678737121940167974660333372528591\
98830049222667321089188189941465982825339419226308894110842618593715375539220\
91503578484519745507989633956254763971834911367704569861395924670607653137875\
51824859320069982527319626825296789551907690911271812013126190724108540336448\
03483946959994986449199922049873536480856249838450862021166269574974030987581\
66425592506618606734868416098723368086798180330408970680661114005499971085057\
32637437247339904924771123806975326602276899995187527140851994248495917524682\
41055667398437634435371736388482757831708097766956770951710022812014791780614\
17173418854405743984361947365211852369312599302`1994.8779110987537, 151063.85\
08997153952833825044718500537501599647091545062791817604514702499405706714140\
26203663276498398378044205452779431202551741115554108660370265702456039628240\
46796455481786044752785799950704258563928913793888119108974148693535867245287\
04667560567336955728903467185694768682893465500281227972198993426464402610930\
43592500096894258788291579053163532612419468436345212279742478419265094355735\
91386555652952442747070556171091895821897394150050242176322593802171229007136\
28206590171783170556103624063067423361473411503222322383224007897124915264298\
39005080123430988442154110489017022725509036458610976943083323202164923661721\
66247768863777937488568392135646835985287968968011369531631884927911373244532\
63182888439556122551606695168483690313844966726490197444428673471874105087567\
68259436223471775118563864834662153922697071086957054740374955608817239947622\
01022120256807595998530190491862121437054088001946795012208174398966682215208\
67198163361665570924686931381083856292367803009067343107839584717008366112383\
56824738492659129318322644767796502079920303888564112427526656738704353845423\
06454700887187372126220147411555294888795013682826565965873829975471361621294\
72067301951174950778691224581786494733627776575186606134574236595443877800057\
58894290465773056963513580154267440882451588115164140634225024318643389044652\
45932703881957265253896275623917225369507655321459118519807729574951462490698\
18529102507218139854681307051351965501827173174258801037632203783748947804389\
03344303916460926617317915978842679967720858037177985671262697967507932174606\
64866494950541164258129565324358843807672189238241803881498283109556482040224\
82629870591607978972843257562022943554352495285220897247818521630908087952266\
48294535716493088863016839259214747078979309463521718027930700389606537937428\
92134498658816768927173645458941689036002416558084112259085394957962713607260\
91216795275972751907266845683341589794995260877926133705077661939590993949186\
18919304929834728017969824427397349035918871971919419896360191134146143231131\
8593323609006382979`1994.7121727185495, 563556.950816249802993126850955374567\
85684370534251916594868917362615448536554558463544976580181804582204030248745\
35295095178222651462264499569643977613239687064022911083919365184275097824640\
11968091737191379579078543611799543142075337950299495338063554184887753741192\
76497435384784720290509160162184031477690706452525547455858758248027155845348\
27513911858587239533568682859672019167479749523552746131995425785644713420483\
08729653611116799001109129614733598975705805683799986584932217882777784236469\
38617567297085643609657673822365544750871765778664748055132714569885190023185\
87307240991767850654260058577804425590222543915438136170344582142063360189266\
32698895626637200079010797806236333757408969321712434227259779227417328765556\
72854427664447323164248094815148170460103335038045003369970181455484893738115\
99267300694015007534845883940907776997905118456020250342510056396149470131207\
66133194321218776486879065803820425450831137113352113951895434066215148299952\
96500028585210474749412016550494579609773736955591415063858073089934780267551\
52055472091141252504244249348437456791527243069053213792380002360475311715708\
16996635833930357811430752198563483065116358507169686301175831221471922171393\
14807249293013093889002689033694292743313430525538916058011525871845234680131\
86167829096037759159559414745732612483069727558338605696526964586895050676575\
69213562964933310084857845944625366290989664741192388749087034324265826708245\
76667337070483732173096637812662805784702459871460985068060596353897806826109\
34984167924517743034067679578726124543114833556349142621081396727030457672085\
28958665313349249181833415961076556346196876032914393723354984875380430732813\
08242168762142081920238480297654186365371274546143095169854579131267901688181\
71159437067171403503992007916078722581404007872477988518995599597547640440667\
85388607530496397394672355231171923702175490201095874841850354420191740857679\
78387460810722569502584555021394543083735043634976536162834397404117981705243\
69426986804293174637559665280798634680341805396331041876591147351057`1994.556\
966119037, 2.0149358498493275978295924542974171342308062471167629175991895660\
98273724004965075152902185082574772620483810040165360566770513562467130829563\
45018081917729008744702492083526031288478619642305686974247634230836515212946\
45947118324628525279536708148926388342234440947560725180873512901002478181947\
42616142220836035694211883954470786492526607469190056664830909991248587941371\
88605311036649347861195567112193645007209800417006618316660411679091346769803\
69513968590768360559185260545063370198062023615141815470388412341909027836485\
46633356740529535683772898793970688382555414511970467836037157054659922018079\
39094059828422790602841466087140947674787362658979789123361160972070034433552\
89011825981171114981238019876502618344211017660896345350542962302778224508623\
39272639605855240104796304118380740712908978187692137102365614590060552673291\
38399413212197820144508504339285102744639491978549870495563569373131949452755\
45767352026783120977140693169789421412791998865284650908866355323254683047987\
88034896113687759563045636613422335151918314660704381685397015643097828000366\
36908349524244501427757098701415606663460490027212063829585664875118393284709\
60141725913324870066198108397816826165181188807382786369456390673264263399560\
83974991823674890979907644841502214466539027140943112990715495716069327208809\
63718051800905015564849916681139527847705194261220031172927495604157241069621\
63878908964830946512570796083184421448284272725933381470459418138787045777634\
54289487195105236100793614893874924505607371447766795425449200401906247260100\
48458517244608178525652960874214441062833594069574315248814190575018923115875\
13821722352806490268836316179613432416568577389370465754147216216498933864862\
79720614061368182217405046478416540017708895057093405804149279549927660689262\
50516866010243740752039011107966137510821289364853999929377448587926335692166\
76758813621771864052088480438626956145049532200261396750825918606108162190488\
92480087061366055631640318925304297658327831861698803586653740963856174096886\
6333691236136658554263678597016273327543`1994.4154344378924*^6}, 0, 9, 1], 
 SeriesData[eps, 0, {0.555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555555555555555555555555555555555555555\
55555555555555555555555555555555555555555513`1998.309803919971, 
   -1.38888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
88888888888888888888888888888888888888888888888888888888888888888888888888888\
888888888888888888888888177`1996.9275677837747, -10.3301526307391615562203149\
07281265045226916062930434897272855846150045652464005340094398837120747643524\
47083810317172081995331753169726981515896244979973835841614800169188258669320\
05975519670015360706370798855383644752117323601783414703308844465593394813544\
01636251160315556259812070725827165013698931443198620702192028013707401414927\
51384412094406948611202734956451028011449459967652218982129791648612938883864\
04443853622482008387165463865067933232320137644890398709983527051775000565520\
18403428463050575731288630989228341630157266807551533022267338499535181347293\
94032964279039271619253916302641465624888044997729149908270917612138044086859\
64556809100969974902355235482133647042684439974309503508699158274097336424501\
15606949354088668138145798773820981307968870207765561435367921280543605472419\
41158337456829989598474900904252945493462182851841471025754070757688959830945\
01097628838940628982547730895414122258269582114061372896537355629139753649213\
26171088512262841530771435264064816846148142563585787887880842673344406459900\
68769909734818355310812239558072637643069291748178733126312332233488084512909\
81689635762969677848965362957924141337534992024905246550106505576486334449270\
65604965146124022170882437361286251786888380023600470503508463251876805876880\
00548574830778498889833065513901539798515188433341859419710649727317859688432\
39588549471932946360154055186620143369951090423102834595692925905897490003681\
65516840039201279348649570541318499125323093721632868194531001189730405041627\
72520993123707548820560704031881136201279567791230385626651479158019202061194\
05148181904141999951802830962252315265011789858416330726942763288687229035834\
69512000349029431041823085531211192948744543627794963022345409029839943219928\
74355202378596572234254931294149093874955127715132110341320530482877866854117\
56743896473528456202244211926829266005171724256971101455515344797918937244603\
95707761173144052128070732202424401165687040801834981379355252435022468419414\
5163696028206770137241047305505709973862214761633842918042098186949010735`199\
6.2913697470206, 32.012744485416673456848403533080352521385038194495124598002\
59288830200041132562568825262248098576525027008995439566018632068982993918845\
69471330697969218547486385678953584847308863495577288394691521031685950578777\
56270430924533908450264166239950277629233762996204730719242254611807108878446\
80131040899403704795791642694756369468400064367473885677169290467372759273908\
88959423674148151019283658556810852489844079117114310460180702890692403129856\
60518657259616810248374415966024944872779288429167109287050489369875543472152\
27757108409404770657163380449531302541911209393894579060172764625429482829254\
61278270556435384642266940457675527742688500367097106476049125774278787291849\
80668771610576204093969926328545434530827247591693620551519782409131839105529\
60880323192551881343320350032653258163279380151349058453316932646306245303279\
70639196153348611789329518180188923091120706270617531710310532933339613200206\
70411970848999838656895732872522486361801582604022841128319435371177483231687\
10987814051032384999499658753531580701398271296833971415138609387747655169571\
07705519014716398208019508552635383286128452409731467600941814300307514601726\
06467737188394310269053201567391617846227044315915609738712115330953984963952\
44689637700697492860588703281253601766648473321357832962902982881887690454759\
74860275456355493082161065850853218164253486692886102105409738010878262920008\
42072551564269758752860148213796452657531539991521993528194091049090371345123\
34947311268771441071649949599757999181102954877951599609842091552581468380656\
63899300362106430361127931548303085691352165075315004143681640719424776604010\
88175841169609635958762273439247717712089144137239635668168797117053376077475\
24761278621962174170293684471155367766807786575900060500485615623903405113267\
85663950181112867483209656889327185305167665315425507047369502126106611378346\
11269522529942363552897544459693108938397930621186829178258635990851066048719\
53574952436816672531427594441922022542052734182431057424068386259291072159295\
16767908195438777517098184604242993353412`1995.4393849853805, 362.40197586118\
97566111960848789230255234422923871590179427244804469268102196685323326775712\
04772357824705420082440302737483427359752587004906069197473987059692941690683\
96710129911833324979617207507819880940075836945881109915791214721481277279114\
84038402373890696933256834893926251389284740931439759738282560949499885918977\
68760061752743880438092442595642337399822786691612741961302861462549143315631\
93336936494938199167852115641120538142204600479063891193773761521902711817710\
69730871451349156866457298108324752419318892285018131520052156312661107485791\
81590262530380244077010640558517103867553512119516216108125934071821947083753\
72191483293236081397593892669199457376134567962676829561335062936675024418780\
00753702961256919994873595141633629966423429785744132100792693299993066819154\
00604679328654757607259391384253051973677254456498836763912026819325619418592\
34205196234960932473348652833427632177135149364776833980320982457164094420137\
67564826507152058579197914208602680691269641911628661982764948696684935090577\
03356342924883521866029674583489378834066971856068086496499356378592135206327\
30980048820388709759536359226684674919131801716361054658041084699342068347569\
15854960086147962145667457928100466968505631152871896176307989680976432516887\
63356453341374499092282753334301360413710178701175628423357719256499806230861\
91406361536044618109545499910971140765473997007232267729280038313511171084794\
16736907220135852877652338767722666765968772932983809412679293011546752406579\
18191304041988973586662218482029608748579259526861548025273041959396229740523\
87206782332623970168374117367209838961788873328353337402390093005211361326620\
78333839228700806309287536053003257345019488475982097358585916300535132476482\
85566952288334931859912268894017750623371944103739565714756763895006917784851\
46489915329187196984020062551294583917621120491901288533209475230322473196151\
01036249376426683573628727245645157302815558479509692683619453218230520022841\
14906593265928282842229526952194880886334512600481157250401922009513066140018\
5188647049`1995.2617705709854, 1291.16448141579689046676877186578577815958752\
57783186449990225204875747653997798575909039772474097454794435546574805120132\
27496197036183108202918173362581064601061693806298936321881049449906922859699\
89797846065156616643842352518123145671470556527215265843517606486934918175043\
97318174030565919939745347198497361752097418806196597414476934448686840873467\
95854023691726999387857767335098487453738175256890472049158964642824646827335\
18080889264093652644874000129394429730795384039460595214420481912820555035597\
45501980832108092855019066099830316124912259584181110199698488693118434008867\
50906901280818308498459896861193289334225474160809731889302896118479222482331\
96164925277108063941508186755629156006585088231891744543430849951865580577659\
04083590205346328837587433686585802730548203834579518667193942723938337254000\
21926960524336123722454977745431568363513698837587982378187667501947375479829\
28590586508177874324669869866915885567887246590278858126352971822547411094377\
81345672200243684049308466764333344794687962692406244259142978314735664077836\
51446180996286582552606819032894026903361515672122493921408964742778220395545\
61599926832782733455624618963884662579483109062975062833084948432664859009355\
21517457125515586138622150590375779912030909658619467715924345626648543721502\
90991920971045251720482317333914513400708719975588839484429912350065227590529\
78451220436625943373608204604304003581565652685320146776712319492702923863628\
54681654379207147697807047894395368380411188933038878791555883007601586864259\
65675544065180950541225001512632233430776804433453287661215612148061656089098\
76024885758204823184407096608183647368700993102989298322921597624535398393013\
62014537327795944023510803807155380783329221273983915078539874631120623975649\
00423485252388361570692658785727993081495116352576321554890906740213559357794\
15596345460386444119574108310050002313899862192166825574764724866448980691956\
44017364275671147558615653737822288793649336704584838466999644282285210636596\
757454177881180735005938808104101254649850462728167818862`1994.6775821594574, 
   2345.113999292509157757287412420820207472429563935790575699599833068771399\
54283786265227501318732612392725535868795775215271118779522380487112786446757\
78570404137305578666693885837029122829248972638066275140723112101056899376276\
85943806330646135388417018098411858801370910844168859274510558731778571595768\
90477765604966916725033536613054459420128887012020649512866283643124344798984\
33052785269028182892738773823600064136043140990457369026968115883391381573110\
02877541961366463010862604259148811663819715570183039141656104114446923622457\
79633951734304268618142891999631799097721062228234517913700813060101151710118\
40461984020825263438743373850874976992215501917412399031757351057903627609440\
05596750161683039617665950682428478301206810144895490694206451676631977794047\
73036997742135552675812560984298704306407524028440834814975048559378828475304\
13727339486966594652649740754062310513210907234884035844559125306182067044895\
76433745435737919328937999152203040466108150011711479522278057389522596582269\
66211724096165001155075326431781506338325504658839373534888100662389205235023\
26868592295921259995853020177764561979943221505034414427275188863055003032187\
60462828443961374533741212407797390867106757812591454010162390118326330885017\
57692525525091814551682634770307001134010663658173611635657931388335825459658\
32695233016891668312634493431599767915624124483371198200360276514558834908544\
08873789481628187924167488861539121407955535900136928489715988071338163716013\
73542760590665489301587256199887069243685471574593782606554389567635240297355\
99220710857169427153829491304459988664883153436715568219000777256233260677134\
76822943974707434880684194291908252007270399253558144983265649878276508299541\
50426186926579188313423721099087910136358250115191581176018586435611618871847\
11022397202291733390383456639634645004333764794055717525693902960588524043567\
92562400506967935624984418154124161922978170401563432235573220178571380843787\
91872085621417529005669592960456591984030501491640965009375617537145212883938\
37187815298992548519482496305`1993.87590003525, 26.83100941945273528108697829\
86920605540299551010675710194115761966658240526472593171112454357876336386560\
24863715837284586887268316357473608067956596202161845651449339129585602523537\
21105903645516613157626361974702325447035181627679027740099033226395227095001\
97583766802822731315692815687900550256291712882864877018265108005222843320569\
95423072994564398065332595442533926686796357435220164568739754033190564752912\
21333645303393016545301495363358854642509595246445136354918210857910051183859\
62931211264576499445395612972426915442695752210975466000923896599171408651740\
58909074370060303845847795081957780558346414939907368703487103212095715624413\
39882223339034959766896092907898034486836975069469364506693823223853666681596\
39036221579823245762258240695444650745255454084831531313719028262576992065552\
85130542991006309008670803458688141032671925492814455545728216104746404390386\
21665577981768409016550144316646683368905667621922189185408838829088973419591\
96656710505137004551240698693470411673531635451613366940467606281636881391778\
21820023735838425724364991773322729383123557399094568622049051907696578719633\
57689499345276928861281025262870391163236705080791648907579656188874015571047\
32618261476094248730588240466702976963588910313347770506058050859003789953087\
18766527376725132631299630546450387836986743282857499423641784724866189271435\
04633837077902823860223846110051698959301272260760296975805258195565747695065\
02274665918693593563584929904052311905503448570973087001041730289277723362868\
17392238032067833053069394649432472097543214216048978791997711587849291774827\
22838915126877533360328544894115753060432981411347373480133580429137231343571\
55581155611605305292698955723472309614914615197752174373745699565842620445681\
46814218390503600772463352988389876215201339583643590373793170206568127933078\
99938967667303578402803808372720715797277548922255998953713643251052067200071\
21848141107125717229950476262752339942695654019039216017262242721732536961683\
726193058915667910181050684666447359170440542566562503607436600320685404`1990\
.9344366827022, -16454.631959331177586258048445833678688326795615072995363156\
13485293636307364442549876037446301002146098345764634056988470051919698777405\
68031876939424522808225938267027196146166207821112050371433588006441991217731\
43060179542678489575791410915829191051909803519645655884590095458300760074138\
13143014199441952328458622331777029613692875923025895829158239306154055787653\
48616706553429496776490752859022541540352873636094585733651254182935777554935\
21096362520986708950537081796541994699375139645731878411005391229118475928191\
43033257226084338811203647362989736033018051018165813460677041205133992494855\
45336102945909341714197280729226995461777153946670913955401080242508540389023\
26985122806834098335652158021007444848328264177305424937211571391767211932891\
78683385682488021393368221936844031740243954171926183228997667407725594291423\
26656351216488069544398045444248217224154790416358955819783560554254910638557\
71766006585982585549392200697803392448728728773621575183503964944040251540375\
89006121694571210584192675287707212247236936292440925585094016324700238187968\
22481178114958835651466884781706605475938544333422701300323541490278033287447\
11528756630484719065023399645629555761972018156857663239870844562583120846842\
20537379668178781134008830517012994453190223176013464514122223281802231361317\
86756242099809906182865005547753505228063647774296996600662236472667642780560\
42355911166555218815364339499521032657153716866179857723757613095791783468932\
24405543260725896067548886585493780364946452818208241998494549450326491976215\
57730953516571143658196561205316484669580968736142893042445930639980241744729\
81849251639133909116664492405032264840142744484139287289424289181203004598903\
11206799491446905820026732965545851150797644861204436406431502743762844052426\
58755073293878510964954225290494340750341675171778466130013031787569178661270\
64986617114309368868764041434538609067702995186326039579859388083089402795274\
12248262351553257388215579087983573148223928339306280561481383726022727402643\
58682851721555871286335957296790462111803273`1992.7724574792737, 
   -71019.5126585834635523741731989472708377795235405633370152612394298510432\
58102040866329406787435505371505797403130185505225960793620464424011525263846\
85980477630740712909690755053056642724427687801533896756224839593725110314933\
62896736195264650743095881406816760359090934499334439551113888385869479974932\
05854431627729216032938105450177059793287161016364250782729613791292108772940\
87613144961971332075590268606792769881774626373263561644606584843157465943621\
67017381681120120485078211514663544871667948943697216293812437615611969549618\
19677361207113876384078845440937330068987199136580072188443455337649723491809\
54239692324122872524670682864651054047420529337762011600764179296474204175035\
03770651443514865777042959151006484904869076157443041544162558470610980174306\
33198262897906096760452214654043127773995885166501096978165988170794535838338\
72179914651152601598584102717939652354783798636221531063704863328614964299719\
61869694540296314401702317382575224994624349485754620415762103907705990374033\
20619498997747054716845978986962200750639180748002520795579956419959128733646\
57415842768471962223735211863027357311732288656752687649553746781607865995537\
36506196569300928271881887231763234957086657458220662601754911555359631242879\
10695525865521994192188068828340736935646112390935736002907996907665031339801\
08207194410150721903563969609016595315227611022844809396109074323318007383369\
79610847146335910614587314893245429891761241412130337111822369807280576231726\
00906929807151313335026183913081739794481236469905205619564832859222706631709\
64056194417111195657786187845198464764620513443618506528525012226406683602287\
56364254413010229496794179045483539724789525531584559185343249240995881491519\
41431143343455969599642950452235306574032674487902240052049667530627346170506\
47644137861865677947251151631076075902197720471576962727203006813273224922363\
24416304985617172413812207144152213491023250656976956577533511106418111999804\
62017601406233371625206855693745245021704664767104454531396758527679971105808\
2620870919784623527871830461411`1992.4999536610123, 
   -198778.406047992312282401619687105300257196052962999072648772473917102887\
97956897729209518695997734467148547530427871137949155865514580006424667754375\
32935793691170044040006448828124704032138987533527840467369684534060795246445\
35308629843889090415128172183163871235420551087377067952993318633106284648434\
09903949191513075270349577990851454102736950847181272119216320887784848463745\
46776128547407505237273674619216817813866699336502848827785270788718412522294\
26609116974442126954971679206305914055408290071759755632335066175780064413441\
97723823335554016147816149907053767334780775442217280149643528048793373849975\
74531620173547881960650023834439311988491745034483897843684457425846919467931\
21263538824235261405658642253327927893544686966858130273136759794842593092817\
44810922955512153795041701938542620779040699589293622397103170026571774492228\
51697682824493828549538855759850964410392565153434209961133094372271497681141\
62870035808896987498684580671426635821469083806501099045266475048791951188811\
09487421075295694995572085417921763626462411170263899329646557007110846169115\
05014593073204913829781121047981720151721035816971219765117512280362655030983\
44146854377785239222618271142979827898711654090335322377415973884663170441409\
49328378496291134901365290423400729132714948847354441894957666475356251343532\
67055856335172171251884831262078328321989818888861521518648506923746839742627\
26371303245432592106327748522176855253023808405515094669628301851707700640480\
70974512571492715185658044034346276872190399359301129205439333463124452945122\
56291642851315997216352300662942943714117657132160367449789728393540104254591\
12986448907742196396804470924245784361467026560540593089592305780861935528524\
71507725945941036580122143614786346351875133470623731394528169037703826936559\
37641096011626459432503152747158496977045661795577218835918031840919759053473\
35898530122519368948823224942090934077543008300735325447683477183885986752155\
49391104733884045012693563293943477614486393007288145630229916056734677730139\
37461623469597057761626885101272`1992.074767031137, 
   -383463.031490282190423730635409767074159237735907918731883045068951799788\
05243797327451852285940876940991179142483195516456711438555423188051882459736\
76573182262592114518429818049782242787087293654475563150173366198120446025924\
33444527724534102518888302069184722903399485461600945290157377297847495160479\
55471848519426036533448805546838904923284015001563006933114071295556652275189\
53441596905370554766502111997125263017292960996019376701077535633066537795456\
42651048418213232528640261224466140229944824399120276873599617578211697689499\
25416638315507389896021370090713615887975613310975041819466247259977930275238\
20408365963877682094836800023717962911679544309306814876388488829979383472378\
18049613867846019300367246477712737071800252468647490337335254240466406202503\
94978846785825101984929056803209221232374243589865063869030166208439731733315\
36843455036480469586360014425656956942443234235548028517890030064499742283190\
49348080162816542148331794822575453271389286362782097690472386676868961197911\
01427393934100427299676003602263230676844938238842048474308561366028993302869\
09645579465933226785007299792928987623539256877165829345246107153487295474042\
77680666198708571370100306047560438229804488833898884179714557544813774863952\
93134950635118820897277582229027694554995262630267422453993846809551370221796\
88627678122773856999933930241234218827555648608799402437249398606972627213824\
30608373366937838454180535578679977785533485228716159036325513696764665400999\
64040232145566608614764194250021236050963337490055764778584745342284006385860\
90635394403249548442055206253309948550100746689045287370758363996868764698623\
26750739704641565818969428734791269504497388293933047454660345156275181153507\
10593135766159764559697815722907819757460714103934370237267544064352798611432\
56292749822432377877492724299777951842797199526846493166524449493839828415592\
33580474675298484360528641899789547749097460589348464056701754256887021619096\
04990489080613727608316571874346245459760134017337422617858910561753614838502\
4755085746407828421905650676158`1991.517919115296, 
   -203558.744520587218071225037671247713045817847050707464232675332022894000\
31234256448185140220677050971533837844859770716416678915278477129278311657195\
20538225121550494271301863488409129753665301990271380389738547743251710335250\
86353719329155937926101552504685178769924377031070415050705620278843597920644\
05418935525444160572055600125411186485833947146944560334239284594636387022595\
22351446113110124844371813314379388892780039783235070864883740720402602006530\
91327555038303113674246010847104751821411191496469368004387953312238278542005\
91063627238043961855788217000653966839375488518264169135316647763358267588736\
44505843322747456811685986936013056073853111851781820966682595383807759379499\
75466043814883412182667131273484772320210585422256827046110303944834330411147\
63692022264292158765867954518049523405681421932280157543420866989959977228774\
91216478852222961840187550589269062110754485427735514352643846229412949937412\
42811531306208084765485000774873701292404961144866996699743957826428829207010\
76552280972770141261106546998058632599983975077626037383608076034708539689452\
91577440642021923438056534950866973132714418237765018513209331608269987525272\
87300377820060189910317738017893608442169526595571958477349190853873350977331\
91948450150938824815230482327262012140235544750485089886406989064691683861681\
71393849707745831672012540456477869555135716116140412497548506550645867028760\
53687630266954776956235245567838722850196149133756380620974779585485728778599\
67847269306960812514131591271613736390627226179665732148849889486804245641098\
97560058782710171059034177196796304633436357792429933603119519400877303426406\
10724530739965067582710505590292721165461509132089960423131736902541229960491\
66469093468279810253383213051924819856944707118484049833152902419703975952246\
80770810293977298028296100200985065247321802529874347650744500565960809500519\
69027204803796948799429501655452288172145887185686714720901871364190904742632\
23668455358213521617823006446714597363250808380787085239750091786622967284228\
65274053644965213808629193597391`1990.4260257739043}, -6, 7, 1], 
 SeriesData[eps, 0, {0.166666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666666666666666666666666666666666666\
66666666666666666666666666666666666666666666`1997.8041003475907, 1.0833333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333333333333333333333333333333333333333333333333333333333333333333333333\
33333333341`1996.820444397255, -15.187225278534276818635063194358438288412291\
25502832682389815928904169779334667030764012041924899460543335132900973829449\
84530195291875324497295956097119428201322221223656775212302125286339168949867\
14828312043170096990674666003151899487346815152957125403953758691383366881818\
66199307852518518826691593810521118078179759485783080399502633519674912853222\
53794125868242873121992766209915681597266425188163003408748306060203227449854\
20337039202921298477961221506091012033256452602014962159770315578095164201150\
11981800597750417232359207585363362100003076109816792667618526234596856920715\
49797615505483130231999942461966381433139683776585169672588915228127417328013\
19099978176812142601395151210369587360441609276264212331973563671404862636213\
12449334764881733574028180544468864037259934026703730676149808365533114505295\
93835409910138458404857270042928585145695353309236368473322008324140875035277\
33658557409535811366094138174443578455066940914108013506385752692408834118604\
07401082707398358724358585477820243113567633212576512561659895373423304042818\
01494773909262528324148663831315216652551598409859036065274154182327414145992\
47277941413797858121498597941092024385992110228699825833662393215506539023954\
51045014668572547470318147122821244200996789161112812521908485222513142197461\
36428012042614498925656338605303611627101483693529248009059784567950397530039\
18495352247572585532799695559150950843645729796614222803281324973603057031175\
31347319203574746152484150329505271316293780384148285192232193385525614649086\
31704896487022198680390273561523283868483812972895248625384442904063419490757\
54289586959547506343826561429740507398049127799986250464564486788485086459460\
55881877043794702549535612823107232327281126373246662795298171908850106618875\
00820411982176832158140879919971128735393066472317430315811046264777898617886\
80456044752586843894292011502369241765906349266524776024253300103776557446702\
20853307498650148564327146721337233578895433878145471331626747328230495349190\
32967380738602378012481813095053377739211627132829539107`1996.4443424765543, 
   -40.2449476781741620731837087062849129690420465596588399077255407674976607\
34267840793081461122252978904444570965660436127088471799985652785784716766122\
61530494970740899264284813968029415404803397182131876620529031659563670446913\
82218179548633709737364895708168853823237880798829535966726429000563676633151\
02060288478876183710106620781074609756795351547193177946998137792250554310249\
80455398295269702403421159981598050580172618763370677403540538029482188588852\
49895567064447054354882134603385933665607085587735181057822110082659195070584\
66558604596066174334511818376537251518396820005397500484013859629909223439797\
40379360576200239403904083301455332612507450640577144364590549838069459806060\
09407058660420199432915035175777498911267043045691368397173822843612787983882\
21949621967100598757877976610381201704565890588837354849006764849870175223932\
27382001816826372272936480701609619077467559618226659016953085737896045385591\
52410764834245583018619255206139853707257037881078601771233531339487469611562\
12772246068488451058150625646879316140640424483280975426785819273856208094205\
64216900559027320393737647580757164124515989324629570096401365705190746901485\
62598419501032658279350944172774789720876697956102949014391938848500384539777\
77953226724302825196283258837212247990730948016478745157437211596630816349827\
95506380407276657366407785272035719040740869344364092048355369759523517756628\
49935243920591653625683391807456325522064610377993138826350989374940244960636\
63855270610356542662276133790528100556687186514554162204747783557240343374229\
64492233373951044585966056904821028086723110294894659600561201625652363958103\
57182544165128162939832021567615832853237961262133050194479724410976512401015\
51919195449163295506825721491911212294807108127917134136906774702164841244244\
65660072372281309459429848362411276811014854632348191427834357001814138385147\
89851018373993892299814604011759575086589330752927885838843889984203982156403\
19182487635789512312093899045783126276568585102943287161503516718787327159287\
7170388773171436171755663473`1995.4972376330327, -15.488690708450816631674480\
74213087739048284522185836517315930061313560011874989644939083131918123128167\
15378984257651830874746195515322054674980066015587523791476437781035785224355\
41460872145301699399682810530157909316323970220383300377142946795464705410972\
61977977314223527904392306757038968961077061034704511567594361058929313571174\
60832772225447964237491279853986625295723173802836536245739463536990461385904\
48273167614140140485189986234417778688115349189046019236811346886460996033539\
29687399194355840071562401265472266702216448811081989453353079043492853960638\
79986755984723537529338675550666306139242721423941940094402967244522415895538\
66807792609556369818019756439164363292869175410140115945366248307661747243985\
10942705021097556553980858854767980658911263524305357276093936877846975127455\
13750209072488831701684740878991349673943331973075119545315382109196707214710\
43982117577322504868645113081015242985128688618069884965205114737680409276282\
65825128050592029470226757234131485192059880091324408722434197993486995578694\
02892927009256540093564964039074192892232758854910707212146776564593909207921\
95308681757910700929302082162033803063264656533121183785707748682886743845288\
78457243792129463317567425272924078863907939679989027490466331347366357439057\
83489398033050943675420300228162513288230349215584304156937825247526692236103\
16489300316603678093708349575222013908043579967446785129295423569883886535975\
61249707429958120645975694903532463422674149560252074068475779716765751155763\
64529746575687671688475596788339931972123758683146784543732337868138709434876\
92146895617994601865997746087261413230370555322415636952941853019244511247861\
03144887255943245972150484447405642850139361603342171352048557608108064025333\
69814403759073941734141416851288600351806335337670881272934919745771042152941\
48842181188966958030472837553905926866596275541775237259807467263337914573999\
63629045868073795421227774622566388974818801824216704147361838890509996343675\
34253340644705947334868365131068889274478993315972991916484490663770390357`19\
93.8239701724501, 531.1984902189151196042799694270818599532402356089071130536\
73559288054219555161242104923871232282444901816111952109626498336277161581364\
56578074223572769778946599878822727365228842237281429487057193727064059710260\
09528102830463546771247427461495202743019606263485776182919533849135150287705\
27881734512071598080797196379212439199021987973343222683932986110717721880791\
16047224557862135392167806672478321071126783187978376862846904586566373016157\
64619598854946704017392174288962905896809777854099969668718950900792764066977\
09106887495079791946482513140395434804366405095073334931783194117054290374230\
40158638820473170615941095350781243369584666504281236185188833969004069650020\
16689648529397747407877444444353953892153042582831497418694761934622433441991\
21149075326215155994640393209285103824098093351120730712695344509578963594018\
28058424098869117139360803739349040503317168309727169497927816966487607614021\
21392232474555138790699143296582584479681745677783531732690708175163884452463\
43526612227627919412756098589872970166666134152168166168498690779856614109154\
59336762297493028857746236086367363506949360057315936608227280632595824676415\
32765101659794633214495316236402138290946651673265988262519635240303078298602\
60298670155658401834907592762054724157872519697832494750759858101386567043264\
07302030432917727955330683163109117179059635270512163847692397931537768649727\
35691175459635274097971637000702635193583710185003922323518964663924642134698\
21777636298638744144223567211699909919023875203558541232135116168266628506191\
74745057107715602766240831627969547458744164023660148670546509368239790417692\
30529732735557264901812018864645032914526159183238593214262209655475699387567\
20850765635865799836230179438510550007040112818795712974765491501897744977960\
33497897899710959961475492043150782180433451583779865469505787365509850000013\
04219021593434529042659610288314042842070344328271409903047286737851349659322\
51253387089225806747182300535207304086160745900979170906376887662165982562242\
6276333832805677529050261889298419724453898`1994.1894119456986, 2061.15875548\
34381719558741719119731598721296203967659271017647331264713423189232699234876\
57835092050139284336103611089079554357780034972088023721720253599986332952675\
56898560567164327010159190643150571509274720272286104458210469652772050232997\
64537510008397614849534766591756092203197451107063398516621989299886983588634\
07319062304030489994174711118261722201116300803587512102505781730685618903005\
11349422981101823589769959415943689412081173889450734486937139836940276869890\
01618857659255317590938011811979081355531375416263043087262394419820845789195\
32475684319552918955168409754629994698747901014940430787370892557175237434619\
82780762870601553139350135552402706578474189037990941297852470641739787834669\
59612149638360177560611087782143092638868690666426391728016703294972811505673\
16744570079341956373376524407210212084560671231737910318154185048475723855172\
97065537781820574582349265040661006378418747335495011918095672264379158460685\
07215234700045028932898072720701361417274899596781147136188873757329554637579\
03580471323776855811427695151619646787832672521583502356625510460415522738844\
50247083577238659618920469059304119721557042925478766057128836428561630779040\
93649521895218977456111892436324313534541145419584072685010761595394711064909\
28693563433261799054537677283811811014460231663904990857458187705773044916231\
43840258361271811628382848725228089146134557752593157188070480235765485846479\
55763423849850876647965806826350006770799398254507550645062064483658129498030\
71859437779807391642087067212589839426766178520294123393927630599198754957110\
44035121501128137247352172036159263044673297174251432775304311440633744943458\
01816496454115777357896958190140642727838778409657810254499911998946629561296\
70185362465350221446714676450084834686378016197296423186383940837197398239680\
99376131001208526929219819282119388372754404818702889458025027489312485619100\
76494572468632190700544625764089230466080249549480393578808349142857846983861\
04947987051664711373281486713191677519984760062830922568807327344807173569730\
8975329122683`1993.6788365390419, 8119.81480581564985599801342306665770592028\
57218757257066842561252967050323912310628722226597975590752620861200321427606\
66506538360505347070166291432713916072666510528869518611403731222541649556402\
35004247838164172571073358474201018191155083910616629683396627492194555464184\
32780540764870019442851575266269455475643965568205787000686130282056348763513\
92748944125494642730664012555207490936640521490919020818339089580998764157111\
53480361208835163288423802673759533775864618073439711834753543896209810377052\
65339183364534623244567353680489389778859365096744635469753142541439466618129\
59883431079583162615240256424886953177146202562711772489115703036985005258188\
28511355999957840298653608408045901169113894434135718298731680114796374754912\
65170203325181054236169474056138743664846658691964647831937666256878180514292\
89716527979573221662902122037558713056340937551981888708281226571271657727586\
14851517364883944349759518568019992996358401489287355757363015453491430866918\
31471566977573510323232914040183998530878296867990785995751969153555201687072\
15334977064573515554224294674690631505785881112785347759895745856877897463995\
30362560044019941192057612971750928151594858706173877382946558555987523714504\
58631003658382254528300816583073458517681832376152870448188915098297867546046\
03784451745105541685097247401930255259136789429193359153284834202990260101983\
66041020577991175947767180069573781178558726573668410270333837787341701630561\
56448955826560851611948778937809730519595130292265826789650996561306835276336\
18642297797463207016108996394129316617155084416212675162525370455730666165333\
69668137803814423666604499447336553183969206157106555971717461746079327935061\
92411333081601927373552170523138219219183383642374775587156047085367336598212\
04025555424618863801636702999403491341267030108599549359744556417706115108718\
77154799683288133916828174144495172857650164343168707640801189152456688318610\
09153110002582703234176668641723318793939513569251789682718113390807010427728\
94374804716267175676755907846059597539925223757400017806744`1993.232290485291\
, 23726.655216310653851670500581840364860790512976885953078210333022463968146\
96270656794751906694997077588720742925921927740272730252833159682453492132830\
42939258145941025182131092236493369964936132269623502910778666428954164605331\
84910930239129256261787997635987553157085075097101244580646573501449918081467\
44358122165612307504053019667193106376221682639180812485208429231237389052974\
17454593837537215357697550789278964497695903443065964861553463859698155901826\
86560450339858959398089405600009632614838853367880790095758597217765594035279\
41911117035371143640595607056738193988653760405936532114912144433000961586126\
62372621726225292592659000581230672580464108183657599781398821538693262152469\
54657959411452961657012810802003409784853823734156500430799540929441134744406\
77431649892072209107351934672924171231172966653379745517858816614923944071516\
82465961921622975892955547032802759548213939542308259929447251941567730369026\
00219573103721810023943360349068109771039509142519523179593222928512940324621\
02966633859404179243743128368887516551518233372946361807022656066744104590919\
81785416675772029098658848473913141479575312737053309519028038459465241734859\
56282364759276345537559961003518244564641188070414698243073924387315850108138\
20861552394803761390746655762250722258783457320504988491224784235850889929417\
16607963133398688078130755282287445007116367043014206032452683284100005265053\
89360521494299269164715284449713798130931838977961108019170590917059681880963\
05244537128140931143625749481523761495225505572374795291160334635694983760453\
96063557296000868685363818263431870553783909378146041221911114013450025405356\
79723025015067816429571678838823456038116059520324046064458529423503322644400\
23144815905841262763245148181022608862328612622564174491548070797653156193066\
79211779111044427543063885182599599966220400706379169570046978445845174490488\
32490216470338456708586357959390606449112934988958337742012336519672772698637\
76073899312672993610933957840079478972513934884956081881270339594658091937969\
05787187782416054296769429953`1992.7035607593539, 87825.083072202213677264592\
72994368670791207363019554786802840189730043315575759166530878358683645016682\
61184073940885796943183942869859012027270452292964307926092882291291509375419\
09812421464319607312460586944818145762178725367574300101707267433369315851872\
47486977525626218974875793242525903510497255933399286077142541397207495691289\
87423831380652927111465026295533054223005005228336747623877606296407440093193\
57275671408253471612657990399043929745636326629987673823905948228752566917336\
72563708842983009074155936185752812164184457725263467671526529127833828111444\
35006500074467796750679573857319288413039105441712208497207085353455018486649\
88406438339817594882524099092775820573219824256913566387638828586141473032543\
03735127560825214982539773435360627823198282357301725689272806360737421996263\
00894448773576990136567486733492747214283385989221853597066467625218120280574\
91218149161759268649404265912362011253859624907540900356058890396481202332467\
91940764742647734893997328023033559094451746493319904751077841666106069278091\
32204600572968594072271125332310749329733070353837000254880898394236104741737\
67871428068594359455074487269663417235175724398628992845496116307701864526416\
53419740180480823644663105363619216863086048863544515277140857899761677586567\
64663556813910542815902949932004249864708576407014125782514566346638073268164\
96265291195095990525688851679165468397724751635266398554166811294032994542602\
28338846240609368320330638434115523499976505113522109341541589183224250904154\
69952801447210946443952644376615645470937901104315277227671660492167875397449\
66971307895076688799543049519922803225035735776220777454229707613690125189651\
58043493646551332168368076772051133833932739931044665439041417122144193269561\
88771005882573802236399304069030293061393355708669343077947443120342091139536\
24773736979640519897098098785682108074101813485013262392980365848769827823722\
86058722993717770710663239501301673667789909442601389645895190480509544143616\
61668706974040365271806493709234063949585226800634950960805153046310111531656`\
1992.317266457159, 263287.712803933172233827699903310228668245460548065142528\
90215697277126843577234594526832092246954536456332435995417319356081134634643\
03920003703258324287278242505036093947295030546659304818188398604625867564943\
29644940990264170757431773935261133635449668099637691597789356542088929875549\
12970736232037267985075794941963327004493786016658294980332358716870946923222\
29937564870728946229199279242047231644566613670718808799488360949309903477822\
26290087291543660526578100409120677004290252770744655890609409622001840733811\
45825786014656691909896420530901662988121865593126504616666070678198084452863\
25038451525999017711581111960202123062132504795865288871018312662223837373910\
47759721929802820060306646901158220960782945545077128855941763946180186191891\
99914683866536247743429351256645660764253050833400030269802899564085675906587\
91431698100015253082398097832228646420129953464995952112402130127108362573364\
99850985546732042426179886550196543039060280394144720966845430992980871476941\
74683624565753032104080142882179459541306016403401369971820389319584037268250\
21678307248146837038758815491592084408070180713159350756615850695490767962386\
87582665543455405850835601624008798815134943605010477557651532977456200837973\
00956253828488698714639954042552778105777300441407185010637523906985469825888\
72747766741813938035451689399754914122375449483770513924189513474362765968369\
61900320939155552484248948218259403425079965168757192804802863200651300729205\
79018572596676111258391411567057660816061826976692019178789621014488290318688\
71626964938498770258977396624051972677720948840215588292582208959145620651324\
38724635633857193714496749420439773482955492940719679888582460560776934218609\
67228942605903792501667740824772007938961243493317241538950113348835681619828\
96696847581148264134576769207442428779441813681684292882998688889463887686495\
58733655582879888352322041398680932615379568508457693650226700828963964447444\
91606650414133131545102089724274588136749100116492313494178955202386948999986\
10517411468836861273134951812902727930173409416`1991.8729208219581, 931878.61\
55369593171877080652498108741776749926808725684669536721344578152251137402286\
89478117415977325094249483450904344731320143063547324137691647212138894245996\
38257186119533522070618374589091284911093626690276364108783347476349198503575\
90592717371647125576266446929442979027144938081013318366745049968491666571778\
56111603114422646906883208782663496111394110631604188555345753303301450547217\
36684528447047271174461352439318425627105321343264360546220014433495500079208\
95639353330850815850776410118135679885103919464663164316621692175333700829333\
36325488501132977393396214951843351564294237691978910037783384482646484319608\
39170046211694430588250129679399371816536045057542270009649587808881050419120\
57227063696122225256150991318164380632521410922541676618554703645376581936133\
85636730027610238212110152037656464312130010064284661769892515590333926780768\
83337144202702989586703129569715481267755279105346299326748083646147287903552\
71420462750809552961747354567995782132700066719287688231311179721428306111462\
58739939008777314351740149999624569425397882552840784961184489312214399339056\
95833278754256801174634616127855162536589511452980830378565305857889647020154\
72506706951316283130025584337855394267608991938949258270730069535233254868025\
67755163237831244727407805795921790496507037125065533311707256017077663367745\
60519204649601251059218942143249413605015797375248100408164453905261644468077\
72494458990602015957947040224729269079411320444169820404318119566471884572791\
61833150077818974762471240249634099503844455246632787420687576077803246296406\
45040070527803510621995978956715292478554023444488136038397299980583856624321\
71356214353181414861927806524204518387790514621390873954971211685475222125620\
22826766464700874157157305233802605953663513581244593388481076657873917774170\
80941497761398935650424707535880519234580246411690404152803601652587731120746\
23261212384290602449547549381352614450536563647244637042036799806105983521526\
83564063342894600977349089026243262755637819099655611559898856936622756228591\
5783532974061277266`1991.529260880223, 2.708178051840154148375604623460815486\
35911661829348416214509919550562466576882092897830324416328235245474006741422\
53984534720380451700859383016656297802898178759493048006182499772486641467727\
34139758020270600480901675370066934427529478728787831924138485216406647789218\
80492581670831673531564128207461762300998143261318226209862885381045804428561\
45494615574088862444086848132222941770041837239071840428616560586508713050155\
04458463186910941164748063278439269041838491159881488671174204359116888332577\
51982378396546810958521348992304263050264185351009405508679205174524146156761\
42885592711559661084527496353514638525629031271920546444755195961401674823957\
21556625787073719468126711546851909877950481572093627608388369843286757504219\
25275572614958634934791180144754884345018070056129054561001094145957638792485\
82560087017301945347292000610412807433010696245915962863457862514935633959677\
92629277917397789130907955482361648341713598471732992408628763202451331102340\
20102028315777528501775718042534961576045102542611017937806012669424762995558\
22397886519752025760024929904972750104755910162784963461127501735978901395592\
87966945442925870053658838990855778496557021322940405480878504772135173771931\
61645405315969304184464749310834117850278449638716228039398357763278134162865\
31044287552701288984535471307483139927331620289038813677816357959168568087627\
82633348977053134797712325110640540047769578039312498280057591704985159819815\
98434964548289057967661371688569212240185358071942527763469937946220103285451\
48724714962171031504294395708712249406103737576014522364448524426976140754970\
29579612168102557926199090825876225819143512932345501247706175644468963161748\
27120632978393960672520246406037804180531712786874940094039078317468506280603\
57584220149216291951994949874976274979382830720349128022096649317974012288260\
83413607519274165039538625022778553809067468771588232743179391531438839509525\
31445732162662501798001063032601818286481305953056366710747685170496690865011\
02382512902137210636981514520668320393052778589943237210600824473161`1991.124\
6158474407*^6}, -6, 7, 1], SeriesData[eps, 0, {0.7777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
77777777777777777777777777777777777777777777777777777777777777777777777777777\
7777777777777777777777777777777777777777777777777777777777777777777718`1998.3\
76750709602, -0.9444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
44444444444444444444444444444444444444444444444444444444444444444444444444444\
4444444444444444444444444444444443525`1996.704837191485, 
   -38.7351953728920338398946550923059054058187486278722005241049754079167704\
22266678803244845841941093129222282207810238759439287842875069552610209763143\
48425384488518485233003618187848620655750076106682720548458834476774669333112\
16174427356004949543015291242903067490556673838399844213728617284053341642381\
28481713717103093970547124427865561766941539551862375819733858735485108699847\
74967164353325284049877891402721313117885359439584556790845418210603764851613\
14144845552992864511609849770121630380949917816115105044643694583521897513639\
56556514444546981438337533365061985597673008468294376982946272154521777758598\
43323825549100570330616766864074952048691688711550811103836715158644909494847\
90097356459164753653251522176896566824606532318215260889366071688969120504625\
93406579019775578667902133649438056628881594620975722914414490597246063534458\
75397282634289554752323393555178055249140278953688997296914289714899809157169\
25897059613342474914711561323969534191405581731246911472013577230685897306270\
38452548230032218196994863166440956891887912538378276035747531953885827332388\
21618332862831058106412313286916250522024915977526870424915710397151610643758\
14178590644181452067771972233190884961329078576261459449333968626934550493485\
38485917811004083148204861841393951861549184359823253781791982610752996557312\
87898165347827234228752711413103930042791028779083942895193635306288711009630\
82809472565968770998251871220488610231213012150288226884178969359828605827887\
61286821654237123916053950852184223961964932747321679409940118510671241202298\
28553906727238210207619398623925874579891760803029207640097626946559053298254\
35794691046082037777319459929927337393947326426463071736792376011960956315385\
48018855353815323552666537621050174739447998406944717915105170055163824737751\
10148735624213326855025454971479319937041065040671263126028640059075875114945\
23419169974656086661936978586221114570329692667851395546943994493965886826684\
89018897074292240382626822165336022052127622750788766904690645237115271715476\
1289036932888916535049770573`1996.8625600899109, 42.1231176554698244459146897\
10641714643063356701520342224368400619699448960969878497533134128692499882293\
31754599352002136595526755520161537104045300553494532428222365452463471992388\
22668049172230265687479487157615670304100094051710934746594105196873249807084\
99157601706900398275438108499116914320137617138793879673465786219863561700564\
61236705356413454419455027543905826149586483798894752150022646657393088254312\
93860402175984806057316004705727900337523940889067261459224218762840395757554\
16439558565096722017034499718837756492108083911530409834304197915244646368804\
70874358676404832921995156835246645194027962787354062393304657035883771467743\
28188635313732598745904964866369551129923512894932496605868107516884479776750\
42941667860475698631836186759357492658220057192655807292375818600099906088967\
66563060725059796591955526563810191417513457510295089945325751624499749789055\
56247316282373992738289322344795373117590318258444803070347411080796807011322\
73750130917728560292291067233767760266168030063003892894643400409797259864188\
17525540489784995580554537558357119941310474006051990051045841866712383926692\
90442007253626620185816535512396359339960695983190256960037405626143390967990\
52779657720855314514800298509929668792945496885116753351512994861071442111425\
20504456532613529207533384293434382084840552008289079252076641303898293856574\
75267220708864371678526854324401336874601087210757082772623025729718070456448\
46617108569416711512996020892846228487999993258973302969971888076174217031084\
87087481337447170382867337307001459646942802271984240375681458105596713992469\
92474759292175478915872732161794703939540205545614723077786795675118412368107\
20826100601692606864105382711122205090509853365099537398465027173264607973244\
45229801816660675898282894567738618918063304288511814472531213521041757817667\
86774498164412675643787047680332269208587402617341386735398144062070442599833\
16590111606669605175919336660590282314978693998735703338913173268658887257440\
1117841041168016124754860176450756706428528884713572096994528153098785109`199\
5.614093573291, -3.0804054700164995088280202732097122261504231264671562080597\
19104010248900525872487433293711976133078441437604037498839914307797047056693\
35882879431885996060747024860122196083783191537573499817808003426557494124005\
45073910707464093947058903182056795941955310375931772050016325936728413812947\
06089582958263419374465752676647734431505742600089364248203843319899024051910\
70015887102841671051900567817862377850026295179103286560830953448218281971432\
31185029518626764046878870891394979553430532626461799524172990259178426122705\
85463512138979519039799209820545303876053540021054655846324070593369317834666\
03312433952424779525102173703938609313909609962094850421909081475086426132382\
74624364317311341549911053682163313706499475475040560681302756896346170250345\
39438021782027544215153464557648930185180950549316021421353908570209268311211\
94424379737352298854593471795559843530860176079201807030836161747686676179648\
54069647301183634396340795518006243046723076080864091310194157373381005837596\
80110625170674983121342152148196737063594546502286155298758130635938298134845\
12545807753938889094518883039222034305405876371907014342857666617397734035490\
82623004804909193643053319968229930599022177981480604214399899829880248466264\
89598055029215890777379281727264363051306404769841828206638978852242942423405\
65242952212394834227850703375823295022687013457825475847095051553631394725661\
02396856489585129991719508426206128240216528566701142435354521683245235113435\
74907370613219981141715652547650895691029396752461905832682096016688280222565\
30860057661830213282167150215995720693266243149024874447943358372940258730637\
07112907054532786777385170940671685109991612431908371746500917985335423405288\
35138075191338003740780371677361092478266330722592146583437399911994542279247\
96172504365715957874893868323045317609735240785621525115812586944625796704885\
83770009826154299394573097912802525584874215087646620580183241108494388166164\
91301226508293338513153173771687724959393181330155127276931016549458323163826\
971783428023653996166087031040477626708`1993.3060673360558, 1448.156919906872\
85702404903035108049667281108008902672505003598364427289741290319140062098004\
35117997359827512888230793226900683106736528872432542782873317066894245139889\
20419931106062521548722622194567635401596091902481566276459780385069114948328\
21074190815550923583033796574946902434446299833927399158254180375263314271952\
51646665941238216202625995118792465401293220674045163973266836921871633917687\
35883730474662675109806015599019757508751426264290254226733939064261801188621\
67264701206004050529257518909944518544743938035369391664683402946669101673999\
64613612418954181026739347590543206984560369750793162880169543503411514156320\
56052433066865388109140501635493258363413175705227022965154522300124109330889\
78036006001558557904573435472711800522272727241331234417271636037959208202505\
29496923095180068539224772084273974969899428768702138741564545368836803909424\
29898095761988722358664316018471331687327107819598009651642671188464476890035\
15091151285714179724666018057224492551037866421149271378098366726520093113040\
42694253356656573241228352599987431919221490194491278864174940790095976091894\
25866660012916444528035498205167081131651102875152264764501615329427060157113\
56099668978385147946617281080720675766075476142046121696299948976306501498531\
66445114256659155597166535631684588916271883055873975679532390223594468434111\
00676343276290045596555755957824889572078025613527094862552544332818385961321\
12132170606062144995912947935357907177471700255294767603271763764053537163501\
72341986998916277347906751033038516992808879814764160135154987502263460842249\
55515003564119402818913557740100937310431848220627438527029781805283568875785\
97715272919426683316358188361359920323084273643495789040075999852235834488143\
58522921763500615145543886130177744378924493405065068997954761882248790037215\
78399419161022837887575142910839173148438417165765817311274273407805554485659\
33986868222771380468248931078965408191633127577019904851121218197925597579141\
43495377013615104460162024560445321814301980091547242370127376738718381543422\
156457249`1994.8859556816406, -1096.93088713087082389937943536072402106736360\
78518809893938552773818773957941026323785477348788621662145721710260200544072\
40515736724494091847122950192914989432561061180896678399953245798866016658317\
57304309971214301242896273159334125475754559125191869121477836511172533821212\
37762497194355206781460818038653212259620790584221317443603854110565741557148\
24358406085592678014905130333134563783857399802317978113642377975148458704033\
92055785667998468729311934671059275894820508967258527032115063819553707083906\
02804002294708801274618060480554074403816566033560107282541987160237175445232\
81803709699880332939680339282758455136788327670927530192608474255162242458809\
08066395913654245320942709497749436160331551337141693747194021342383982933861\
67862894433695917585686684642163781272910978627879989313434779057789907938433\
15835584376858455969716796273752699247994660924127907958512892057407460912082\
40392142179513445604218513638485537713539271664995280449385856920636535286493\
23395766354042124735933539063819435479578733753730749757040109608215206258653\
07324318404201471871073887938077866764201375465093396609261942652925757633778\
20784296692567571551159511905049207192942068878828897119097105094375584434582\
00547575591018565550372677137565393907089899625676747067166707253657097140082\
48165880842204024966226735668427188336861060353870091264452921979580207249293\
46609478621085649322195791661762916446981460511878394722304337236938164081238\
11583090203109223258524925281016124147654554715142767483175505615043863512515\
49515366723738374713304235935948374217732586064371877104356408541198367851820\
90292293700628331221641477655453046748572305676840783773933190871253157463096\
23734622475579070048312859165953826748368005215605046440889798451656248857144\
34475491779577675673027674830980530586750764851104895404846444223031606595985\
22392482084971909804250351729756112434297390944706657396580723493911243589642\
91966613389847222049509510989611263087163735158084005356118917373270442102588\
339142584386678411012106145748431149124385664185148554149`1993.7327025074242, 
   10494.78944128692727497928740658302086705146056193932210581714730879973982\
36294201507927217018952661236443768555827333193691298709009366462629455955001\
84240472726615415285306602569054828379973090518163706216130728608456001648127\
51994567271622776185589517287175836794711864195694476462443004967803717548971\
22628084009212477238496630342231504908710606721736877687588971452920892758856\
93278736931537797969387734984353426297171198453977861816673844659112605350850\
90310806135716750122357031430138950257737930507323074794855764524630515047704\
17975262350166105373726627825667962412697250815164298782557382601572870317962\
63700162453127045214029036425416779579692372576898225106775356831667191369052\
07668449677939818830523594225392553863441125940828432503854416196653950725514\
89328950034116791939712965202158921110053491117019028725291640023467356315126\
19200064280301897349254034289259886830144072530145199929136659509470132768904\
75237113552457646604546565688794230199712433292083157975299316646694456363298\
05504228324349079337367127146784537295891749766586986416650395983073189428310\
08638253562461935885134618062770527823770560680868559457881796866675666029930\
31521446999895091225600615040713112807922941245052785957376121244073735023289\
04376938640805449657873505143956888637806444434903217026336899984941474493696\
96264459358635769120689042948820513657763217874521566283494937727370336958675\
44563470209215806730276991854020522866092331239350733612659086721731039683715\
70173174880254275027780334357349698590845176682491360889054996595833987031187\
36763862932468099751091165290680317358229938706149389260414375126078905192649\
45251808579641106636407559953665135920634737775656852344925680714628450881004\
99145832929626479448133990000994722180336405539207727007210878709495511284541\
20486267626133179572543745663097620970807192657882859228201012320592375981130\
37031214061849127746651211856912316696452906751237108693880710278968176405095\
90114612457177131426172318259126357904219679774858314328669925028645848864446\
880304980293044617718268853998`1993.7286038344273, 
   -26591.2284387968956054763956660119728495603216372068802972705591262178145\
33248263749086013916605208111022762849931828622501993836595331470543933981955\
87600415043937274584562075765664926100019494538339710426233441944206476288526\
58893309045644640219351780434816036205210369196434786667325277230071271682252\
79623766736930432999729237840485390290302132923506203101587448008129404136352\
90246138678421544604950972908782637446301338229270717520074786655349890822908\
39849150522469880380719693853220295642281205569949969886526196180168881715242\
91261403412292105602194138890628558127235856110820275905031839322174586085257\
79413108054484489989295499661678606442165287620929935100018563773054892043876\
81535042757096456461455374307175025598166411849684843931848142708489998928457\
33612751299729106927442956776431875268201756509700176749245433190239209573471\
92577101223597883503585091200773223780295965190392133376676535432545962476939\
57950584333536404644467598763454156797295106630900379762904348623593277950557\
20830651273303039914868702537780528532567147894928008570623678865976918341923\
89661782488488604672280217420018272057496909248961363742087617693143310846368\
62198091919968875816491752130857180287873248244671035056858710878798341813114\
84027684321931966342505874172969046676680745672706108923321331536356734626794\
34849190445420756678576911914564023200050097338652400266560566297061837965199\
96446655882763134906106599550923732379588991815919415451514138125068028257139\
48377798450097041988298580547381256878965423341056812941525549975517259855839\
87718251924073879515678572760210424926164649814533922121677476247703720538149\
52020172621015895552784721454716568955091695211224146950607722092618032566565\
26619797520893570472349138374151625336701151143355893843935374687238077186231\
88975751933754856251607035083239578849520061520651431183711956997635930150615\
51927356244703736177601816889654160764498442777209608810286039201268361663753\
87632102628024833351564276828713702180469325312736796753498658464496391040426\
6137344456138687855299782546539`1993.1883024046274, 105073.560742745290933420\
94120594999491751134428095526757948725678321874745459703370120302217217167359\
87069446272989183796732689881653620774967366614402119267117645948132177895836\
17712034201150915436970500244225703596116929861505744674550481028727352127046\
66870788936686659008099698894489801812159228163603442245072917596526488000333\
65212116788231290596312358034340541037811100394580553269584323654078660095131\
84994953738432937677928629929946030376093648729199554620309192858403730476653\
44761623860710460440905494884286669555454161955232355148419209579488841372091\
98989588695872140100137165265886496553366612849377969447731641822750655439396\
41630531334027198282876933537547578927606416996291001010504546809816659857768\
70598287051475777576053530000693108243527264107951262251898639503176441240477\
99314295108348476813163373748605332392127157159974196897053545925217328305022\
05212778732642833983925745451821153498246374294581404930722905640252675535048\
52922903951062584591648984609022350885956334546972937223746558619791704679660\
78246258589657110276166969180758536073080009140198510474140421373102985146471\
04728572681502807896716399001522864852329357073552137567175102325143943753302\
37605096698679828722036165860170800697070699046029707103753094187061797839023\
08397785346054914305053688331141769819258137228513490302084080467970859276466\
92199619820721149406924135880567555132809935149220966535634433109210322364465\
45992485202342775686678958904949228057440989712720378212875393549689846004707\
26960293009529976718510458754430012876626696675984631256493886953222489636860\
25496884038890727592362531070416087130711884817403148615757313166651141748513\
80236774348319839784216939138660520886238146851459797868201751782096780880943\
05579830147970953340835836704907430396912927027346922148792026631707577227577\
52173017906934183896654618451573820542366183956623479239646553523978530140412\
41092460669285787301372758549151583044211363309650645163313210261465412900217\
17397459088818136589557430961976593669388564594426356505444992687171866654593\
594`1992.8776632097058, -283211.219576959235468850540670589670170343305322580\
18226522351944093269076856638363678822558605013047224408044439262402977309859\
96357720872770339906554785416779935171834896562587180476502698829230019284920\
52065100335287458796356443619134142841026495997335703252750393147744444351746\
95333904601033383579510213854834666807740381770270771738876670933780672496512\
71112467055527339460018048734642181602425149626862377466122131146734494330605\
88794276676018479375806675202263077160332970584383747524336836442201123112786\
82221343496005089906045543853196008935237624033818823302586351168817989768786\
08159431769589813750073995946715471351155334083942926142912916040836847673289\
65452146595454857165989887197263697269849253239990422477168409914065918787314\
31172846147410291981084390191097242474318809736572052709178353467951961631738\
22146871848577166365862555287000225256419582674726654536452547136805095301301\
33668281078576345512447364190168197865692496417153184172147725614622748021879\
01124684334275379676899589615252675014946718106880400634684222861644620305117\
74246182998777731100027640473111663050077328104211000489210663577066465328511\
77606813468440792649503410401046793753763029552850732338598702713605995577866\
45266576120817074388102496444126346732697114249411903804628689350410043228169\
13864225204177492031764253596587032318106595585354722716657983039632783018179\
18190350164502984829825935410565454330044784641961609804359129151518012464253\
98805166612262481661076734679439159957690226678857095572938348517128184108965\
91319029724870493439546804229159787204960589383213260930615690897528392510050\
43532382496534485739182483664257133433823360865741267927159767855920635003039\
97146622231537974187343898007673582763302491737719555272958781377258609021807\
59663210501793811934481463978333350834335173495655582223841374649412948008576\
76354143542455638100335384956737711931184800599807290548338213793462596347846\
61074386782265119042868927934045381949656306700264264295965222042269273672797\
01168591357973478877959439045710194218378550205543536`1992.4345815049683, 1.1\
97250171339180565649944602541128747491678175670216571127628324050313554611990\
89542567237660229898827275982808023418577508986990499617044003497942351400184\
24810620811536981081605918624865324448329923237246259341685069639715155173119\
69630379259739246795009647099293570780435732344216600123101162816203952824015\
51758993566940902127910071508268175593407427591341692910683914665794901180270\
02494447693287305698482767756046508005977140280467833065993538974852529045339\
65896258652455205595322649190680483740911183197449264154714171776210402093075\
09738996115906936638864329454936334825944695569081391185425631609669638771880\
58428168076792700755221037553130012533618884741941558288171066689000671004850\
14696746131095379047571156286413670979697559437196839612492797604025678206886\
74675482942039157918287074097352773202980053807640728092626882157127296989944\
50038771694689534259099529809775625372835420984210955934162063923764897151520\
17174029070302321308648344708853012209963805505843523131187945809765679011850\
50420015095701962321993556149493907676716751003952264469458914316958998113331\
58874134471222858875783518930745406327717392746005041824871173704761241045082\
40299434313561679990078524001937130628484416403165180064840256072997456270570\
40311481014028564729671782100382960072326129235445369635012664652422263271236\
18818130618581195374409960272459274644134372544357974093973778931559695155075\
44484311154988880254108179660372613720029750337310325076672285395734262652064\
64542842143101023037962609344985499556631068850046107955585925054029409097883\
10409774002318630525521415280273518609430527833626850366779152619528681364052\
24283407641006338193650525609736438042982049802314054907132133877575194917010\
86347262243705220636797347336646842864782522142701554306453771160233703352715\
58099888316288742098445737010198806886302576330763742753057211609638140358835\
52055318227836108391663072925310996913806483083732886795233496029221334206629\
49254443893816977845809823556971911225667269312855652977063461803238518138533\
97539201882264178484947768`1992.2180440475188*^6, 
   -2.86497804234928761232601341980726761383778408991767509590506625482659949\
67964001060905310329044658280717822498728892002933192491200474392377622343472\
86037862503341524966842745958774896784464711606062652221744888565071979475276\
92961501824437534268938053725400232234700292169087492820306361737411179677016\
51564570822481920727020668832057022116283295828195337619992792032337845802425\
32409910344145956734930868519600608436147566655954407518024337533134846013914\
10234166584102888089341301456132025273330081599370271804865230551899881383865\
57639327778192882586373125686644754786296580965527102715417473447741244592175\
35917514956499048132641734871892189898190743012828672506714398335536748622317\
57309842106164842313835555013386678500385124554560957873411749130816062526214\
61764053889167121608242579286205615602818786035531306680187884877032260640012\
63140823427145012211976293737190691114590558025281749917140789984241548751886\
86099031070534529248339125515282306347946877697430484589160230988884949349721\
72474343781673640245065083485960555710954902748113186630219765441886885552797\
80053590932944272705225659306355076965574973233929481078770353689274654542936\
01490875109012973809813893926517774400463967625592832505622372737893325336876\
20877297053021292363686153044260536532030995946550530070050686630133835048478\
82487846521292754465731930693063441133359194115560717797502515882542165576587\
44128764019913495809104155606178742095203230981747831096481445016232870765260\
14787343912206238341214606939854758596938793861759554046202666094063978303010\
17522062354686634751243917453189274072411176313832692380728918736454584133283\
63417593091727118534778009045027135098159623114597681266048333661443397890045\
42510892089032803055130754218874828067196748855368428071951089150452368006852\
68828017831295230720975062497517035708422531503247768867110595259066194466992\
11486766988113950761622475196771338496308994898146806803148881692920730416777\
79549838845198832745173914648088661465709694566857910185341158190030875718873\
588085725881083278067240515343192`1991.7829164222032*^6}, -5, 8, 1]}


==> anc/ps1to5_sym.m <==
{SeriesData[eps, 0, {1/72, 53/288, 15961/10368 - (13*zeta[2])/72, 
   436013/41472 - (689*zeta[2])/288 - (13*zeta[3])/18, 
   96102601/1492992 - (207493*zeta[2])/10368 + (17*zeta[2]^2)/240 - 
    (689*zeta[3])/72, 2206279853/5971968 - (5668169*zeta[2])/41472 + 
    (901*zeta[2]^2)/960 - (207493*zeta[3])/2592 + (169*zeta[2]*zeta[3])/18 - 
    (65*zeta[5])/6, 437728233961/214990848 - (1249333813*zeta[2])/1492992 + 
    (271337*zeta[2]^2)/34560 - (4007*zeta[2]^3)/5040 - 
    (5668169*zeta[3])/10368 + (8957*zeta[2]*zeta[3])/72 + (169*zeta[3]^2)/9 - 
    (3445*zeta[5])/24, 9395654915213/859963392 - (28681638089*zeta[2])/
     5971968 + (7412221*zeta[2]^2)/138240 - (212371*zeta[2]^3)/20160 - 
    (1249333813*zeta[3])/373248 + (2697409*zeta[2]*zeta[3])/2592 - 
    (221*zeta[2]^2*zeta[3])/60 + (8957*zeta[3]^2)/36 - 
    (1037465*zeta[5])/864 + (845*zeta[2]*zeta[5])/6 - (1099*zeta[7])/6, 
   1782348507712201/30958682112 - (5690467041493*zeta[2])/214990848 + 
    (1633744217*zeta[2]^2)/4976640 - (63955727*zeta[2]^3)/725760 - 
    (313513*zeta[2]^4)/33600 - (28681638089*zeta[3])/1492992 + 
    (73686197*zeta[2]*zeta[3])/10368 - (11713*zeta[2]^2*zeta[3])/240 + 
    (2697409*zeta[3]^2)/1296 - (2197*zeta[2]*zeta[3]^2)/9 - 
    (28340845*zeta[5])/3456 + (44785*zeta[2]*zeta[5])/24 + 
    (1690*zeta[3]*zeta[5])/3 - (58247*zeta[7])/24, 
   37089467156316653/123834728448 - (122143513897769*zeta[2])/859963392 + 
    (37506757501*zeta[2]^2)/19906560 - (1747104091*zeta[2]^3)/2903040 - 
    (16616189*zeta[2]^4)/134400 - (5690467041493*zeta[3])/53747712 + 
    (16241339569*zeta[2]*zeta[3])/373248 - (3527381*zeta[2]^2*zeta[3])/8640 + 
    (52091*zeta[2]^3*zeta[3])/1260 + (73686197*zeta[3]^2)/5184 - 
    (116441*zeta[2]*zeta[3]^2)/36 - (8788*zeta[3]^3)/27 - 
    (6246669065*zeta[5])/124416 + (13487045*zeta[2]*zeta[5])/864 - 
    (221*zeta[2]^2*zeta[5])/4 + (44785*zeta[3]*zeta[5])/6 - 
    (17541139*zeta[7])/864 + (14287*zeta[2]*zeta[7])/6 - (182965*zeta[9])/54, 
   6882131669828193961/4458050224128 - (23170530600258613*zeta[2])/
     30958682112 + (7441379977337*zeta[2]^2)/716636160 - 
    (55011874601*zeta[2]^3)/14929920 - (5003980993*zeta[2]^4)/4838400 - 
    (13493327*zeta[2]^5)/123200 - (122143513897769*zeta[3])/214990848 + 
    (372861295157*zeta[2]*zeta[3])/1492992 - (96358873*zeta[2]^2*zeta[3])/
     34560 + (2760823*zeta[2]^3*zeta[3])/5040 + (16241339569*zeta[3]^2)/
     186624 - (35066317*zeta[2]*zeta[3]^2)/1296 + (2873*zeta[2]^2*zeta[3]^2)/
     30 - (116441*zeta[3]^3)/27 - (143408190445*zeta[5])/497664 + 
    (368430985*zeta[2]*zeta[5])/3456 - (11713*zeta[2]^2*zeta[5])/16 + 
    (13487045*zeta[3]*zeta[5])/216 - (21970*zeta[2]*zeta[3]*zeta[5])/3 + 
    4225*zeta[5]^2 - (479178287*zeta[7])/3456 + (757211*zeta[2]*zeta[7])/24 + 
    (28574*zeta[3]*zeta[7])/3 - (9697145*zeta[9])/216, 
   140919714341546670413/17832200896512 - (482163073032116489*zeta[2])/
     123834728448 + (159726133558621*zeta[2]^2)/2866544640 - 
    (8840563370971*zeta[2]^3)/418037760 - (136695743669*zeta[2]^4)/19353600 - 
    (715146331*zeta[2]^5)/492800 - (23170530600258613*zeta[3])/7739670528 + 
    (73976071539409*zeta[2]*zeta[3])/53747712 - 
    (21238674821*zeta[2]^2*zeta[3])/1244160 + (831424451*zeta[2]^3*zeta[3])/
     181440 + (4075669*zeta[2]^4*zeta[3])/8400 + (372861295157*zeta[3]^2)/
     746496 - (957920561*zeta[2]*zeta[3]^2)/5184 + 
    (152269*zeta[2]^2*zeta[3]^2)/120 - (35066317*zeta[3]^3)/972 + 
    (114244*zeta[2]*zeta[3]^3)/27 - (28452335207465*zeta[5])/17915904 + 
    (81206697845*zeta[2]*zeta[5])/124416 - (3527381*zeta[2]^2*zeta[5])/576 + 
    (52091*zeta[2]^3*zeta[5])/84 + (368430985*zeta[3]*zeta[5])/864 - 
    (582205*zeta[2]*zeta[3]*zeta[5])/6 - (43940*zeta[3]^2*zeta[5])/3 + 
    (223925*zeta[5]^2)/4 - (105616758499*zeta[7])/124416 + 
    (228034807*zeta[2]*zeta[7])/864 - (18683*zeta[2]^2*zeta[7])/20 + 
    (757211*zeta[3]*zeta[7])/6 - (2920304365*zeta[9])/7776 + 
    (2378545*zeta[2]*zeta[9])/54 - (400343*zeta[11])/6, 
   25835522355710873137801/641959232274432 - (89467711707766521493*zeta[2])/
     4458050224128 + (30299924631107417*zeta[2]^2)/103195607040 - 
    (1753977033481727*zeta[2]^3)/15049359360 - (4304202106759*zeta[2]^4)/
     99532800 - (19578817477*zeta[2]^5)/1612800 - (39163483789*zeta[2]^6)/
     28828800 - (482163073032116489*zeta[3])/30958682112 + 
    (1587865680670997*zeta[2]*zeta[3])/214990848 - 
    (487587847513*zeta[2]^2*zeta[3])/4976640 + 
    (22712353183*zeta[2]^3*zeta[3])/725760 + (216010457*zeta[2]^4*zeta[3])/
     33600 + (73976071539409*zeta[3]^2)/26873856 - 
    (211137414397*zeta[2]*zeta[3]^2)/186624 + (45855953*zeta[2]^2*zeta[3]^2)/
     4320 - (677183*zeta[2]^3*zeta[3]^2)/630 - (957920561*zeta[3]^3)/3888 + 
    (1513733*zeta[2]*zeta[3]^3)/27 + (114244*zeta[3]^4)/27 - 
    (610717569488845*zeta[5])/71663616 + (1864306475785*zeta[2]*zeta[5])/
     497664 - (96358873*zeta[2]^2*zeta[5])/2304 + (2760823*zeta[2]^3*zeta[5])/
     336 + (81206697845*zeta[3]*zeta[5])/31104 - 
    (175331585*zeta[2]*zeta[3]*zeta[5])/216 + 2873*zeta[2]^2*zeta[3]*
     zeta[5] - (582205*zeta[3]^2*zeta[5])/3 + (67435225*zeta[5]^2)/144 - 
    54925*zeta[2]*zeta[5]^2 - (2424701558447*zeta[7])/497664 + 
    (6229317731*zeta[2]*zeta[7])/3456 - (990199*zeta[2]^2*zeta[7])/80 + 
    (228034807*zeta[3]*zeta[7])/216 - (371462*zeta[2]*zeta[3]*zeta[7])/3 + 
    142870*zeta[5]*zeta[7] - (79775118545*zeta[9])/31104 + 
    (126062885*zeta[2]*zeta[9])/216 + (4757090*zeta[3]*zeta[9])/27 - 
    (21218179*zeta[11])/24}, 0, 13, 1], SeriesData[eps, 0, 
  {10/3, -55/3, 160/3 - (130*zeta[2])/3, -490/3 + (715*zeta[2])/3 - 
    (512*zeta[3])/3, 1450/3 - (2080*zeta[2])/3 + 25*zeta[2]^2 + 
    (2816*zeta[3])/3, -4390/3 + (6370*zeta[2])/3 - (275*zeta[2]^2)/2 - 
    (8192*zeta[3])/3 + (6656*zeta[2]*zeta[3])/3 - 2504*zeta[5], 
   13090/3 - (18850*zeta[2])/3 + 400*zeta[2]^2 - 211*zeta[2]^3 + 
    (25088*zeta[3])/3 - (36608*zeta[2]*zeta[3])/3 + (13136*zeta[3]^2)/3 + 
    13772*zeta[5], -39430/3 + (57070*zeta[2])/3 - 1225*zeta[2]^2 + 
    (2321*zeta[2]^3)/2 - (74240*zeta[3])/3 + (106496*zeta[2]*zeta[3])/3 - 
    (6112*zeta[2]^2*zeta[3])/5 - (72248*zeta[3]^2)/3 - 40064*zeta[5] + 
    32552*zeta[2]*zeta[5] - 42792*zeta[7], 117970/3 - (170170*zeta[2])/3 + 
    3625*zeta[2]^2 - 3376*zeta[2]^3 - (5875127*zeta[2]^4)/2100 + 
    (224768*zeta[3])/3 - (326144*zeta[2]*zeta[3])/3 + 
    (33616*zeta[2]^2*zeta[3])/5 + (210176*zeta[3]^2)/3 - 
    (170768*zeta[2]*zeta[3]^2)/3 + 122696*zeta[5] - 179036*zeta[2]*zeta[5] + 
    129024*zeta[3]*zeta[5] + 235356*zeta[7] - 128*zeta[3, 5], 
   -354550/3 + (512590*zeta[2])/3 - 10975*zeta[2]^2 + 10339*zeta[2]^3 + 
    (64626397*zeta[2]^4)/4200 - (670208*zeta[3])/3 + 
    (965120*zeta[2]*zeta[3])/3 - (97792*zeta[2]^2*zeta[3])/5 + 
    (373024*zeta[2]^3*zeta[3])/35 - (643664*zeta[3]^2)/3 + 
    (939224*zeta[2]*zeta[3]^2)/3 - (675328*zeta[3]^3)/9 - 363080*zeta[5] + 
    520832*zeta[2]*zeta[5] - (93132*zeta[2]^2*zeta[5])/5 - 
    709632*zeta[3]*zeta[5] - 684672*zeta[7] + 556296*zeta[2]*zeta[7] - 
    (7223912*zeta[9])/9 + 704*zeta[3, 5], 1062370/3 - (1533610*zeta[2])/3 + 
    32725*zeta[2]^2 - 30595*zeta[2]^3 - (23500508*zeta[2]^4)/525 - 
    (231811953*zeta[2]^5)/7700 + (2018816*zeta[3])/3 - 
    (2921984*zeta[2]*zeta[3])/3 + (299488*zeta[2]^2*zeta[3])/5 - 
    (2051632*zeta[2]^3*zeta[3])/35 + (1904720*zeta[3]^2)/3 - 
    (2732288*zeta[2]*zeta[3]^2)/3 + (150376*zeta[2]^2*zeta[3]^2)/5 + 
    (3714304*zeta[3]^3)/9 + 1099256*zeta[5] - 1595048*zeta[2]*zeta[5] + 
    (512226*zeta[2]^2*zeta[5])/5 + 2064384*zeta[3]*zeta[5] - 
    1677312*zeta[2]*zeta[3]*zeta[5] + 943248*zeta[5]^2 + 2096808*zeta[7] - 
    3059628*zeta[2]*zeta[7] + 2199968*zeta[3]*zeta[7] + 
    (39731516*zeta[9])/9 - 2048*zeta[3, 5] + 1664*zeta[2]*zeta[3, 5] - 
    608*zeta[3, 7], -3189670/3 + (4609150*zeta[2])/3 - 98575*zeta[2]^2 + 
    92629*zeta[2]^3 + (41125889*zeta[2]^4)/300 + (231811953*zeta[2]^5)/1400 - 
    (6040064*zeta[3])/3 + (8712704*zeta[2]*zeta[3])/3 - 
    177248*zeta[2]^2*zeta[3] + (5968384*zeta[2]^3*zeta[3])/35 + 
    (14549744*zeta[2]^4*zeta[3])/105 - (5766704*zeta[3]^2)/3 + 
    (8367632*zeta[2]*zeta[3]^2)/3 - (827068*zeta[2]^2*zeta[3]^2)/5 - 
    (10805248*zeta[3]^3)/9 + (8779264*zeta[2]*zeta[3]^3)/9 - 
    3277736*zeta[5] + 4720040*zeta[2]*zeta[5] - (1490112*zeta[2]^2*zeta[5])/
     5 + (16553492*zeta[2]^3*zeta[5])/105 - 6322176*zeta[3]*zeta[5] + 
    9225216*zeta[2]*zeta[3]*zeta[5] - 3327296*zeta[3]^2*zeta[5] - 
    5187864*zeta[5]^2 - 6204840*zeta[7] + 8900736*zeta[2]*zeta[7] - 
    (1597916*zeta[2]^2*zeta[7])/5 - 12099824*zeta[3]*zeta[7] - 
    (115582592*zeta[9])/9 + (94123976*zeta[2]*zeta[9])/9 - 
    (47896360*zeta[11])/3 + 6272*zeta[3, 5] - 9152*zeta[2]*zeta[3, 5] + 
    6144*zeta[3]*zeta[3, 5] + 3344*zeta[3, 7] + 1280*zeta[2, 1, 8], 
   9563890/3 - (13810810*zeta[2])/3 + 294925*zeta[2]^2 - 276199*zeta[2]^3 - 
    (170378683*zeta[2]^4)/420 - (927247812*zeta[2]^5)/1925 - 
    (7445543572171*zeta[2]^6)/21021000 + (18152960*zeta[3])/3 - 
    (26244608*zeta[2]*zeta[3])/3 + (2683168*zeta[2]^2*zeta[3])/5 - 
    (2611168*zeta[2]^3*zeta[3])/5 - (80023592*zeta[2]^4*zeta[3])/105 + 
    (17195024*zeta[3]^2)/3 - (24761360*zeta[2]*zeta[3]^2)/3 + 
    (2406016*zeta[2]^2*zeta[3]^2)/5 - (9456712*zeta[2]^3*zeta[3]^2)/35 + 
    (33091072*zeta[3]^3)/9 - (48285952*zeta[2]*zeta[3]^3)/9 + 
    (8694080*zeta[3]^4)/9 + 9873272*zeta[5] - 14290328*zeta[2]*zeta[5] + 
    (4563468*zeta[2]^2*zeta[5])/5 - (91044206*zeta[2]^3*zeta[5])/105 + 
    18708480*zeta[3]*zeta[5] - 26836992*zeta[2]*zeta[3]*zeta[5] + 
    (4578432*zeta[2]^2*zeta[3]*zeta[5])/5 + 18300128*zeta[3]^2*zeta[5] + 
    15091968*zeta[5]^2 - 12262224*zeta[2]*zeta[5]^2 + 18785688*zeta[7] - 
    27258504*zeta[2]*zeta[7] + (8788538*zeta[2]^2*zeta[7])/5 + 
    35199488*zeta[3]*zeta[7] - 28599584*zeta[2]*zeta[3]*zeta[7] + 
    32185184*zeta[5]*zeta[7] + (353971688*zeta[9])/9 - 
    (517681868*zeta[2]*zeta[9])/9 + (370572160*zeta[3]*zeta[9])/9 + 
    (263429980*zeta[11])/3 - 18560*zeta[3, 5] + 26624*zeta[2]*zeta[3, 5] - 
    (3264*zeta[2]^2*zeta[3, 5])/5 - 33792*zeta[3]*zeta[3, 5] - 
    9728*zeta[3, 7] + 7904*zeta[2]*zeta[3, 7] - (8704*zeta[3, 9])/3 - 
    7040*zeta[2, 1, 8]}, -5, 8, 1], SeriesData[eps, 0, 
  {7/8 - zeta[2]/2, 219/16 - (7*zeta[2])/2 - 6*zeta[3], 
   4231/32 - (227*zeta[2])/8 - (111*zeta[2]^2)/10 - 42*zeta[3], 
   65347/64 - (3999*zeta[2])/16 - (777*zeta[2]^2)/10 - (499*zeta[3])/2 + 
    86*zeta[2]*zeta[3] - 237*zeta[5], 887695/128 - (64219*zeta[2])/32 - 
    (5967*zeta[2]^2)/16 - (1827*zeta[2]^3)/20 - (6303*zeta[3])/4 + 
    602*zeta[2]*zeta[3] + 204*zeta[3]^2 - 1659*zeta[5], 
   11115595/256 - (921703*zeta[2])/64 - (48915*zeta[2]^2)/32 - 
    (12789*zeta[2]^3)/20 - (82651*zeta[3])/8 + (7031*zeta[2]*zeta[3])/2 + 
    147*zeta[2]^2*zeta[3] + 1428*zeta[3]^2 - (17481*zeta[5])/2 + 
    3165*zeta[2]*zeta[5] - (11673*zeta[7])/2, 
   131741303/512 - (12103235*zeta[2])/128 - (1830171*zeta[2]^2)/320 - 
    (252479*zeta[2]^3)/80 - (240909*zeta[2]^4)/700 - (1066087*zeta[3])/16 + 
    (86547*zeta[2]*zeta[3])/4 + 1029*zeta[2]^2*zeta[3] + 8119*zeta[3]^2 - 
    2716*zeta[2]*zeta[3]^2 - (179217*zeta[5])/4 + 22155*zeta[2]*zeta[5] + 
    7500*zeta[3]*zeta[5] - (81711*zeta[7])/2 + 972*zeta[3, 5], 
   1502005843/1024 - (148910031*zeta[2])/256 - (12693927*zeta[2]^2)/640 - 
    (15610461*zeta[2]^3)/1120 - (240909*zeta[2]^4)/100 - 
    (13229635*zeta[3])/32 + (1111327*zeta[2]*zeta[3])/8 + 
    (95319*zeta[2]^2*zeta[3])/20 + (63177*zeta[2]^3*zeta[3])/35 + 
    (95763*zeta[3]^2)/2 - 19012*zeta[2]*zeta[3]^2 - 3792*zeta[3]^3 - 
    (1917141*zeta[5])/8 + (232965*zeta[2]*zeta[5])/2 + 
    (6561*zeta[2]^2*zeta[5])/10 + 52500*zeta[3]*zeta[5] - 
    (419961*zeta[7])/2 + (153813*zeta[2]*zeta[7])/2 - 129660*zeta[9] + 
    6804*zeta[3, 5], 16647468959/2048 - (1747305483*zeta[2])/512 - 
    (15951591*zeta[2]^2)/256 - (134817041*zeta[2]^3)/2240 - 
    (137638269*zeta[2]^4)/11200 - (1238660001*zeta[2]^5)/215600 - 
    (157724623*zeta[3])/64 + (14147899*zeta[2]*zeta[3])/16 + 
    (701523*zeta[2]^2*zeta[3])/40 + (63177*zeta[2]^3*zeta[3])/5 + 
    (1185055*zeta[3]^2)/4 - 107723*zeta[2]*zeta[3]^2 - 
    (1902*zeta[2]^2*zeta[3]^2)/5 - 26544*zeta[3]^3 - (21297417*zeta[5])/16 + 
    (2378205*zeta[2]*zeta[5])/4 + (45927*zeta[2]^2*zeta[5])/10 + 
    290490*zeta[3]*zeta[5] - 98844*zeta[2]*zeta[3]*zeta[5] + 
    (571311*zeta[5]^2)/7 - (4083867*zeta[7])/4 + (1076691*zeta[2]*zeta[7])/
     2 + (1135899*zeta[3]*zeta[7])/7 - 907620*zeta[9] + 33048*zeta[3, 5] - 
    12636*zeta[2]*zeta[3, 5] + (71685*zeta[3, 7])/7, 
   180652195355/4096 - (19800147511*zeta[2])/1024 - 
    (411524367*zeta[2]^2)/2560 - (1185108917*zeta[2]^3)/4480 - 
    (1316086713*zeta[2]^4)/22400 - (1238660001*zeta[2]^5)/30800 - 
    (1816642571*zeta[3])/128 + (174238055*zeta[2]*zeta[3])/32 + 
    (3968607*zeta[2]^2*zeta[3])/80 + (8956709*zeta[2]^3*zeta[3])/140 + 
    (22282593*zeta[2]^4*zeta[3])/700 + (14725435*zeta[3]^2)/8 - 
    (1263351*zeta[2]*zeta[3]^2)/2 - (13314*zeta[2]^2*zeta[3]^2)/5 - 
    (448300*zeta[3]^3)/3 + (148912*zeta[2]*zeta[3]^3)/3 - 
    (239839725*zeta[5])/32 + (25309905*zeta[2]*zeta[5])/8 + 
    (376533*zeta[2]^2*zeta[5])/20 + (626403*zeta[2]^3*zeta[5])/14 + 
    1635165*zeta[3]*zeta[5] - 691908*zeta[2]*zeta[3]*zeta[5] - 
    200148*zeta[3]^2*zeta[5] + 571311*zeta[5]^2 - (40844199*zeta[7])/8 + 
    (5529669*zeta[2]*zeta[7])/2 - (254871*zeta[2]^2*zeta[7])/4 + 
    1135899*zeta[3]*zeta[7] - (27731395*zeta[9])/6 + 
    (2669750*zeta[2]*zeta[9])/3 - (3116121*zeta[11])/2 + 139968*zeta[3, 5] - 
    88452*zeta[2]*zeta[3, 5] - 33048*zeta[3]*zeta[3, 5] + 71685*zeta[3, 7] - 
    43740*zeta[2, 1, 8], 1928958527111/8192 - (218592367379*zeta[2])/2048 - 
    (195522063*zeta[2]^2)/1024 - (2151951733*zeta[2]^3)/1792 - 
    (2572057977*zeta[2]^4)/8960 - (174408317343*zeta[2]^5)/862400 - 
    (1631965516479*zeta[2]^6)/14014000 - (20348290615*zeta[3])/256 + 
    (2068049283*zeta[2]*zeta[3])/64 + (9736059*zeta[2]^2*zeta[3])/160 + 
    (84187833*zeta[2]^3*zeta[3])/280 + (22282593*zeta[2]^4*zeta[3])/100 + 
    (178743655*zeta[3]^2)/16 - (15553171*zeta[2]*zeta[3]^2)/4 - 
    (69003*zeta[2]^2*zeta[3]^2)/10 - (649482*zeta[2]^3*zeta[3]^2)/35 - 
    866810*zeta[3]^3 + (1042384*zeta[2]*zeta[3]^3)/3 + 47080*zeta[3]^4 - 
    (2689805601*zeta[5])/64 + (279898485*zeta[2]*zeta[5])/16 + 
    (1601181*zeta[2]^2*zeta[5])/40 + (626403*zeta[2]^3*zeta[5])/2 + 
    (19365585*zeta[3]*zeta[5])/2 - 3822066*zeta[2]*zeta[3]*zeta[5] - 
    (272862*zeta[2]^2*zeta[3]*zeta[5])/5 - 1401036*zeta[3]^2*zeta[5] + 
    (21287799*zeta[5]^2)/7 - 1405485*zeta[2]*zeta[5]^2 - 
    (426123363*zeta[7])/16 + (53684703*zeta[2]*zeta[7])/4 - 
    (1784097*zeta[2]^2*zeta[7])/4 + (42820944*zeta[3]*zeta[7])/7 - 
    2811993*zeta[2]*zeta[3]*zeta[7] + 4788108*zeta[5]*zeta[7] - 
    (88040605*zeta[9])/4 + (18688250*zeta[2]*zeta[9])/3 + 
    4767860*zeta[3]*zeta[9] - (21812847*zeta[11])/2 + 559872*zeta[3, 5] - 
    429624*zeta[2]*zeta[3, 5] + (48114*zeta[2]^2*zeta[3, 5])/5 - 
    231336*zeta[3]*zeta[3, 5] + (2437290*zeta[3, 7])/7 - 
    108135*zeta[2]*zeta[3, 7] + 45900*zeta[3, 9] - 306180*zeta[2, 1, 8] - 
    38880*zeta[2, 1, 1, 8], -397965857317004916346415430486121140245957/
     653871635028594126033410056254839774517 + 
    (254783081493632524739828185704789715462323*zeta[2])/
     217957211676198042011136685418279924839 - 
    (60734525978236285818480925034361089207946*zeta[2]^2)/
     217957211676198042011136685418279924839 - 
    (6959368869089055312595593330728281569155*zeta[2]^3)/
     653871635028594126033410056254839774517 + 
    (342710847463891954731941228606159464482505*zeta[2]^4)/
     653871635028594126033410056254839774517 + 
    (820315591380995365794690236012557317027385*zeta[2]^5)/
     653871635028594126033410056254839774517 - 
    (8876710529255791115662465828884802916833*zeta[2]^6)/
     217957211676198042011136685418279924839 + 
    (548371517954868957490081014341709297657307*zeta[3])/
     653871635028594126033410056254839774517 + 
    (7249428992963996155273180737346539778057*zeta[2]*zeta[3])/
     653871635028594126033410056254839774517 + 
    (136989201176644132339350904586921361857570*zeta[2]^2*zeta[3])/
     653871635028594126033410056254839774517 - 
    (1191315535045196389851503314556512858220609*zeta[2]^3*zeta[3])/
     653871635028594126033410056254839774517 - 
    (31872507976083112337413075286309022877447*zeta[2]^4*zeta[3])/
     217957211676198042011136685418279924839 + 
    (775693907041242216799766957961032026938757*zeta[3]^2)/
     653871635028594126033410056254839774517 - 
    (83268080776413350654046807250670324640990*zeta[2]*zeta[3]^2)/
     217957211676198042011136685418279924839 + 
    (99504975455764505221602729832183065196*zeta[2]^2*zeta[3]^2)/
     217957211676198042011136685418279924839 + 
    (1498533607403231732576812584725468622473824*zeta[2]^3*zeta[3]^2)/
     653871635028594126033410056254839774517 + 
    (385245614629209933836855074424481733955729*zeta[3]^3)/
     653871635028594126033410056254839774517 + 
    (780435146885063058822976557920721622651624*zeta[2]*zeta[3]^3)/
     653871635028594126033410056254839774517 - 
    (331826077095882800631183787239882322083734*zeta[3]^4)/
     217957211676198042011136685418279924839 + 
    (351726299978634011474291490259652458595225*zeta[5])/
     653871635028594126033410056254839774517 + 
    (390128314336812901588472969878113847641983*zeta[2]*zeta[5])/
     653871635028594126033410056254839774517 - 
    (18865060848192776080586891626171594478830*zeta[2]^2*zeta[5])/
     653871635028594126033410056254839774517 + 
    (133854865188422336503841423710408430292482*zeta[2]^3*zeta[5])/
     217957211676198042011136685418279924839 - 
    (55911241141218654064088728178134995422062*zeta[3]*zeta[5])/
     653871635028594126033410056254839774517 + 
    (1052205947546061489864560851209260866320038*zeta[2]*zeta[3]*zeta[5])/
     653871635028594126033410056254839774517 - 
    (278234376361417350000608880522836306867068*zeta[2]^2*zeta[3]*zeta[5])/
     217957211676198042011136685418279924839 - 
    (81979609872958787924812241091930493663612*zeta[3]^2*zeta[5])/
     653871635028594126033410056254839774517 + 
    (280763398895177670669509786828663651621447*zeta[5]^2)/
     217957211676198042011136685418279924839 + 
    (24124829462816460251953121449204983098515*zeta[2]*zeta[5]^2)/
     217957211676198042011136685418279924839 - 
    (117393953621976792574610379938773379110084*zeta[7])/
     653871635028594126033410056254839774517 + 
    (87697877269705428038205067128267376416199*zeta[2]*zeta[7])/
     653871635028594126033410056254839774517 - 
    (812823658317826507488177910351529606395289*zeta[2]^2*zeta[7])/
     653871635028594126033410056254839774517 - 
    (46551009885577317641800611310178821667733*zeta[3]*zeta[7])/
     217957211676198042011136685418279924839 - 
    (918015239606620147343249250748423790791039*zeta[2]*zeta[3]*zeta[7])/
     653871635028594126033410056254839774517 + 
    (213911608617132260103800844141976359959101*zeta[5]*zeta[7])/
     217957211676198042011136685418279924839 + 
    (1032558779652592050103096864481387331983656*zeta[9])/
     653871635028594126033410056254839774517 - 
    (189388549259247264199799142258133847701081*zeta[2]*zeta[9])/
     217957211676198042011136685418279924839 + 
    (7167389666439582076117555783676708923902*zeta[3]*zeta[9])/
     217957211676198042011136685418279924839 + 
    (813508914006089857428559519503070241101580*zeta[11])/
     653871635028594126033410056254839774517 + 
    (158483636826555170709230548206165379903694*zeta[3, 5])/
     653871635028594126033410056254839774517 - 
    (666106234797694426689719724705143188361987*zeta[2]*zeta[3, 5])/
     653871635028594126033410056254839774517 - 
    (668352858905621376913364074113182961167608*zeta[2]^2*zeta[3, 5])/
     653871635028594126033410056254839774517 + 
    (10843667810091434183389979232816491266922*zeta[3]*zeta[3, 5])/
     217957211676198042011136685418279924839 + 
    (69576612324764540539869556360580444174707*zeta[3, 7])/
     653871635028594126033410056254839774517 - 
    (136800220036172085548439014256030228411462*zeta[2]*zeta[3, 7])/
     217957211676198042011136685418279924839 - 
    (1232630499381523798425126838971263517165853*zeta[3, 9])/
     653871635028594126033410056254839774517 - 
    (534379456599402555985301405537150632150117*zeta[2, 1, 8])/
     653871635028594126033410056254839774517 - 
    (158023961387908860254451635240078283123742*zeta[2, 1, 1, 8])/
     653871635028594126033410056254839774517, 
   80055786995319144879106937735208099985706/
     192652068804426641725400776268312165929 - 
    (10590819099209466110999814221687885389492*zeta[2])/
     192652068804426641725400776268312165929 - 
    (36986353115447888255795535964543667168826*zeta[2]^2)/
     192652068804426641725400776268312165929 - 
    (148555434159502361288204754094279488758309*zeta[2]^3)/
     192652068804426641725400776268312165929 - 
    (500519949325689740020797758907950416971317*zeta[2]^4)/
     192652068804426641725400776268312165929 + 
    (366626269906421814796956504156801946906896*zeta[2]^5)/
     192652068804426641725400776268312165929 + 
    (397223148178281240891127806534356409895226*zeta[2]^6)/
     192652068804426641725400776268312165929 + 
    (341071170063339327914577314808440749814412*zeta[3])/
     192652068804426641725400776268312165929 - 
    (543938262633826986593320572546031318528332*zeta[2]*zeta[3])/
     192652068804426641725400776268312165929 + 
    (93073847099330521311521145821473233022033*zeta[2]^2*zeta[3])/
     192652068804426641725400776268312165929 + 
    (31786027313394562060422191516803381145334*zeta[2]^3*zeta[3])/
     192652068804426641725400776268312165929 + 
    (439676468352726144298105673797363358775480*zeta[2]^4*zeta[3])/
     192652068804426641725400776268312165929 + 
    (554573490940291230245391098615755638769057*zeta[3]^2)/
     192652068804426641725400776268312165929 - 
    (131815944791815292011469712989359830611288*zeta[2]*zeta[3]^2)/
     192652068804426641725400776268312165929 - 
    (590637650621438193495947004909745731210570*zeta[2]^2*zeta[3]^2)/
     192652068804426641725400776268312165929 + 
    (351398800650828269111733639383865771887607*zeta[2]^3*zeta[3]^2)/
     192652068804426641725400776268312165929 + 
    (153479914766744248197883637029503073804830*zeta[3]^3)/
     192652068804426641725400776268312165929 - 
    (333701448807888205642912290351300206700626*zeta[2]*zeta[3]^3)/
     192652068804426641725400776268312165929 - 
    (26039203103009871624347531464971573485819*zeta[3]^4)/
     192652068804426641725400776268312165929 - 
    (135314160687563718420496446396186500909296*zeta[5])/
     192652068804426641725400776268312165929 - 
    (384650295713673444209888963648614942864118*zeta[2]*zeta[5])/
     192652068804426641725400776268312165929 - 
    (179717076227641063917249186308321631950997*zeta[2]^2*zeta[5])/
     192652068804426641725400776268312165929 - 
    (703031266549534696135379725179585601493643*zeta[2]^3*zeta[5])/
     192652068804426641725400776268312165929 + 
    (583334382155558479256100937275109187885394*zeta[3]*zeta[5])/
     192652068804426641725400776268312165929 + 
    (644241798097548943282375045171627363438038*zeta[2]*zeta[3]*zeta[5])/
     192652068804426641725400776268312165929 + 
    (78386528695426346824937632530033573256634*zeta[2]^2*zeta[3]*zeta[5])/
     192652068804426641725400776268312165929 - 
    (35862834473939546713171909364723648888324*zeta[3]^2*zeta[5])/
     192652068804426641725400776268312165929 - 
    (115384097779003593100748428958934953426117*zeta[5]^2)/
     192652068804426641725400776268312165929 + 
    (96704334625160445695952506269049266213767*zeta[2]*zeta[5]^2)/
     192652068804426641725400776268312165929 - 
    (629014088592596061523201727406985663477076*zeta[7])/
     192652068804426641725400776268312165929 + 
    (244284777104530652121711197812206054622827*zeta[2]*zeta[7])/
     192652068804426641725400776268312165929 - 
    (246904700327191269123232078894004440324276*zeta[2]^2*zeta[7])/
     192652068804426641725400776268312165929 + 
    (173793150468776098339144478091111706783600*zeta[3]*zeta[7])/
     192652068804426641725400776268312165929 - 
    (274660547198606158372035976489723287580237*zeta[2]*zeta[3]*zeta[7])/
     192652068804426641725400776268312165929 + 
    (100812826728299146226561925804750718383204*zeta[5]*zeta[7])/
     192652068804426641725400776268312165929 - 
    (118133163592784438472606041581188404876471*zeta[9])/
     192652068804426641725400776268312165929 + 
    (272456456126931815779684319016277330995095*zeta[2]*zeta[9])/
     192652068804426641725400776268312165929 - 
    (243499313971459739433351675442451377649502*zeta[3]*zeta[9])/
     192652068804426641725400776268312165929 + 
    (484085153900366148818860555404970757492625*zeta[11])/
     192652068804426641725400776268312165929 + 
    (554375456146285707612542463582863033199822*zeta[3, 5])/
     192652068804426641725400776268312165929 - 
    (302530260885496315176585068137390818832722*zeta[2]*zeta[3, 5])/
     192652068804426641725400776268312165929 + 
    (344107735018331077422809496381829843777045*zeta[2]^2*zeta[3, 5])/
     192652068804426641725400776268312165929 + 
    (2852330395393899997632169936413678093632*zeta[3]*zeta[3, 5])/
     192652068804426641725400776268312165929 + 
    (18818922903073100908557704421527829929670*zeta[3, 7])/
     192652068804426641725400776268312165929 - 
    (220691759891137377847654852680314842022884*zeta[2]*zeta[3, 7])/
     192652068804426641725400776268312165929 - 
    (4543743191781562498295295003602033469916*zeta[3, 9])/
     192652068804426641725400776268312165929 - 
    (146625074997257186687627435632831616250177*zeta[2, 1, 8])/
     192652068804426641725400776268312165929 - 
    (332479494736646971841184974852636916506159*zeta[2, 1, 1, 8])/
     192652068804426641725400776268312165929}, 0, 13, 1], 
 SeriesData[eps, 0, {-zeta[2], zeta[2]/2 - 13*zeta[3], 
   (3*zeta[2])/2 - (267*zeta[2]^2)/10 + (13*zeta[3])/2, 
   4*zeta[2] + (267*zeta[2]^2)/20 + (39*zeta[3])/2 + 191*zeta[2]*zeta[3] - 
    (1129*zeta[5])/2, 10*zeta[2] + (801*zeta[2]^2)/20 - 
    (16547*zeta[2]^3)/70 + 52*zeta[3] - (191*zeta[2]*zeta[3])/2 + 
    487*zeta[3]^2 + (1129*zeta[5])/4, 24*zeta[2] + (534*zeta[2]^2)/5 + 
    (16547*zeta[2]^3)/140 + 130*zeta[3] - (573*zeta[2]*zeta[3])/2 + 
    (5751*zeta[2]^2*zeta[3])/10 - (487*zeta[3]^2)/2 + (3387*zeta[5])/4 + 
    (15073*zeta[2]*zeta[5])/2 - (231321*zeta[7])/16, 
   56*zeta[2] + 267*zeta[2]^2 + (49641*zeta[2]^3)/140 - 
    (7393753*zeta[2]^4)/7000 + 312*zeta[3] - 764*zeta[2]*zeta[3] - 
    (5751*zeta[2]^2*zeta[3])/20 - (1461*zeta[3]^2)/2 - 
    6609*zeta[2]*zeta[3]^2 + 2258*zeta[5] - (15073*zeta[2]*zeta[5])/4 + 
    (109558*zeta[3]*zeta[5])/5 + (231321*zeta[7])/32 + (8667*zeta[3, 5])/5, 
   128*zeta[2] + (3204*zeta[2]^2)/5 + (33094*zeta[2]^3)/35 + 
    (7393753*zeta[2]^4)/14000 + 728*zeta[3] - 1910*zeta[2]*zeta[3] - 
    (17253*zeta[2]^2*zeta[3])/20 + (461221*zeta[2]^3*zeta[3])/70 - 
    1948*zeta[3]^2 + (6609*zeta[2]*zeta[3]^2)/2 - 9746*zeta[3]^3 + 
    5645*zeta[5] - (45219*zeta[2]*zeta[5])/4 + (82713*zeta[2]^2*zeta[5])/20 - 
    (54779*zeta[3]*zeta[5])/5 + (693963*zeta[7])/32 + 
    (3035517*zeta[2]*zeta[7])/16 - (5123149*zeta[9])/16 - 
    (8667*zeta[3, 5])/10, 288*zeta[2] + (7476*zeta[2]^2)/5 + 
    (16547*zeta[2]^3)/7 + (22181259*zeta[2]^4)/14000 - 
    (1259387433*zeta[2]^5)/107800 + 1664*zeta[3] - 4584*zeta[2]*zeta[3] - 
    (11502*zeta[2]^2*zeta[3])/5 - (461221*zeta[2]^3*zeta[3])/140 - 
    4870*zeta[3]^2 + (19827*zeta[2]*zeta[3]^2)/2 - 
    (62889*zeta[2]^2*zeta[3]^2)/10 + 4873*zeta[3]^3 + 13548*zeta[5] - 
    30146*zeta[2]*zeta[5] - (82713*zeta[2]^2*zeta[5])/40 - 
    (164337*zeta[3]*zeta[5])/5 - 289178*zeta[2]*zeta[3]*zeta[5] + 
    (26598837*zeta[5]^2)/112 + (231321*zeta[7])/4 - 
    (3035517*zeta[2]*zeta[7])/32 + (56479677*zeta[3]*zeta[7])/112 + 
    (5123149*zeta[9])/32 - (26001*zeta[3, 5])/10 - 22923*zeta[2]*zeta[3, 5] + 
    (2087937*zeta[3, 7])/112, 640*zeta[2] + (17088*zeta[2]^2)/5 + 
    (198564*zeta[2]^3)/35 + (7393753*zeta[2]^4)/1750 + 
    (1259387433*zeta[2]^5)/215600 + 3744*zeta[3] - 10696*zeta[2]*zeta[3] - 
    5751*zeta[2]^2*zeta[3] - (1383663*zeta[2]^3*zeta[3])/140 + 
    (103742657*zeta[2]^4*zeta[3])/1400 - 11688*zeta[3]^2 + 
    26436*zeta[2]*zeta[3]^2 + (62889*zeta[2]^2*zeta[3]^2)/20 + 
    14619*zeta[3]^3 + (388010*zeta[2]*zeta[3]^3)/3 + 31612*zeta[5] - 
    75365*zeta[2]*zeta[5] - (248139*zeta[2]^2*zeta[5])/40 + 
    (17711663*zeta[2]^3*zeta[5])/140 - (438232*zeta[3]*zeta[5])/5 + 
    144589*zeta[2]*zeta[3]*zeta[5] - (1145459*zeta[3]^2*zeta[5])/2 - 
    (26598837*zeta[5]^2)/224 + (1156605*zeta[7])/8 - 
    (9106551*zeta[2]*zeta[7])/32 - (13072131*zeta[2]^2*zeta[7])/160 - 
    (56479677*zeta[3]*zeta[7])/224 + (15369447*zeta[9])/32 + 
    (134722159*zeta[2]*zeta[9])/48 - (1196736383*zeta[11])/256 - 
    (34668*zeta[3, 5])/5 + (22923*zeta[2]*zeta[3, 5])/2 - 
    65205*zeta[3]*zeta[3, 5] - (2087937*zeta[3, 7])/224 - 
    (147987*zeta[2, 1, 8])/2, 1408*zeta[2] + (38448*zeta[2]^2)/5 + 
    (66188*zeta[2]^3)/5 + (7393753*zeta[2]^4)/700 + 
    (3778162299*zeta[2]^5)/215600 - (2853328850077*zeta[2]^6)/14014000 + 
    8320*zeta[3] - 24448*zeta[2]*zeta[3] - (69012*zeta[2]^2*zeta[3])/5 - 
    (922442*zeta[2]^3*zeta[3])/35 - (103742657*zeta[2]^4*zeta[3])/2800 - 
    27272*zeta[3]^2 + 66090*zeta[2]*zeta[3]^2 + (188667*zeta[2]^2*zeta[3]^2)/
     20 - (7134123*zeta[2]^3*zeta[3]^2)/70 + 38984*zeta[3]^3 - 
    (194005*zeta[2]*zeta[3]^3)/3 + (393041*zeta[3]^4)/3 + 72256*zeta[5] - 
    180876*zeta[2]*zeta[5] - (82713*zeta[2]^2*zeta[5])/5 - 
    (17711663*zeta[2]^3*zeta[5])/280 - 219116*zeta[3]*zeta[5] + 
    433767*zeta[2]*zeta[3]*zeta[5] - (875937*zeta[2]^2*zeta[3]*zeta[5])/5 + 
    (1145459*zeta[3]^2*zeta[5])/4 - (79796511*zeta[5]^2)/224 - 
    (408327609*zeta[2]*zeta[5]^2)/112 + (693963*zeta[7])/2 - 
    (3035517*zeta[2]*zeta[7])/4 + (13072131*zeta[2]^2*zeta[7])/320 - 
    (169439031*zeta[3]*zeta[7])/224 - (861946497*zeta[2]*zeta[3]*zeta[7])/
     112 + (98707449*zeta[5]*zeta[7])/8 + (5123149*zeta[9])/4 - 
    (134722159*zeta[2]*zeta[9])/96 + (154927465*zeta[3]*zeta[9])/12 + 
    (1196736383*zeta[11])/512 - 17334*zeta[3, 5] + 
    (68769*zeta[2]*zeta[3, 5])/2 + (77517*zeta[2]^2*zeta[3, 5])/10 + 
    (65205*zeta[3]*zeta[3, 5])/2 - (6263811*zeta[3, 7])/224 - 
    (23082165*zeta[2]*zeta[3, 7])/112 + (781191*zeta[3, 9])/8 + 
    (147987*zeta[2, 1, 8])/4 - 62856*zeta[2, 1, 1, 8], 
   -60547184577244359073400034900851670643411/
     1196235844561584314710643581609877533 - 
    (52745454303695833832547708451197265188181*zeta[2])/
     1196235844561584314710643581609877533 - 
    (754745189437604684221707111071112926727500*zeta[2]^2)/
     3588707533684752944131930744829632599 + 
    (268294973176781511047462390693408722586242*zeta[2]^3)/
     3588707533684752944131930744829632599 + 
    (113480286860765738698102543698848796397657*zeta[2]^4)/
     3588707533684752944131930744829632599 + 
    (1049209926651138647126282820598439500396688*zeta[2]^5)/
     3588707533684752944131930744829632599 + 
    (35695553041255583549190859553204126412919*zeta[2]^6)/
     3588707533684752944131930744829632599 - 
    (130257368951427591918759600077947442664653*zeta[3])/
     3588707533684752944131930744829632599 - 
    (9774090246817596899917058871012429051755*zeta[2]*zeta[3])/
     3588707533684752944131930744829632599 + 
    (85074826408528693634890589444754269813686*zeta[2]^2*zeta[3])/
     512672504812107563447418677832804657 + 
    (66038702126847632553310431402631246828766*zeta[2]^3*zeta[3])/
     1196235844561584314710643581609877533 + 
    (150203753868499284210236456427763112354248*zeta[2]^4*zeta[3])/
     3588707533684752944131930744829632599 - 
    (135272131929063322816276141388504908172362*zeta[3]^2)/
     1196235844561584314710643581609877533 + 
    (451055055020964152092352805997549630752446*zeta[2]*zeta[3]^2)/
     3588707533684752944131930744829632599 - 
    (163871339961813023651196884222494129933253*zeta[2]^2*zeta[3]^2)/
     1196235844561584314710643581609877533 - 
    (575382145673186040281392340558150617883690*zeta[2]^3*zeta[3]^2)/
     3588707533684752944131930744829632599 - 
    (236217023614200988371116729085704092059149*zeta[3]^3)/
     1196235844561584314710643581609877533 - 
    (571133212868377799740154311306108022470*zeta[2]*zeta[3]^3)/
     512672504812107563447418677832804657 + 
    (350622576985971308759857514492133361254879*zeta[3]^4)/
     1196235844561584314710643581609877533 - 
    (102847627873223515162792033691514762147013*zeta[5])/
     512672504812107563447418677832804657 - 
    (42967059930323951153946758048353365082271*zeta[2]*zeta[5])/
     512672504812107563447418677832804657 - 
    (842018803371558965450711359391217951674828*zeta[2]^2*zeta[5])/
     3588707533684752944131930744829632599 + 
    (509433471547002021689770352511741554084195*zeta[2]^3*zeta[5])/
     3588707533684752944131930744829632599 + 
    (1547014578303770242543857839945535139834*zeta[3]*zeta[5])/
     73238929258872509063916953976114951 - 
    (61693929149368857768258956579238170809400*zeta[2]*zeta[3]*zeta[5])/
     1196235844561584314710643581609877533 + 
    (1546559905538629316401281889087908589662965*zeta[2]^2*zeta[3]*zeta[5])/
     3588707533684752944131930744829632599 - 
    (455008055458245849054715628227328192109932*zeta[3]^2*zeta[5])/
     3588707533684752944131930744829632599 - 
    (812982505795558331669708306522608954029730*zeta[5]^2)/
     3588707533684752944131930744829632599 - 
    (170526334582096359275061401084593046813634*zeta[2]*zeta[5]^2)/
     1196235844561584314710643581609877533 + 
    (53527789711523580592609777617325469596729*zeta[7])/
     3588707533684752944131930744829632599 + 
    (53428392108807438232500835591427399882036*zeta[2]*zeta[7])/
     1196235844561584314710643581609877533 + 
    (59854299213776402230405794834512586554179*zeta[2]^2*zeta[7])/
     512672504812107563447418677832804657 - 
    (747618902984044659295471820310539034941513*zeta[3]*zeta[7])/
     3588707533684752944131930744829632599 - 
    (730671837619541745119623931597602085936266*zeta[2]*zeta[3]*zeta[7])/
     3588707533684752944131930744829632599 - 
    (371897762107449157106372843519511351351557*zeta[5]*zeta[7])/
     1196235844561584314710643581609877533 + 
    (45939757851736143673990945790953182940691*zeta[9])/
     512672504812107563447418677832804657 - 
    (396708361728854748475889751282712311718994*zeta[2]*zeta[9])/
     3588707533684752944131930744829632599 + 
    (51659583570197656232263461974034981631792*zeta[3]*zeta[9])/
     3588707533684752944131930744829632599 + 
    (787427965270211892043218336439406774902990*zeta[11])/
     3588707533684752944131930744829632599 + 
    (187207220649690647041696501141616618839561*zeta[3, 5])/
     1196235844561584314710643581609877533 + 
    (659505544908204336098186175178932976709276*zeta[2]*zeta[3, 5])/
     3588707533684752944131930744829632599 + 
    (921557001167335742724323605851977566810223*zeta[2]^2*zeta[3, 5])/
     3588707533684752944131930744829632599 - 
    (412609624387870371767786214846920151668264*zeta[3]*zeta[3, 5])/
     3588707533684752944131930744829632599 - 
    (148364443128413785271201454157073651807612*zeta[3, 7])/
     1196235844561584314710643581609877533 - 
    (130127053099058365463082662102865471705889*zeta[2]*zeta[3, 7])/
     1196235844561584314710643581609877533 + 
    (513778858362472474112713464432299046525332*zeta[3, 9])/
     3588707533684752944131930744829632599 + 
    (252361785228593145577132890145184749792180*zeta[2, 1, 8])/
     3588707533684752944131930744829632599 + 
    (481647801348969741011545658925364824326081*zeta[2, 1, 1, 8])/
     3588707533684752944131930744829632599}, -3, 9, 1], 
 SeriesData[eps, 0, {(7*zeta[2]^2)/5, (-7*zeta[2]^2)/2 - 18*zeta[2]*zeta[3] + 
    87*zeta[5], (-7*zeta[2]^2)/10 + (647*zeta[2]^3)/5 + 45*zeta[2]*zeta[3] - 
    108*zeta[3]^2 - (435*zeta[5])/2, (-7*zeta[2]^2)/5 - (647*zeta[2]^3)/2 + 
    9*zeta[2]*zeta[3] - (1984*zeta[2]^2*zeta[3])/5 + 270*zeta[3]^2 - 
    (87*zeta[5])/2 - 1545*zeta[2]*zeta[5] + (24813*zeta[7])/4, 
   (-14*zeta[2]^2)/5 - (647*zeta[2]^3)/10 + (587007*zeta[2]^4)/250 + 
    18*zeta[2]*zeta[3] + 992*zeta[2]^2*zeta[3] + 54*zeta[3]^2 + 
    1530*zeta[2]*zeta[3]^2 - 87*zeta[5] + (7725*zeta[2]*zeta[5])/2 - 
    (40656*zeta[3]*zeta[5])/5 - (124065*zeta[7])/8 - (1134*zeta[3, 5])/5, 
   (-28*zeta[2]^2)/5 - (647*zeta[2]^3)/5 - (587007*zeta[2]^4)/100 + 
    36*zeta[2]*zeta[3] + (992*zeta[2]^2*zeta[3])/5 - 
    (15149*zeta[2]^3*zeta[3])/5 + 108*zeta[3]^2 - 3825*zeta[2]*zeta[3]^2 + 
    2376*zeta[3]^3 - 174*zeta[5] + (1545*zeta[2]*zeta[5])/2 - 
    (87051*zeta[2]^2*zeta[5])/10 + 20328*zeta[3]*zeta[5] - 
    (24813*zeta[7])/8 - (347193*zeta[2]*zeta[7])/4 + 223314*zeta[9] + 
    567*zeta[3, 5], (-56*zeta[2]^2)/5 - (1294*zeta[2]^3)/5 - 
    (587007*zeta[2]^4)/500 + (81387597*zeta[2]^5)/3850 + 72*zeta[2]*zeta[3] + 
    (1984*zeta[2]^2*zeta[3])/5 + (15149*zeta[2]^3*zeta[3])/2 + 
    216*zeta[3]^2 - 765*zeta[2]*zeta[3]^2 + (11246*zeta[2]^2*zeta[3]^2)/5 - 
    5940*zeta[3]^3 - 348*zeta[5] + 1545*zeta[2]*zeta[5] + 
    (87051*zeta[2]^2*zeta[5])/4 + (20328*zeta[3]*zeta[5])/5 + 
    107124*zeta[2]*zeta[3]*zeta[5] - (352629*zeta[5]^2)/4 - 
    (24813*zeta[7])/4 + (1735965*zeta[2]*zeta[7])/8 - 
    (734049*zeta[3]*zeta[7])/4 - 558285*zeta[9] + (567*zeta[3, 5])/5 + 
    3726*zeta[2]*zeta[3, 5] - (56781*zeta[3, 7])/4, 
   (-112*zeta[2]^2)/5 - (2588*zeta[2]^3)/5 - (587007*zeta[2]^4)/250 - 
    (81387597*zeta[2]^5)/1540 + 144*zeta[2]*zeta[3] + 
    (3968*zeta[2]^2*zeta[3])/5 + (15149*zeta[2]^3*zeta[3])/10 + 
    (746226*zeta[2]^4*zeta[3])/875 + 432*zeta[3]^2 - 1530*zeta[2]*zeta[3]^2 - 
    5623*zeta[2]^2*zeta[3]^2 - 1188*zeta[3]^3 - 31572*zeta[2]*zeta[3]^3 - 
    696*zeta[5] + 3090*zeta[2]*zeta[5] + (87051*zeta[2]^2*zeta[5])/20 - 
    (4946751*zeta[2]^3*zeta[5])/70 + (40656*zeta[3]*zeta[5])/5 - 
    267810*zeta[2]*zeta[3]*zeta[5] + (497697*zeta[3]^2*zeta[5])/5 + 
    (1763145*zeta[5]^2)/8 - (24813*zeta[7])/2 + (347193*zeta[2]*zeta[7])/8 - 
    (5058501*zeta[2]^2*zeta[7])/40 + (3670245*zeta[3]*zeta[7])/8 - 
    111657*zeta[9] - (6595419*zeta[2]*zeta[9])/2 + (106193517*zeta[11])/16 + 
    (1134*zeta[3, 5])/5 - 9315*zeta[2]*zeta[3, 5] + 
    (139158*zeta[3]*zeta[3, 5])/5 + (283905*zeta[3, 7])/8 - 
    16767*zeta[2, 1, 8], (-224*zeta[2]^2)/5 - (5176*zeta[2]^3)/5 - 
    (587007*zeta[2]^4)/125 - (81387597*zeta[2]^5)/7700 + 
    (14803474306163*zeta[2]^6)/35035000 + 288*zeta[2]*zeta[3] + 
    (7936*zeta[2]^2*zeta[3])/5 + (15149*zeta[2]^3*zeta[3])/5 - 
    (373113*zeta[2]^4*zeta[3])/175 + 864*zeta[3]^2 - 3060*zeta[2]*zeta[3]^2 - 
    (5623*zeta[2]^2*zeta[3]^2)/5 + (253327*zeta[2]^3*zeta[3]^2)/35 - 
    2376*zeta[3]^3 + 78930*zeta[2]*zeta[3]^3 - 17982*zeta[3]^4 - 
    1392*zeta[5] + 6180*zeta[2]*zeta[5] + (87051*zeta[2]^2*zeta[5])/10 + 
    (4946751*zeta[2]^3*zeta[5])/28 + (81312*zeta[3]*zeta[5])/5 - 
    53562*zeta[2]*zeta[3]*zeta[5] + (7022172*zeta[2]^2*zeta[3]*zeta[5])/25 - 
    (497697*zeta[3]^2*zeta[5])/2 + (352629*zeta[5]^2)/8 + 
    (76092543*zeta[2]*zeta[5]^2)/28 - 24813*zeta[7] + 
    (347193*zeta[2]*zeta[7])/4 + (5058501*zeta[2]^2*zeta[7])/16 + 
    (734049*zeta[3]*zeta[7])/8 + (156026979*zeta[2]*zeta[3]*zeta[7])/28 - 
    (21057039*zeta[5]*zeta[7])/2 - 223314*zeta[9] + 
    (32977095*zeta[2]*zeta[9])/4 - 10162023*zeta[3]*zeta[9] - 
    (530967585*zeta[11])/32 + (2268*zeta[3, 5])/5 - 1863*zeta[2]*zeta[3, 5] - 
    (135837*zeta[2]^2*zeta[3, 5])/25 - 69579*zeta[3]*zeta[3, 5] + 
    (56781*zeta[3, 7])/8 + (2074167*zeta[2]*zeta[3, 7])/28 + 
    52425*zeta[3, 9] + (83835*zeta[2, 1, 8])/2 + 179496*zeta[2, 1, 1, 8], 
   -5117710801288181197323548718152972091321796/
     89498562231428062473599993651947597729 - 
    (8217914351264862218371164046891234975601074*zeta[2])/
     89498562231428062473599993651947597729 + 
    (1602920759729118241053260306827562054075421*zeta[2]^2)/
     89498562231428062473599993651947597729 - 
    (4724499369962019904913102472406046608026046*zeta[2]^3)/
     89498562231428062473599993651947597729 - 
    (4778224470597531067023586271175530757913329*zeta[2]^4)/
     89498562231428062473599993651947597729 + 
    (11726227373508216677109078795302858475369375*zeta[2]^5)/
     89498562231428062473599993651947597729 + 
    (8159501723635031791738391005191135879397063*zeta[2]^6)/
     89498562231428062473599993651947597729 - 
    (1698620258518749024645976449000163318801863*zeta[3])/
     89498562231428062473599993651947597729 + 
    (5119056538063831112711720559441465732681177*zeta[2]*zeta[3])/
     89498562231428062473599993651947597729 - 
    (1915989137102930112887538291318117753423695*zeta[2]^2*zeta[3])/
     89498562231428062473599993651947597729 + 
    (267637203939611868322616291765867170703557*zeta[2]^3*zeta[3])/
     89498562231428062473599993651947597729 - 
    (6545544099285942684055287033325618851913411*zeta[2]^4*zeta[3])/
     89498562231428062473599993651947597729 + 
    (698402839916918349523481413566661946446839*zeta[3]^2)/
     89498562231428062473599993651947597729 - 
    (6540457612964620371778223538996257773188146*zeta[2]*zeta[3]^2)/
     89498562231428062473599993651947597729 - 
    (495763599476717579850712938248523827634334*zeta[2]^2*zeta[3]^2)/
     89498562231428062473599993651947597729 + 
    (3019153762288114701819456150500610464178890*zeta[2]^3*zeta[3]^2)/
     89498562231428062473599993651947597729 - 
    (2476675157927127033504690384596771274291603*zeta[3]^3)/
     89498562231428062473599993651947597729 + 
    (5082807238113586526969883529712832631425573*zeta[2]*zeta[3]^3)/
     89498562231428062473599993651947597729 - 
    (3436547705488016132596832251372003748242115*zeta[3]^4)/
     89498562231428062473599993651947597729 + 
    (7701143127727979511751972068522262758813154*zeta[5])/
     89498562231428062473599993651947597729 + 
    (5609703529435486843105886180463039729907755*zeta[2]*zeta[5])/
     89498562231428062473599993651947597729 - 
    (6040035871171213963551125365401848801392902*zeta[2]^2*zeta[5])/
     89498562231428062473599993651947597729 - 
    (4856712987439819001841605373358005974915738*zeta[2]^3*zeta[5])/
     89498562231428062473599993651947597729 + 
    (2336179205154743873310066978979698683696584*zeta[3]*zeta[5])/
     89498562231428062473599993651947597729 - 
    (536510360521193481628250468986839867654282*zeta[2]*zeta[3]*zeta[5])/
     89498562231428062473599993651947597729 + 
    (2877651361692327292111843713012826297498568*zeta[2]^2*zeta[3]*zeta[5])/
     89498562231428062473599993651947597729 - 
    (6151546037986298031091791026724309549881006*zeta[3]^2*zeta[5])/
     89498562231428062473599993651947597729 - 
    (1622324883061988732745017790532906102320310*zeta[5]^2)/
     89498562231428062473599993651947597729 + 
    (10129169943344618206564914853183627946443405*zeta[2]*zeta[5]^2)/
     89498562231428062473599993651947597729 - 
    (5989382213759840146618974072872117995159030*zeta[7])/
     89498562231428062473599993651947597729 - 
    (4426824769802030902075764065043879202735240*zeta[2]*zeta[7])/
     89498562231428062473599993651947597729 - 
    (11993285041906574730021538663350134905531626*zeta[2]^2*zeta[7])/
     89498562231428062473599993651947597729 - 
    (5705569170368861345291125668618706928500965*zeta[3]*zeta[7])/
     89498562231428062473599993651947597729 - 
    (1036818540771396320118153830384782177029173*zeta[2]*zeta[3]*zeta[7])/
     89498562231428062473599993651947597729 - 
    (5569348179277585926659968493772867700763403*zeta[5]*zeta[7])/
     89498562231428062473599993651947597729 + 
    (9154284321328983009036709727462778700482276*zeta[9])/
     89498562231428062473599993651947597729 + 
    (4329391280292853082535243429936623044477525*zeta[2]*zeta[9])/
     89498562231428062473599993651947597729 - 
    (2004779110593861793548953381286618417538558*zeta[3]*zeta[9])/
     89498562231428062473599993651947597729 - 
    (2959813213481806493979745399310747879384164*zeta[11])/
     89498562231428062473599993651947597729 + 
    (5623586122042426465349045664616355520102776*zeta[3, 5])/
     89498562231428062473599993651947597729 - 
    (5811945924192678821618933848772173064193008*zeta[2]*zeta[3, 5])/
     89498562231428062473599993651947597729 + 
    (2989946359776957389957777517817232691000882*zeta[2]^2*zeta[3, 5])/
     89498562231428062473599993651947597729 - 
    (6826123381986706642819096496859847975540074*zeta[3]*zeta[3, 5])/
     89498562231428062473599993651947597729 + 
    (3931655488903238421572988315586521452903596*zeta[3, 7])/
     89498562231428062473599993651947597729 + 
    (10163958738963927334716763726554719772171757*zeta[2]*zeta[3, 7])/
     89498562231428062473599993651947597729 - 
    (78135310108533683091916184202666042512190*zeta[3, 9])/
     89498562231428062473599993651947597729 - 
    (8150136119093341044800925128634610309361251*zeta[2, 1, 8])/
     89498562231428062473599993651947597729 + 
    (6066228160466659491217013487433250247326275*zeta[2, 1, 1, 8])/
     89498562231428062473599993651947597729, 
   -391930628912558825865477134201591305400541/
     2775693720832264292995593486682166428 + 
    (19587482467393013728952383361861108441047*zeta[2])/
     2775693720832264292995593486682166428 - 
    (51768739047208664821315249142203823084565*zeta[2]^2)/
     693923430208066073248898371670541607 + 
    (403312377844676303827972740825624520290403*zeta[2]^3)/
     2775693720832264292995593486682166428 + 
    (155352324561726534278803935561693054901235*zeta[2]^4)/
     2775693720832264292995593486682166428 + 
    (221246640464485891537174460797499763032055*zeta[2]^5)/
     1387846860416132146497796743341083214 + 
    (321838008688738489783029153656372259090049*zeta[2]^6)/
     1387846860416132146497796743341083214 - 
    (906081304156355627444650257388463436423087*zeta[3])/
     2775693720832264292995593486682166428 - 
    (722041571895627978183094789515827144423803*zeta[2]*zeta[3])/
     2775693720832264292995593486682166428 - 
    (368376281931413596030029126051964772155499*zeta[2]^2*zeta[3])/
     2775693720832264292995593486682166428 - 
    (5569234596640510335868344942655134168381*zeta[2]^3*zeta[3])/
     23522828142646307567759266836289546 + 
    (528153661124949984540826257364528664059977*zeta[2]^4*zeta[3])/
     2775693720832264292995593486682166428 + 
    (206716511978038534512331823985830568752811*zeta[3]^2)/
     2775693720832264292995593486682166428 - 
    (36944701586397283177926621991711597235477*zeta[2]*zeta[3]^2)/
     693923430208066073248898371670541607 + 
    (223870112314124249696118324947099315252399*zeta[2]^2*zeta[3]^2)/
     1387846860416132146497796743341083214 - 
    (616061243731148942488546241329992356408341*zeta[2]^3*zeta[3]^2)/
     2775693720832264292995593486682166428 + 
    (129600213352422043545055616521843327325451*zeta[3]^3)/
     693923430208066073248898371670541607 + 
    (38329214899013103240703693689163928884387*zeta[2]*zeta[3]^3)/
     693923430208066073248898371670541607 + 
    (105970650101693495626708647478454480556872*zeta[3]^4)/
     693923430208066073248898371670541607 - 
    (102539724940593425248955849057271726751997*zeta[5])/
     2775693720832264292995593486682166428 + 
    (88338136191523337741449470484612761573287*zeta[2]*zeta[5])/
     1387846860416132146497796743341083214 - 
    (35480022303882471067626629429355221769777*zeta[2]^2*zeta[5])/
     2775693720832264292995593486682166428 + 
    (771202712863961977167784808739162158838981*zeta[2]^3*zeta[5])/
     2775693720832264292995593486682166428 - 
    (213790796122333755943006293730775774201503*zeta[3]*zeta[5])/
     693923430208066073248898371670541607 - 
    (156299845392573737501155184453447751948157*zeta[2]*zeta[3]*zeta[5])/
     693923430208066073248898371670541607 - 
    (748243013063311191361265956904450588795301*zeta[2]^2*zeta[3]*zeta[5])/
     2775693720832264292995593486682166428 + 
    (110029563567183853681776821975927589184245*zeta[3]^2*zeta[5])/
     2775693720832264292995593486682166428 + 
    (57575051261210352848247203123148198013117*zeta[5]^2)/
     2775693720832264292995593486682166428 - 
    (124718869072551722762213445615356805575951*zeta[2]*zeta[5]^2)/
     1387846860416132146497796743341083214 + 
    (136289092146256910141035152273142696384287*zeta[7])/
     2775693720832264292995593486682166428 - 
    (111221710565000762788872850569823517070713*zeta[2]*zeta[7])/
     693923430208066073248898371670541607 - 
    (192686879736243184771317908789378048597687*zeta[2]^2*zeta[7])/
     2775693720832264292995593486682166428 - 
    (739168588947759472817894629567142646586421*zeta[3]*zeta[7])/
     2775693720832264292995593486682166428 - 
    (294771904004040980054896579425329176634595*zeta[2]*zeta[3]*zeta[7])/
     2775693720832264292995593486682166428 + 
    (132218243809766800115711423478186311054693*zeta[5]*zeta[7])/
     1387846860416132146497796743341083214 + 
    (19802894036174062420360805957503748348625*zeta[9])/
     2775693720832264292995593486682166428 - 
    (469303439399180831835096453155462233437145*zeta[2]*zeta[9])/
     2775693720832264292995593486682166428 + 
    (215605055591908224084785682710437431684055*zeta[3]*zeta[9])/
     2775693720832264292995593486682166428 - 
    (3242645747652954842020159739571664934589*zeta[11])/
     2775693720832264292995593486682166428 - 
    (28439837160417317731069039396691627088287*zeta[3, 5])/
     2775693720832264292995593486682166428 + 
    (186388156685968050869102104583821791128355*zeta[2]*zeta[3, 5])/
     2775693720832264292995593486682166428 - 
    (241835591370770940727339918907395586174951*zeta[2]^2*zeta[3, 5])/
     2775693720832264292995593486682166428 - 
    (340775493820072682671320119134139744725511*zeta[3]*zeta[3, 5])/
     2775693720832264292995593486682166428 + 
    (598925885751043166140692770181053739177311*zeta[3, 7])/
     2775693720832264292995593486682166428 - 
    (96573153987466234667257598468756194218913*zeta[2]*zeta[3, 7])/
     2775693720832264292995593486682166428 + 
    (382709921471216521416409573997947885389199*zeta[3, 9])/
     2775693720832264292995593486682166428 - 
    (102172382165899873701002766593729805257475*zeta[2, 1, 8])/
     1387846860416132146497796743341083214 + 
    (35872296838493101349634355083584551285517*zeta[2, 1, 1, 8])/
     2775693720832264292995593486682166428}, -2, 9, 1], 
 SeriesData[eps, 0, {-35/9, -19/6, -278/3 - (191*zeta[2])/3, 
   1697/3 + (1687*zeta[2])/18 - (3236*zeta[3])/9, 
   -7793/3 + (10450*zeta[2])/9 - (4927*zeta[2]^2)/18 + (2386*zeta[3])/3, 
   31259/3 - (67705*zeta[2])/9 + (209681*zeta[2]^2)/180 + 4296*zeta[3] + 
    (14708*zeta[2]*zeta[3])/3 - (28148*zeta[5])/3, 
   -117869/3 + (317353*zeta[2])/9 - (66809*zeta[2]^2)/45 - 
    (357871*zeta[2]^3)/126 - 31444*zeta[3] - (101858*zeta[2]*zeta[3])/9 + 
    (96472*zeta[3]^2)/9 + (84602*zeta[5])/3, 424979/3 - (1284427*zeta[2])/9 - 
    (64943*zeta[2]^2)/90 + (2791805*zeta[2]^3)/252 + 152980*zeta[3] - 
    (491020*zeta[2]*zeta[3])/9 + (145894*zeta[2]^2*zeta[3])/45 - 
    26548*zeta[3]^2 + (146434*zeta[5])/3 + 124580*zeta[2]*zeta[5] - 
    (1284059*zeta[7])/6, -1490861/3 + (4871077*zeta[2])/9 + 
    (1746047*zeta[2]^2)/90 - (430319*zeta[2]^3)/63 - 
    (325447247*zeta[2]^4)/21000 - 628924*zeta[3] + 
    (3682120*zeta[2]*zeta[3])/9 - (794897*zeta[2]^2*zeta[3])/45 - 
    (311864*zeta[3]^2)/3 - (423172*zeta[2]*zeta[3]^2)/3 - 
    (1534546*zeta[5])/3 - (1135510*zeta[2]*zeta[5])/3 + 
    (5436712*zeta[3]*zeta[5])/15 + (8567113*zeta[7])/12 + 
    (130596*zeta[3, 5])/5, 5116739/3 - (17625235*zeta[2])/9 - 
    (9584141*zeta[2]^2)/90 - (6218423*zeta[2]^3)/126 + 
    (367232059*zeta[2]^4)/6000 + 2408644*zeta[3] - 
    (18034984*zeta[2]*zeta[3])/9 + (2270384*zeta[2]^2*zeta[3])/45 + 
    (562946*zeta[2]^3*zeta[3])/9 + (2458976*zeta[3]^2)/3 + 
    (3172162*zeta[2]*zeta[3]^2)/9 - (5201104*zeta[3]^3)/27 + 
    (8100322*zeta[5])/3 - (1840670*zeta[2]*zeta[5])/3 + 
    (147982*zeta[2]^2*zeta[5])/15 - (14661964*zeta[3]*zeta[5])/15 + 
    (1537292*zeta[7])/3 + (16913519*zeta[2]*zeta[7])/6 - 
    (126811007*zeta[9])/27 - (526422*zeta[3, 5])/5, 
   -17289917/3 + (61994485*zeta[2])/9 + (42405731*zeta[2]^2)/90 + 
    (47418023*zeta[2]^3)/126 - (91765091*zeta[2]^4)/2100 - 
    (13691063063*zeta[2]^5)/64680 - 8767708*zeta[3] + 
    (74347936*zeta[2]*zeta[3])/9 - (6836726*zeta[2]^2*zeta[3])/45 - 
    (14113313*zeta[2]^3*zeta[3])/63 - (12205088*zeta[3]^2)/3 + 
    (12074240*zeta[2]*zeta[3]^2)/9 + (748432*zeta[2]^2*zeta[3]^2)/45 + 
    (4405672*zeta[3]^3)/9 - (34369114*zeta[5])/3 + 
    (19869230*zeta[2]*zeta[5])/3 - (1794683*zeta[2]^2*zeta[5])/15 - 
    (8510440*zeta[3]*zeta[5])/3 - 4743920*zeta[2]*zeta[3]*zeta[5] + 
    (23617702*zeta[5]^2)/7 - (52399981*zeta[7])/6 - 
    (113378341*zeta[2]*zeta[7])/12 + (149100682*zeta[3]*zeta[7])/21 + 
    (99075377*zeta[9])/6 + 91752*zeta[3, 5] - 339780*zeta[2]*zeta[3, 5] + 
    (2085992*zeta[3, 7])/7, 57674387/3 - (213174259*zeta[2])/9 - 
    (166946501*zeta[2]^2)/90 - (223818845*zeta[2]^3)/126 - 
    (999192491*zeta[2]^4)/4200 + (530154417433*zeta[2]^5)/646800 + 
    30976132*zeta[3] - (285218536*zeta[2]*zeta[3])/9 + 
    (3969982*zeta[2]^2*zeta[3])/9 - (1210966*zeta[2]^3*zeta[3])/63 + 
    (734792903*zeta[2]^4*zeta[3])/750 + (50583728*zeta[3]^2)/3 - 
    (95916020*zeta[2]*zeta[3]^2)/9 + (1254328*zeta[2]^2*zeta[3]^2)/45 + 
    (15863104*zeta[3]^3)/9 + (22614256*zeta[2]*zeta[3]^3)/9 + 
    (134155594*zeta[5])/3 - (105438110*zeta[2]*zeta[5])/3 + 
    (10704359*zeta[2]^2*zeta[5])/15 + (148067446*zeta[2]^3*zeta[5])/105 + 
    (73211824*zeta[3]*zeta[5])/3 + (38528968*zeta[2]*zeta[3]*zeta[5])/3 - 
    (141085964*zeta[3]^2*zeta[5])/15 - (70507440*zeta[5]^2)/7 + 
    (295927693*zeta[7])/6 - (19116380*zeta[2]*zeta[7])/3 - 
    (35145683*zeta[2]^2*zeta[7])/20 - (432289840*zeta[3]*zeta[7])/21 + 
    (36601765*zeta[9])/9 + (364818727*zeta[2]*zeta[9])/9 - 
    (1664867345*zeta[11])/24 + 312564*zeta[3, 5] + 
    1372614*zeta[2]*zeta[3, 5] - (4526952*zeta[3]*zeta[3, 5])/5 - 
    (8654239*zeta[3, 7])/7 - 1138932*zeta[2, 1, 8], 
   -190465997/3 + (721426261*zeta[2])/9 + (622488659*zeta[2]^2)/90 + 
    (925597835*zeta[2]^3)/126 + (40366516807*zeta[2]^4)/21000 - 
    (74077664077*zeta[2]^5)/161700 - (53622137456299*zeta[2]^6)/16170000 - 
    106852060*zeta[3] + (1039288240*zeta[2]*zeta[3])/9 - 
    (59042906*zeta[2]^2*zeta[3])/45 + (120654004*zeta[2]^3*zeta[3])/63 - 
    (36594423139*zeta[2]^4*zeta[3])/10500 - (194688608*zeta[3]^2)/3 + 
    (476985716*zeta[2]*zeta[3]^2)/9 - (33676072*zeta[2]^2*zeta[3]^2)/45 - 
    (264234854*zeta[2]^3*zeta[3]^2)/315 - (127930576*zeta[3]^3)/9 - 
    (172817416*zeta[2]*zeta[3]^3)/27 + (66588376*zeta[3]^4)/27 - 
    (493923922*zeta[5])/3 + (448228070*zeta[2]*zeta[5])/3 - 
    (47953571*zeta[2]^2*zeta[5])/15 - (187197109*zeta[2]^3*zeta[5])/35 - 
    (1855808432*zeta[3]*zeta[5])/15 + (110130392*zeta[2]*zeta[3]*zeta[5])/3 - 
    (7043804*zeta[2]^2*zeta[3]*zeta[5])/75 + (374588438*zeta[3]^2*zeta[5])/
     15 - (253862193*zeta[5]^2)/14 - (354115698*zeta[2]*zeta[5]^2)/7 - 
    (1285568203*zeta[7])/6 + (679147705*zeta[2]*zeta[7])/6 + 
    (46333869*zeta[2]^2*zeta[7])/8 - (1820764663*zeta[3]*zeta[7])/42 - 
    (2229890914*zeta[2]*zeta[3]*zeta[7])/21 + 157750870*zeta[5]*zeta[7] - 
    (1409515450*zeta[9])/9 - (7225572679*zeta[2]*zeta[9])/54 + 
    (4568470784*zeta[3]*zeta[9])/27 + (3839029617*zeta[11])/16 - 
    (14350596*zeta[3, 5])/5 - 1218984*zeta[2]*zeta[3, 5] + 
    (5453718*zeta[2]^2*zeta[3, 5])/25 + (18604164*zeta[3]*zeta[3, 5])/5 + 
    (18833555*zeta[3, 7])/14 - (23676392*zeta[2]*zeta[3, 7])/7 + 
    (6958930*zeta[3, 9])/3 + 4502394*zeta[2, 1, 8] - 
    760544*zeta[2, 1, 1, 8]}, -5, 8, 1], SeriesData[eps, 0, 
  {-1 + zeta[2], -17 + 10*zeta[2] + 9*zeta[3], -351/2 + (163*zeta[2])/2 + 
    (36*zeta[2]^2)/5 + 90*zeta[3], -5709/4 + (2495*zeta[2])/4 + 
    72*zeta[2]^2 + (1337*zeta[3])/2 - 151*zeta[2]*zeta[3] + 207*zeta[5], 
   -80649/8 + (35823*zeta[2])/8 + (4881*zeta[2]^2)/10 - (387*zeta[2]^3)/10 + 
    (18035*zeta[3])/4 - 1510*zeta[2]*zeta[3] - 387*zeta[3]^2 + 2070*zeta[5], 
   -1039221/16 + (481035*zeta[2])/16 + (28131*zeta[2]^2)/10 - 387*zeta[2]^3 + 
    (231147*zeta[3])/8 - (22039*zeta[2]*zeta[3])/2 - 
    (1989*zeta[2]^2*zeta[3])/10 - 3870*zeta[3]^2 + (29919*zeta[5])/2 - 
    3273*zeta[2]*zeta[5] + 3078*zeta[7], -12567017/32 + 
    (6082823*zeta[2])/32 + (298377*zeta[2]^2)/20 - (363119*zeta[2]^3)/140 - 
    (796518*zeta[2]^4)/875 + (2844975*zeta[3])/16 - 
    (289229*zeta[2]*zeta[3])/4 - 1989*zeta[2]^2*zeta[3] - 
    (55723*zeta[3]^2)/2 + 5609*zeta[2]*zeta[3]^2 + (386517*zeta[5])/4 - 
    32730*zeta[2]*zeta[5] - (68346*zeta[3]*zeta[5])/5 + 30780*zeta[7] - 
    (1944*zeta[3, 5])/5, -145205933/64 + (73189795*zeta[2])/64 + 
    (3023847*zeta[2]^2)/40 - (4091723*zeta[2]^3)/280 - 
    (1593036*zeta[2]^4)/175 + (33776667*zeta[3])/32 - 
    (3602325*zeta[2]*zeta[3])/8 - (267189*zeta[2]^2*zeta[3])/20 + 
    (56043*zeta[2]^3*zeta[3])/70 - (715393*zeta[3]^2)/4 + 
    56090*zeta[2]*zeta[3]^2 + 8442*zeta[3]^3 + (4732317*zeta[5])/8 - 
    (468681*zeta[2]*zeta[5])/2 - (31347*zeta[2]^2*zeta[5])/10 - 
    136692*zeta[3]*zeta[5] + 224031*zeta[7] - 50880*zeta[2]*zeta[7] + 
    42219*zeta[9] - 3888*zeta[3, 5], -1622565345/128 + 
    (846383983*zeta[2])/128 + (29890251*zeta[2]^2)/80 - 
    (41974011*zeta[2]^3)/560 - (61684167*zeta[2]^4)/1000 - 
    (4479173991*zeta[2]^5)/539000 + (388510695*zeta[3])/64 - 
    (43246353*zeta[2]*zeta[3])/16 - (3023943*zeta[2]^2*zeta[3])/40 + 
    (56043*zeta[2]^3*zeta[3])/7 - (8698185*zeta[3]^2)/8 + 
    (803585*zeta[2]*zeta[3]^2)/2 + (21879*zeta[2]^2*zeta[3]^2)/10 + 
    84420*zeta[3]^3 + (55934649*zeta[5])/16 - (5962323*zeta[2]*zeta[5])/4 - 
    31347*zeta[2]^2*zeta[5] - (4884501*zeta[3]*zeta[5])/5 + 
    (987438*zeta[2]*zeta[3]*zeta[5])/5 - (935010*zeta[5]^2)/7 + 
    (2927721*zeta[7])/2 - 508800*zeta[2]*zeta[7] - 
    (1546155*zeta[3]*zeta[7])/7 + 422190*zeta[9] - (133164*zeta[3, 5])/5 + 
    (25272*zeta[2]*zeta[3, 5])/5 - (17253*zeta[3, 7])/7, 
   -17682427365/256 + (9487105835*zeta[2])/256 + (291705183*zeta[2]^2)/160 - 
    (407404551*zeta[2]^3)/1120 - (2486435181*zeta[2]^4)/7000 - 
    (4479173991*zeta[2]^5)/53900 + (4350031427*zeta[3])/128 - 
    (503325221*zeta[2]*zeta[3])/32 - (31225311*zeta[2]^2*zeta[3])/80 + 
    (1037309*zeta[2]^3*zeta[3])/20 + (20445111*zeta[2]^4*zeta[3])/1000 - 
    (102146901*zeta[3]^2)/16 + (10231267*zeta[2]*zeta[3]^2)/4 + 
    21879*zeta[2]^2*zeta[3]^2 + (1805135*zeta[3]^3)/3 - 
    (348890*zeta[2]*zeta[3]^3)/3 + (642663405*zeta[5])/32 - 
    (71746443*zeta[2]*zeta[5])/8 - (4214979*zeta[2]^2*zeta[5])/20 + 
    (525573*zeta[2]^3*zeta[5])/70 - (61947903*zeta[3]*zeta[5])/10 + 
    1974876*zeta[2]*zeta[3]*zeta[5] + (2067678*zeta[3]^2*zeta[5])/5 - 
    (9350100*zeta[5]^2)/7 + (36299745*zeta[7])/4 - 3656724*zeta[2]*zeta[7] - 
    51165*zeta[2]^2*zeta[7] - (15461550*zeta[3]*zeta[7])/7 + 
    (18815729*zeta[9])/6 - (1805677*zeta[2]*zeta[9])/3 + 
    (1283841*zeta[11])/4 - (782946*zeta[3, 5])/5 + 50544*zeta[2]*zeta[3, 5] + 
    (83592*zeta[3]*zeta[3, 5])/5 - (172530*zeta[3, 7])/7 + 
    8748*zeta[2, 1, 8], -189073686393/512 + (103776237783*zeta[2])/512 + 
    (566253183*zeta[2]^2)/64 - (3824862003*zeta[2]^3)/2240 - 
    (3762941373*zeta[2]^4)/2000 - (605146040757*zeta[2]^5)/1078000 - 
    (142982648883*zeta[2]^6)/1751750 + (47630409935*zeta[3])/256 - 
    (5701749337*zeta[2]*zeta[3])/64 - (305747091*zeta[2]^2*zeta[3])/160 + 
    (76116521*zeta[2]^3*zeta[3])/280 + (20445111*zeta[2]^4*zeta[3])/100 - 
    (1167221817*zeta[3]^2)/32 + (123232443*zeta[2]*zeta[3]^2)/8 + 
    (2859519*zeta[2]^2*zeta[3]^2)/20 - (16497*zeta[2]^3*zeta[3]^2)/14 + 
    (22790429*zeta[3]^3)/6 - (3488900*zeta[2]*zeta[3]^3)/3 - 
    123837*zeta[3]^4 + (7206482241*zeta[5])/64 - (834335631*zeta[2]*zeta[5])/
     16 - (47794977*zeta[2]^2*zeta[5])/40 + (525573*zeta[2]^3*zeta[5])/7 - 
    (742819383*zeta[3]*zeta[5])/20 + (70275903*zeta[2]*zeta[3]*zeta[5])/5 + 
    (426789*zeta[2]^2*zeta[3]*zeta[5])/5 + 4135356*zeta[3]^2*zeta[5] - 
    (66177585*zeta[5]^2)/7 + (13813056*zeta[2]*zeta[5]^2)/7 + 
    (434013597*zeta[7])/8 - 23406468*zeta[2]*zeta[7] - 
    511650*zeta[2]^2*zeta[7] - (221424099*zeta[3]*zeta[7])/14 + 
    (23646459*zeta[2]*zeta[3]*zeta[7])/7 - 4696596*zeta[5]*zeta[7] + 
    (253810907*zeta[9])/12 - (18056770*zeta[2]*zeta[9])/3 - 
    3883422*zeta[3]*zeta[9] + (6419205*zeta[11])/2 - (4269753*zeta[3, 5])/5 + 
    (1731132*zeta[2]*zeta[3, 5])/5 - 2916*zeta[2]^2*zeta[3, 5] + 
    167184*zeta[3]*zeta[3, 5] - (2363661*zeta[3, 7])/14 + 
    (189297*zeta[2]*zeta[3, 7])/7 - 2700*zeta[3, 9] + 87480*zeta[2, 1, 8] + 
    7776*zeta[2, 1, 1, 8], 422048587397029791033821701126428337087642/
     1722743458829214737696893965340767033 + 
    (4215574061461164237692672067229733474180006*zeta[2])/
     1722743458829214737696893965340767033 + 
    (518852786330082789263265836425782335772734*zeta[2]^2)/
     574247819609738245898964655113589011 + 
    (634022069623323676810275417775540514951350*zeta[2]^3)/
     1722743458829214737696893965340767033 + 
    (16185122115786570721545987436735396670366*zeta[2]^4)/
     191415939869912748632988218371196337 - 
    (589193942131705328206070165170063585722262*zeta[2]^5)/
     1722743458829214737696893965340767033 + 
    (1575644653056387568681359613274993268073958*zeta[2]^6)/
     1722743458829214737696893965340767033 - 
    (1561623312854863931183054325284325277071763*zeta[3])/
     1722743458829214737696893965340767033 + 
    (2180968907455105903670694872655215374059022*zeta[2]*zeta[3])/
     1722743458829214737696893965340767033 + 
    (49602154146932992344281415768469587348430*zeta[2]^2*zeta[3])/
     1722743458829214737696893965340767033 - 
    (2545687948694283580303991357711139019887194*zeta[2]^3*zeta[3])/
     1722743458829214737696893965340767033 + 
    (405644145786895290577321370550874183503475*zeta[2]^4*zeta[3])/
     1722743458829214737696893965340767033 + 
    (1720654327169958987233728670701534500599771*zeta[3]^2)/
     1722743458829214737696893965340767033 + 
    (2525350024132973965352520712394586319246627*zeta[2]*zeta[3]^2)/
     1722743458829214737696893965340767033 + 
    (2580571954918955073632440828340640942565588*zeta[2]^2*zeta[3]^2)/
     1722743458829214737696893965340767033 + 
    (96139236085763855902602130361973405710921*zeta[2]^3*zeta[3]^2)/
     191415939869912748632988218371196337 - 
    (229106160031943724511195253493965365907770*zeta[3]^3)/
     1722743458829214737696893965340767033 + 
    (45590598006575167712652762412404419243045*zeta[2]*zeta[3]^3)/
     36654116145302441227593488624271639 - 
    (3735312635471874016742168690669210303152*zeta[3]^4)/
     55572369639652088312803031140024743 + 
    (112166634476315874411640632573992068034809*zeta[5])/
     574247819609738245898964655113589011 - 
    (320166343359024438775456103756883479563763*zeta[2]*zeta[5])/
     574247819609738245898964655113589011 - 
    (1086396310346295708867919539780811250961301*zeta[2]^2*zeta[5])/
     574247819609738245898964655113589011 - 
    (667109477801273977674078160605452068287454*zeta[2]^3*zeta[5])/
     574247819609738245898964655113589011 - 
    (1010233784398716588018551914036629633831773*zeta[3]*zeta[5])/
     1722743458829214737696893965340767033 - 
    (2091614439402256133918844870565244887881685*zeta[2]*zeta[3]*zeta[5])/
     1722743458829214737696893965340767033 - 
    (1308401937136914664145271832489028134866652*zeta[2]^2*zeta[3]*zeta[5])/
     574247819609738245898964655113589011 - 
    (3784851168735044123501733359866954475843671*zeta[3]^2*zeta[5])/
     1722743458829214737696893965340767033 + 
    (178782224024296028224004337865419868638074*zeta[5]^2)/
     574247819609738245898964655113589011 + 
    (811421404453451783806215968301793088287378*zeta[2]*zeta[5]^2)/
     574247819609738245898964655113589011 + 
    (23471895882187228183737573263945134206581*zeta[7])/
     63805313289970916210996072790398779 + 
    (324506633884521667408656734604749095585327*zeta[2]*zeta[7])/
     1722743458829214737696893965340767033 - 
    (1710128808562402798074996168097431593230577*zeta[2]^2*zeta[7])/
     1722743458829214737696893965340767033 - 
    (1001957573699784215007942874199788983878945*zeta[3]*zeta[7])/
     1722743458829214737696893965340767033 - 
    (115429093735972305957928240391207866072891*zeta[2]*zeta[3]*zeta[7])/
     574247819609738245898964655113589011 - 
    (3340174593632586010732811498645771470332205*zeta[5]*zeta[7])/
     1722743458829214737696893965340767033 - 
    (519506393486044105305510050557020973432720*zeta[9])/
     574247819609738245898964655113589011 + 
    (5661128044267146144364523731921755289332599*zeta[2]*zeta[9])/
     1722743458829214737696893965340767033 + 
    (101391610030156687253313303372886527797528*zeta[3]*zeta[9])/
     574247819609738245898964655113589011 + 
    (1932199770777374369900514040158009860594299*zeta[11])/
     1722743458829214737696893965340767033 + 
    (126678202632850329589491428729406774590924*zeta[3, 5])/
     1722743458829214737696893965340767033 + 
    (156203093640514768759297190500685715089263*zeta[2]*zeta[3, 5])/
     191415939869912748632988218371196337 + 
    (406160767584078494861770427014146199214176*zeta[2]^2*zeta[3, 5])/
     1722743458829214737696893965340767033 - 
    (5048428434969444441871465013009268341665159*zeta[3]*zeta[3, 5])/
     1722743458829214737696893965340767033 + 
    (569713587422770662564622678406104123472612*zeta[3, 7])/
     1722743458829214737696893965340767033 - 
    (1193967317146359845054748876348283204899325*zeta[2]*zeta[3, 7])/
     1722743458829214737696893965340767033 + 
    (933960969077944754249546785063791851914604*zeta[3, 9])/
     1722743458829214737696893965340767033 + 
    (2633832453845069097504199255320782557713898*zeta[2, 1, 8])/
     1722743458829214737696893965340767033 - 
    (1853310510440793805804920930035390259751525*zeta[2, 1, 1, 8])/
     1722743458829214737696893965340767033, 
   -87286384740077493916137544315427275511829/
     16711795948412709258194251268861021 - 
    (202908175964944297357493361786785472347466*zeta[2])/
     83558979742063546290971256344305105 + 
    (246801834103222996001532105586876865587449*zeta[2]^2)/
     83558979742063546290971256344305105 - 
    (1131913783558156283164957457409326605465662*zeta[2]^3)/
     83558979742063546290971256344305105 - 
    (105698070652293352111893581825451205161561*zeta[2]^4)/
     16711795948412709258194251268861021 + 
    (610578747484542754485034004391051820187681*zeta[2]^5)/
     83558979742063546290971256344305105 - 
    (59418409816673922333673037992214212622953*zeta[2]^6)/
     16711795948412709258194251268861021 - 
    (212717676637503531957967808762901980608051*zeta[3])/
     16711795948412709258194251268861021 + 
    (438570707676215306665231383518776544420498*zeta[2]*zeta[3])/
     83558979742063546290971256344305105 + 
    (107571535418705357819262080958116478816884*zeta[2]^2*zeta[3])/
     16711795948412709258194251268861021 + 
    (454050487034160577991045694281733268119557*zeta[2]^3*zeta[3])/
     83558979742063546290971256344305105 + 
    (651753434778334067979492998777895688375514*zeta[2]^4*zeta[3])/
     83558979742063546290971256344305105 + 
    (114190377306380973029120715371204548187488*zeta[3]^2)/
     16711795948412709258194251268861021 - 
    (388786322503264264163195110841815122953089*zeta[2]*zeta[3]^2)/
     83558979742063546290971256344305105 + 
    (222578461683196608247048491759527781183743*zeta[2]^2*zeta[3]^2)/
     83558979742063546290971256344305105 - 
    (543814961370997356809746919577839157830258*zeta[2]^3*zeta[3]^2)/
     83558979742063546290971256344305105 + 
    (216951473327916821818735113917887884291283*zeta[3]^3)/
     16711795948412709258194251268861021 - 
    (469106163069725599300962977666312116215941*zeta[2]*zeta[3]^3)/
     83558979742063546290971256344305105 + 
    (753294509133740234138836590721208216305488*zeta[3]^4)/
     83558979742063546290971256344305105 - 
    (123937427860511004311451625398042883846463*zeta[5])/
     83558979742063546290971256344305105 - 
    (23536572719110491520090145732321794180749*zeta[2]*zeta[5])/
     83558979742063546290971256344305105 - 
    (512806125166836152256260650981272915363647*zeta[2]^2*zeta[5])/
     83558979742063546290971256344305105 + 
    (1008728514051325337023013954849270043705669*zeta[2]^3*zeta[5])/
     83558979742063546290971256344305105 - 
    (361737249984499644456276536769686405070024*zeta[3]*zeta[5])/
     83558979742063546290971256344305105 - 
    (29930294622051163365292276000829872367619*zeta[2]*zeta[3]*zeta[5])/
     83558979742063546290971256344305105 - 
    (1129484309181472448420034557693911351084963*zeta[2]^2*zeta[3]*zeta[5])/
     83558979742063546290971256344305105 - 
    (817008317643146446674267621790685126124974*zeta[3]^2*zeta[5])/
     83558979742063546290971256344305105 - 
    (758432150014346921819698150939662060404471*zeta[5]^2)/
     83558979742063546290971256344305105 + 
    (1269109091096115958584063871374440198799718*zeta[2]*zeta[5]^2)/
     83558979742063546290971256344305105 + 
    (922745031847467385103948700876801526665302*zeta[7])/
     83558979742063546290971256344305105 + 
    (88257508959494096130657299249850267037216*zeta[2]*zeta[7])/
     16711795948412709258194251268861021 + 
    (428182536313955111939275135880005757481172*zeta[2]^2*zeta[7])/
     83558979742063546290971256344305105 + 
    (189283035729428194085145072766540541224694*zeta[3]*zeta[7])/
     83558979742063546290971256344305105 - 
    (515763080369611607882895986667303845722927*zeta[2]*zeta[3]*zeta[7])/
     83558979742063546290971256344305105 + 
    (116558112632729044198852165833677701744589*zeta[5]*zeta[7])/
     16711795948412709258194251268861021 + 
    (332419720048643783861047564243888735448166*zeta[9])/
     83558979742063546290971256344305105 + 
    (524173301582911220104718630073563636759883*zeta[2]*zeta[9])/
     83558979742063546290971256344305105 - 
    (117490777779069447011244313342221314874956*zeta[3]*zeta[9])/
     83558979742063546290971256344305105 - 
    (179042740403679774046369398457778562662388*zeta[11])/
     83558979742063546290971256344305105 - 
    (703718301024615072285744691765958690579246*zeta[3, 5])/
     83558979742063546290971256344305105 - 
    (593430432105730060137271196024566889219*zeta[2]*zeta[3, 5])/
     16711795948412709258194251268861021 + 
    (483489190882484985879935948538322282662204*zeta[2]^2*zeta[3, 5])/
     83558979742063546290971256344305105 + 
    (586615274710841284896236374859438276517966*zeta[3]*zeta[3, 5])/
     83558979742063546290971256344305105 + 
    (11873303242828493759143580579689681756453*zeta[3, 7])/
     16711795948412709258194251268861021 + 
    (62058832259502353904481547440242871954358*zeta[2]*zeta[3, 7])/
     83558979742063546290971256344305105 - 
    (418320958433264570969262973063534808871174*zeta[3, 9])/
     83558979742063546290971256344305105 - 
    (82356068738563055192648957698754664888383*zeta[2, 1, 8])/
     16711795948412709258194251268861021 - 
    (527828684698082665399084608634163092580046*zeta[2, 1, 1, 8])/
     83558979742063546290971256344305105}, 0, 13, 1], 
 SeriesData[eps, 0, {1/2, -11/4, 8 - (49*zeta[2])/6, 
   -49/2 + (539*zeta[2])/12 - (127*zeta[3])/3, 145/2 - (392*zeta[2])/3 - 
    (823*zeta[2]^2)/60 + (1397*zeta[3])/6, -439/2 + (2401*zeta[2])/6 + 
    (9053*zeta[2]^2)/120 - (2032*zeta[3])/3 + (1829*zeta[2]*zeta[3])/3 - 
    (2381*zeta[5])/3, 1309/2 - (7105*zeta[2])/6 - (3292*zeta[2]^2)/15 + 
    (48983*zeta[2]^3)/1260 + (6223*zeta[3])/3 - (20119*zeta[2]*zeta[3])/6 + 
    1397*zeta[3]^2 + (26191*zeta[5])/6, -3943/2 + (21511*zeta[2])/6 + 
    (40327*zeta[2]^2)/60 - (538813*zeta[2]^3)/2520 - (18415*zeta[3])/3 + 
    (29264*zeta[2]*zeta[3])/3 + (11971*zeta[2]^2*zeta[3])/30 - 
    (15367*zeta[3]^2)/2 - (38096*zeta[5])/3 + (33863*zeta[2]*zeta[5])/3 - 
    (37795*zeta[7])/3, 11797/2 - (64141*zeta[2])/6 - (23867*zeta[2]^2)/12 + 
    (195932*zeta[2]^3)/315 + (36003533*zeta[2]^4)/25200 + (55753*zeta[3])/3 - 
    (89621*zeta[2]*zeta[3])/3 - (131681*zeta[2]^2*zeta[3])/60 + 
    22352*zeta[3]^2 - (57685*zeta[2]*zeta[3]^2)/3 + (116669*zeta[5])/3 - 
    (372493*zeta[2]*zeta[5])/6 + (141794*zeta[3]*zeta[5])/3 + 
    (415745*zeta[7])/6 + (1856*zeta[3, 5])/3, -35455/2 + (193207*zeta[2])/6 + 
    (361297*zeta[2]^2)/60 - (342881*zeta[2]^3)/180 - 
    (396038863*zeta[2]^4)/50400 - (166243*zeta[3])/3 + 
    (265205*zeta[2]*zeta[3])/3 + (95768*zeta[2]^2*zeta[3])/15 - 
    (3011*zeta[2]^3*zeta[3])/630 - 68453*zeta[3]^2 + 
    (634535*zeta[2]*zeta[3]^2)/6 - (250622*zeta[3]^3)/9 - 
    (345245*zeta[5])/3 + (541808*zeta[2]*zeta[5])/3 + 
    (12119*zeta[2]^2*zeta[5])/2 - (779867*zeta[3]*zeta[5])/3 - 
    (604720*zeta[7])/3 + (545323*zeta[2]*zeta[7])/3 - (5449909*zeta[9])/27 - 
    (10208*zeta[3, 5])/3, 106237/2 - (578053*zeta[2])/6 - 
    (1077307*zeta[2]^2)/60 + (1420507*zeta[2]^3)/252 + 
    (36003533*zeta[2]^4)/1575 + (8045000827*zeta[2]^5)/646800 + 
    (500761*zeta[3])/3 - (802931*zeta[2]*zeta[3])/3 - 
    (586579*zeta[2]^2*zeta[3])/30 + (33121*zeta[2]^3*zeta[3])/1260 + 
    202565*zeta[3]^2 - (922960*zeta[2]*zeta[3]^2)/3 - 
    (140707*zeta[2]^2*zeta[3]^2)/30 + (1378421*zeta[3]^3)/9 + 
    (1045259*zeta[5])/3 - (1659287*zeta[2]*zeta[5])/3 - 
    (133309*zeta[2]^2*zeta[5])/4 + (2268704*zeta[3]*zeta[5])/3 - 
    (1946678*zeta[2]*zeta[3]*zeta[5])/3 + (2937497*zeta[5]^2)/7 + 
    (1851955*zeta[7])/3 - (5998553*zeta[2]*zeta[7])/6 + 
    (16284922*zeta[3]*zeta[7])/21 + (59948999*zeta[9])/54 + 
    (29696*zeta[3, 5])/3 - (24368*zeta[2]*zeta[3, 5])/3 + 
    (82282*zeta[3, 7])/21, -318967/2 + (1737295*zeta[2])/6 + 
    (3245089*zeta[2]^2)/60 - (21503537*zeta[2]^3)/1260 - 
    (252024731*zeta[2]^4)/3600 - (8045000827*zeta[2]^5)/117600 - 
    (1498219*zeta[3])/3 + (2394161*zeta[2]*zeta[3])/3 + 
    (347159*zeta[2]^2*zeta[3])/6 - (24088*zeta[2]^3*zeta[3])/315 - 
    (1850848213*zeta[2]^4*zeta[3])/63000 - 613283*zeta[3]^2 + 
    (2826565*zeta[2]*zeta[3]^2)/3 + (1547777*zeta[2]^2*zeta[3]^2)/60 - 
    (4009952*zeta[3]^3)/9 + (3374698*zeta[2]*zeta[3]^3)/9 - 
    (3116729*zeta[5])/3 + (4910135*zeta[2]*zeta[5])/3 + 
    96952*zeta[2]^2*zeta[5] + (6757487*zeta[2]^3*zeta[5])/630 - 
    (6947906*zeta[3]*zeta[5])/3 + (10706729*zeta[2]*zeta[3]*zeta[5])/3 - 
    (6769718*zeta[3]^2*zeta[5])/5 - (32312467*zeta[5]^2)/14 - 
    (5480275*zeta[7])/3 + (8725168*zeta[2]*zeta[7])/3 + 
    (3065983*zeta[2]^2*zeta[7])/30 - (89567071*zeta[3]*zeta[7])/21 - 
    (87198544*zeta[9])/27 + (73531579*zeta[2]*zeta[9])/27 - 
    (27464843*zeta[11])/9 - (90944*zeta[3, 5])/3 + 
    (134024*zeta[2]*zeta[3, 5])/3 - (136672*zeta[3]*zeta[3, 5])/5 - 
    (452551*zeta[3, 7])/21 - (41672*zeta[2, 1, 8])/3, 
   956389/2 - (5205613*zeta[2])/6 - (9708931*zeta[2]^2)/60 + 
    (9159821*zeta[2]^3)/180 + (1044102457*zeta[2]^4)/5040 + 
    (8045000827*zeta[2]^5)/40425 + (1275973357961149*zeta[2]^6)/11351340000 + 
    (4502785*zeta[3])/3 - (7211747*zeta[2]*zeta[3])/3 - 
    (5255269*zeta[2]^2*zeta[3])/30 + (21077*zeta[2]^3*zeta[3])/90 + 
    (20359330343*zeta[2]^4*zeta[3])/126000 + 1828673*zeta[3]^2 - 
    (8364325*zeta[2]*zeta[3]^2)/3 - (1125656*zeta[2]^2*zeta[3]^2)/15 - 
    (65464391*zeta[2]^3*zeta[3]^2)/1890 + (12280478*zeta[3]^3)/9 - 
    (18560839*zeta[2]*zeta[3]^3)/9 + (10668733*zeta[3]^4)/27 + 
    (9388283*zeta[5])/3 - (14865857*zeta[2]*zeta[5])/3 - 
    (593831*zeta[2]^2*zeta[5])/2 - (74332357*zeta[2]^3*zeta[5])/1260 + 
    (20560130*zeta[3]*zeta[5])/3 - (31146848*zeta[2]*zeta[3]*zeta[5])/3 - 
    (3978411*zeta[2]^2*zeta[3]*zeta[5])/25 + (37233449*zeta[3]^2*zeta[5])/5 + 
    (46999952*zeta[5]^2)/7 - (40705265*zeta[2]*zeta[5]^2)/7 + 
    (16592005*zeta[7])/3 - (26720827*zeta[2]*zeta[7])/3 - 
    (33725813*zeta[2]^2*zeta[7])/60 + (260558752*zeta[3]*zeta[7])/21 - 
    (685477216*zeta[2]*zeta[3]*zeta[7])/63 + (384868004*zeta[5]*zeta[7])/27 + 
    (267045541*zeta[9])/27 - (808847369*zeta[2]*zeta[9])/54 + 
    (1096598750*zeta[3]*zeta[9])/81 + (302113273*zeta[11])/18 + 
    (269120*zeta[3, 5])/3 - (389888*zeta[2]*zeta[3, 5])/3 + 
    (275168*zeta[2]^2*zeta[3, 5])/75 + (751696*zeta[3]*zeta[3, 5])/5 + 
    (1316512*zeta[3, 7])/21 - (956824*zeta[2]*zeta[3, 7])/21 + 
    (834224*zeta[3, 9])/81 + (229196*zeta[2, 1, 8])/3 - 
    (81728*zeta[2, 1, 1, 8])/9}, -5, 8, 1], 
 SeriesData[eps, 0, {-zeta[2], zeta[2]/2 - 7*zeta[3], 
   (3*zeta[2])/2 + (17*zeta[2]^2)/10 + (7*zeta[3])/2, 
   4*zeta[2] - (17*zeta[2]^2)/20 + (21*zeta[3])/2 + 131*zeta[2]*zeta[3] - 
    (127*zeta[5])/2, 10*zeta[2] - (51*zeta[2]^2)/20 + (7677*zeta[2]^3)/70 + 
    28*zeta[3] - (131*zeta[2]*zeta[3])/2 + 328*zeta[3]^2 + (127*zeta[5])/4, 
   24*zeta[2] - (34*zeta[2]^2)/5 - (7677*zeta[2]^3)/140 + 70*zeta[3] - 
    (393*zeta[2]*zeta[3])/2 - (503*zeta[2]^2*zeta[3])/10 - 164*zeta[3]^2 + 
    (381*zeta[5])/4 + (2965*zeta[2]*zeta[5])/2 + (5883*zeta[7])/16, 
   56*zeta[2] - 17*zeta[2]^2 - (23031*zeta[2]^3)/140 + 
    (959027*zeta[2]^4)/1400 + 168*zeta[3] - 524*zeta[2]*zeta[3] + 
    (503*zeta[2]^2*zeta[3])/20 - 492*zeta[3]^2 - 5046*zeta[2]*zeta[3]^2 + 
    254*zeta[5] - (2965*zeta[2]*zeta[5])/4 + 9023*zeta[3]*zeta[5] - 
    (5883*zeta[7])/32 - 162*zeta[3, 5], 128*zeta[2] - (204*zeta[2]^2)/5 - 
    (15354*zeta[2]^3)/35 - (959027*zeta[2]^4)/2800 + 392*zeta[3] - 
    1310*zeta[2]*zeta[3] + (1509*zeta[2]^2*zeta[3])/20 - 
    (249223*zeta[2]^3*zeta[3])/70 - 1312*zeta[3]^2 + 2523*zeta[2]*zeta[3]^2 - 
    7646*zeta[3]^3 + 635*zeta[5] - (8895*zeta[2]*zeta[5])/4 - 
    (3093*zeta[2]^2*zeta[5])/4 - (9023*zeta[3]*zeta[5])/2 - 
    (17649*zeta[7])/32 + (108843*zeta[2]*zeta[7])/16 + (296033*zeta[9])/16 + 
    81*zeta[3, 5], 288*zeta[2] - (476*zeta[2]^2)/5 - (7677*zeta[2]^3)/7 - 
    (2877081*zeta[2]^4)/2800 + (26866977*zeta[2]^5)/9800 + 896*zeta[3] - 
    3144*zeta[2]*zeta[3] + (1006*zeta[2]^2*zeta[3])/5 + 
    (249223*zeta[2]^3*zeta[3])/140 - 3280*zeta[3]^2 + 
    7569*zeta[2]*zeta[3]^2 + (5933*zeta[2]^2*zeta[3]^2)/5 + 3823*zeta[3]^3 + 
    1524*zeta[5] - 5930*zeta[2]*zeta[5] + (3093*zeta[2]^2*zeta[5])/8 - 
    (27069*zeta[3]*zeta[5])/2 - 143129*zeta[2]*zeta[3]*zeta[5] + 
    (3275025*zeta[5]^2)/56 - (5883*zeta[7])/4 - (108843*zeta[2]*zeta[7])/32 + 
    (2821695*zeta[3]*zeta[7])/28 - (296033*zeta[9])/32 + 243*zeta[3, 5] + 
    2106*zeta[2]*zeta[3, 5] - (139563*zeta[3, 7])/56, 
   640*zeta[2] - (1088*zeta[2]^2)/5 - (92124*zeta[2]^3)/35 - 
    (959027*zeta[2]^4)/350 - (26866977*zeta[2]^5)/19600 + 2016*zeta[3] - 
    7336*zeta[2]*zeta[3] + 503*zeta[2]^2*zeta[3] + 
    (747669*zeta[2]^3*zeta[3])/140 - (191758237*zeta[2]^4*zeta[3])/7000 - 
    7872*zeta[3]^2 + 20184*zeta[2]*zeta[3]^2 - (5933*zeta[2]^2*zeta[3]^2)/
     10 + 11469*zeta[3]^3 + (328250*zeta[2]*zeta[3]^3)/3 + 3556*zeta[5] - 
    14825*zeta[2]*zeta[5] + (9279*zeta[2]^2*zeta[5])/8 - 
    (9165913*zeta[2]^3*zeta[5])/140 - 36092*zeta[3]*zeta[5] + 
    (143129*zeta[2]*zeta[3]*zeta[5])/2 - (1670048*zeta[3]^2*zeta[5])/5 - 
    (3275025*zeta[5]^2)/112 - (29415*zeta[7])/8 - (326529*zeta[2]*zeta[7])/
     32 - (465279*zeta[2]^2*zeta[7])/160 - (2821695*zeta[3]*zeta[7])/56 - 
    (888099*zeta[9])/32 + (4908931*zeta[2]*zeta[9])/48 + 
    (47091829*zeta[11])/256 + 648*zeta[3, 5] - 1053*zeta[2]*zeta[3, 5] + 
    (28998*zeta[3]*zeta[3, 5])/5 + (139563*zeta[3, 7])/112 + 
    6561*zeta[2, 1, 8], 1408*zeta[2] - (2448*zeta[2]^2)/5 - 
    (30708*zeta[2]^3)/5 - (959027*zeta[2]^4)/140 - 
    (80600931*zeta[2]^5)/19600 - (426736521573*zeta[2]^6)/70070000 + 
    4480*zeta[3] - 16768*zeta[2]*zeta[3] + (6036*zeta[2]^2*zeta[3])/5 + 
    (498446*zeta[2]^3*zeta[3])/35 + (191758237*zeta[2]^4*zeta[3])/14000 - 
    18368*zeta[3]^2 + 50460*zeta[2]*zeta[3]^2 - (17799*zeta[2]^2*zeta[3]^2)/
     10 + (378235*zeta[2]^3*zeta[3]^2)/7 + 30584*zeta[3]^3 - 
    (164125*zeta[2]*zeta[3]^3)/3 + (352916*zeta[3]^4)/3 + 8128*zeta[5] - 
    35580*zeta[2]*zeta[5] + 3093*zeta[2]^2*zeta[5] + 
    (9165913*zeta[2]^3*zeta[5])/280 - 90230*zeta[3]*zeta[5] + 
    (429387*zeta[2]*zeta[3]*zeta[5])/2 + (810453*zeta[2]^2*zeta[3]*zeta[5])/
     50 + (835024*zeta[3]^2*zeta[5])/5 - (9825075*zeta[5]^2)/112 - 
    (60487629*zeta[2]*zeta[5]^2)/56 - (17649*zeta[7])/2 - 
    (108843*zeta[2]*zeta[7])/4 + (465279*zeta[2]^2*zeta[7])/320 - 
    (8465085*zeta[3]*zeta[7])/56 - (27808155*zeta[2]*zeta[3]*zeta[7])/14 + 
    (11756883*zeta[5]*zeta[7])/8 - (296033*zeta[9])/4 - 
    (4908931*zeta[2]*zeta[9])/96 + (42908195*zeta[3]*zeta[9])/24 - 
    (47091829*zeta[11])/512 + 1620*zeta[3, 5] - 3159*zeta[2]*zeta[3, 5] + 
    (16281*zeta[2]^2*zeta[3, 5])/25 - (14499*zeta[3]*zeta[3, 5])/5 + 
    (418689*zeta[3, 7])/112 + (2257551*zeta[2]*zeta[3, 7])/56 - 
    (208089*zeta[3, 9])/4 - (6561*zeta[2, 1, 8])/2 - 12312*zeta[2, 1, 1, 8], 
   493647771701539981788584396056810657541154/
     702568854502996839756954998418719431 - 
    (20905844719507751215483937267449209491104*zeta[2])/
     702568854502996839756954998418719431 + 
    (63457219064520884296324083646291283596413*zeta[2]^2)/
     702568854502996839756954998418719431 - 
    (292493482944893680235395303907884044344404*zeta[2]^3)/
     702568854502996839756954998418719431 + 
    (27078619926301140561387044421950625177718*zeta[2]^4)/
     54043758038692064596688846032209187 + 
    (264864212986693224539723170520797141841332*zeta[2]^5)/
     702568854502996839756954998418719431 - 
    (468451591717859839475869644685794617501719*zeta[2]^6)/
     702568854502996839756954998418719431 - 
    (63314040205147373282754907498673424243202*zeta[3])/
     702568854502996839756954998418719431 + 
    (121893988052803253908094134466113886202316*zeta[2]*zeta[3])/
     702568854502996839756954998418719431 + 
    (210122237879806224126095929608256013616650*zeta[2]^2*zeta[3])/
     702568854502996839756954998418719431 + 
    (42478880703165137213136554083547545542506*zeta[2]^3*zeta[3])/
     702568854502996839756954998418719431 + 
    (129200195200469451011412494725143381833307*zeta[2]^4*zeta[3])/
     702568854502996839756954998418719431 - 
    (371222908901123273659970521297675750333303*zeta[3]^2)/
     702568854502996839756954998418719431 + 
    (102039534312475208779307241953511236788157*zeta[2]*zeta[3]^2)/
     702568854502996839756954998418719431 - 
    (24414312429483233162662663725850188343138*zeta[2]^2*zeta[3]^2)/
     54043758038692064596688846032209187 + 
    (147310616513978091628343972700718129724770*zeta[2]^3*zeta[3]^2)/
     702568854502996839756954998418719431 - 
    (543206553243934936503173169766831606762658*zeta[3]^3)/
     702568854502996839756954998418719431 - 
    (271604577338997781175638681610219191477293*zeta[2]*zeta[3]^3)/
     702568854502996839756954998418719431 + 
    (586136481191912965675323272099004208171526*zeta[3]^4)/
     702568854502996839756954998418719431 + 
    (531785887779941910443018632397189756730280*zeta[5])/
     702568854502996839756954998418719431 - 
    (155432323202294896544277459803290955579507*zeta[2]*zeta[5])/
     702568854502996839756954998418719431 + 
    (459895772304483655688081457776514457546827*zeta[2]^2*zeta[5])/
     702568854502996839756954998418719431 - 
    (221293551213537144760376788989609981827115*zeta[2]^3*zeta[5])/
     702568854502996839756954998418719431 - 
    (690832301148219784442237943458937666996963*zeta[3]*zeta[5])/
     702568854502996839756954998418719431 - 
    (162461490735803790390649860730594052270780*zeta[2]*zeta[3]*zeta[5])/
     702568854502996839756954998418719431 - 
    (107809133954044690831620480941884489543163*zeta[2]^2*zeta[3]*zeta[5])/
     702568854502996839756954998418719431 + 
    (183359656584892497183738609984890269945087*zeta[3]^2*zeta[5])/
     702568854502996839756954998418719431 - 
    (220773053320681312885576505759098894998073*zeta[5]^2)/
     702568854502996839756954998418719431 + 
    (387970619704475671786774245461488081863946*zeta[2]*zeta[5]^2)/
     702568854502996839756954998418719431 + 
    (103994413523787893810660246169694851563751*zeta[7])/
     702568854502996839756954998418719431 + 
    (258511795849305868398697739766554130162236*zeta[2]*zeta[7])/
     702568854502996839756954998418719431 - 
    (538448589639428107999239301478102585641391*zeta[2]^2*zeta[7])/
     702568854502996839756954998418719431 - 
    (35288853984907178350253230848375467017259*zeta[3]*zeta[7])/
     702568854502996839756954998418719431 - 
    (389188941577204538214664034418624510297542*zeta[2]*zeta[3]*zeta[7])/
     702568854502996839756954998418719431 - 
    (356482658370373811053296295231691977742493*zeta[5]*zeta[7])/
     702568854502996839756954998418719431 - 
    (80746638699916878746260682976359170651890*zeta[9])/
     702568854502996839756954998418719431 + 
    (449845139826026009700890845792915317248537*zeta[2]*zeta[9])/
     702568854502996839756954998418719431 + 
    (555719308878597591223000244756133114417458*zeta[3]*zeta[9])/
     702568854502996839756954998418719431 - 
    (325120476670535249217116519599348135115183*zeta[11])/
     702568854502996839756954998418719431 - 
    (310402035456756660779451159285573784918770*zeta[3, 5])/
     702568854502996839756954998418719431 + 
    (3040705320134081049297095282439983964295*zeta[2]*zeta[3, 5])/
     54043758038692064596688846032209187 - 
    (36792089088894497154191318114778289099918*zeta[2]^2*zeta[3, 5])/
     702568854502996839756954998418719431 - 
    (536430862788568432100000733699758872016063*zeta[3]*zeta[3, 5])/
     702568854502996839756954998418719431 + 
    (1224612518371767270112528469000234486469*zeta[3, 7])/
     1298648529580400812859436226282291 + 
    (335730980795381623788154667744584505600864*zeta[2]*zeta[3, 7])/
     702568854502996839756954998418719431 + 
    (43724576913207173734142182710660898745862*zeta[3, 9])/
     702568854502996839756954998418719431 + 
    (577704388597166379824359485206291264162806*zeta[2, 1, 8])/
     702568854502996839756954998418719431 + 
    (730087031282777273296877947661788057702449*zeta[2, 1, 1, 8])/
     702568854502996839756954998418719431}, -3, 9, 1], 
 SeriesData[eps, 0, {-3/2 + zeta[2], -47/2 + (15*zeta[2])/2 + 11*zeta[3], 
   -903/4 + 58*zeta[2] + (171*zeta[2]^2)/10 + (165*zeta[3])/2, 
   -13795/8 + (951*zeta[2])/2 + (513*zeta[2]^2)/4 + (1003*zeta[3])/2 - 
    159*zeta[2]*zeta[3] + (739*zeta[5])/2, -184655/16 + (14539*zeta[2])/4 + 
    (6507*zeta[2]^2)/10 + (1293*zeta[2]^3)/14 + 3092*zeta[3] - 
    (2385*zeta[2]*zeta[3])/2 - 374*zeta[3]^2 + (11085*zeta[5])/4, 
   -2272971/32 + (201671*zeta[2])/8 + (55743*zeta[2]^2)/20 + 
    (19395*zeta[2]^3)/28 + 19439*zeta[3] - (14271*zeta[2]*zeta[3])/2 - 
    (435*zeta[2]^2*zeta[3])/2 - 2805*zeta[3]^2 + (61583*zeta[5])/4 - 
    (9943*zeta[2]*zeta[5])/2 + (126209*zeta[7])/16, 
   -26449783/64 + (2576515*zeta[2])/16 + (432747*zeta[2]^2)/40 + 
    (254913*zeta[2]^3)/70 - (71619*zeta[2]^4)/1400 + (240759*zeta[3])/2 - 
    42916*zeta[2]*zeta[3] - (6525*zeta[2]^2*zeta[3])/4 - 16427*zeta[3]^2 + 
    4990*zeta[2]*zeta[3]^2 + 81145*zeta[5] - (149145*zeta[2]*zeta[5])/4 - 
    13178*zeta[3]*zeta[5] + (1893135*zeta[7])/32 - 1314*zeta[3, 5], 
   -295998547/128 + (30932047*zeta[2])/32 + (3115911*zeta[2]^2)/80 + 
    (2386429*zeta[2]^3)/140 - (214857*zeta[2]^4)/560 + (2884515*zeta[3])/4 - 
    263907*zeta[2]*zeta[3] - (159519*zeta[2]^2*zeta[3])/20 - 
    (147517*zeta[2]^3*zeta[3])/70 - 95352*zeta[3]^2 + 
    37425*zeta[2]*zeta[3]^2 + 6952*zeta[3]^3 + 434735*zeta[5] - 
    (826451*zeta[2]*zeta[5])/4 - (19767*zeta[2]^2*zeta[5])/20 - 
    98835*zeta[3]*zeta[5] + (10351117*zeta[7])/32 - 
    (1673741*zeta[2]*zeta[7])/16 + (2514155*zeta[9])/16 - 9855*zeta[3, 5], 
   -3221527455/256 + (354742539*zeta[2])/64 + (4135719*zeta[2]^2)/32 + 
    (3102903*zeta[2]^3)/40 - (1346523*zeta[2]^4)/1400 + 
    (81267579*zeta[2]^5)/21560 + (33353039*zeta[3])/8 - 
    (3219211*zeta[2]*zeta[3])/2 - (153714*zeta[2]^2*zeta[3])/5 - 
    (442551*zeta[2]^3*zeta[3])/28 - 567014*zeta[3]^2 + 
    218479*zeta[2]*zeta[3]^2 + (1407*zeta[2]^2*zeta[3]^2)/5 + 
    52140*zeta[3]^3 + (4753313*zeta[5])/2 - 1083445*zeta[2]*zeta[5] - 
    (59301*zeta[2]^2*zeta[5])/8 - 568193*zeta[3]*zeta[5] + 
    174002*zeta[2]*zeta[3]*zeta[5] - (7868733*zeta[5]^2)/56 + 
    (13207109*zeta[7])/8 - (25106115*zeta[2]*zeta[7])/32 - 
    (14545087*zeta[3]*zeta[7])/56 + (37712325*zeta[9])/32 - 
    50589*zeta[3, 5] + 17082*zeta[2]*zeta[3, 5] - (646425*zeta[3, 7])/56, 
   -34358732315/512 + (3934079031*zeta[2])/128 + (120643983*zeta[2]^2)/320 + 
    (39935761*zeta[2]^3)/112 + (19854873*zeta[2]^4)/2800 + 
    (243802737*zeta[2]^5)/8624 + (373809419*zeta[3])/16 - 
    (38202695*zeta[2]*zeta[3])/4 - (923811*zeta[2]^2*zeta[3])/10 - 
    (11983901*zeta[2]^3*zeta[3])/140 - (51395193*zeta[2]^4*zeta[3])/1400 - 
    3375563*zeta[3]^2 + 1261336*zeta[2]*zeta[3]^2 + 
    (4221*zeta[2]^2*zeta[3]^2)/2 + 302804*zeta[3]^3 - 
    (273176*zeta[2]*zeta[3]^3)/3 + (52265725*zeta[5])/4 - 
    5769155*zeta[2]*zeta[5] - (1283379*zeta[2]^2*zeta[5])/40 - 
    (8129333*zeta[2]^3*zeta[5])/140 - 3193420*zeta[3]*zeta[5] + 
    1305015*zeta[2]*zeta[3]*zeta[5] + 353470*zeta[3]^2*zeta[5] - 
    (118030995*zeta[5]^2)/112 + (33995339*zeta[7])/4 - 
    (137107369*zeta[2]*zeta[7])/32 + (2617719*zeta[2]^2*zeta[7])/32 - 
    (218176305*zeta[3]*zeta[7])/112 + (205299695*zeta[9])/32 - 
    (46843165*zeta[2]*zeta[9])/48 + (375848903*zeta[11])/256 - 
    223380*zeta[3, 5] + 128115*zeta[2]*zeta[3, 5] + 
    44676*zeta[3]*zeta[3, 5] - (9696375*zeta[3, 7])/112 + 
    59130*zeta[2, 1, 8], -361004291719/1024 + (42562512659*zeta[2])/256 + 
    (514167627*zeta[2]^2)/640 + (375550517*zeta[2]^3)/224 + 
    (92681931*zeta[2]^4)/800 + (2417018337*zeta[2]^5)/15400 + 
    (2170040811121*zeta[2]^6)/14014000 + (4084750391*zeta[3])/32 - 
    (439123203*zeta[2]*zeta[3])/8 - (599823*zeta[2]^2*zeta[3])/4 - 
    (14987222*zeta[2]^3*zeta[3])/35 - (154185579*zeta[2]^4*zeta[3])/560 - 
    (39434695*zeta[3]^2)/2 + 7460782*zeta[2]*zeta[3]^2 + 
    (4911*zeta[2]^2*zeta[3]^2)/10 + (826109*zeta[2]^3*zeta[3]^2)/35 + 
    (5197664*zeta[3]^3)/3 - 682940*zeta[2]*zeta[3]^3 - (257320*zeta[3]^4)/3 + 
    (571023137*zeta[5])/8 - (62731181*zeta[2]*zeta[5])/2 - 
    (149073*zeta[2]^2*zeta[5])/2 - (24387999*zeta[2]^3*zeta[5])/56 - 
    18381020*zeta[3]*zeta[5] + 7489997*zeta[2]*zeta[3]*zeta[5] + 
    (523641*zeta[2]^2*zeta[3]*zeta[5])/5 + 2651025*zeta[3]^2*zeta[5] - 
    (93856863*zeta[5]^2)/16 + (20125023*zeta[2]*zeta[5]^2)/8 + 
    44764528*zeta[7] - (174499457*zeta[2]*zeta[7])/8 + 
    (39265785*zeta[2]^2*zeta[7])/64 - (176454581*zeta[3]*zeta[7])/16 + 
    (38251765*zeta[2]*zeta[3]*zeta[7])/8 - 8331483*zeta[5]*zeta[7] + 
    (778699205*zeta[9])/24 - (234215825*zeta[2]*zeta[9])/32 - 
    (93420185*zeta[3]*zeta[9])/12 + (5637733545*zeta[11])/512 - 
    919800*zeta[3, 5] + 657657*zeta[2]*zeta[3, 5] - 
    (80163*zeta[2]^2*zeta[3, 5])/5 + 335070*zeta[3]*zeta[3, 5] - 
    (7110675*zeta[3, 7])/16 + (800595*zeta[2]*zeta[3, 7])/8 + 
    (145655*zeta[3, 9])/4 + 443475*zeta[2, 1, 8] + 77760*zeta[2, 1, 1, 8], 
   461841675188402995325358220324580559485395/
     79011202284009499674795308713263245144 - 
    (1017679902781838895524023449944809988468745*zeta[2])/
     22574629224002714192798659632360927184 - 
    (1854635561085660844270181837389067281544025*zeta[2]^2)/
     39505601142004749837397654356631622572 - 
    (2571837609959563380303944823159154285405931*zeta[2]^3)/
     158022404568018999349590617426526490288 + 
    (352184857737673224178741944464608136117390*zeta[2]^4)/
     9876400285501187459349413589157905643 + 
    (1344394558608878836789699677666074201261635*zeta[2]^5)/
     79011202284009499674795308713263245144 - 
    (1141958409578136588007127044811288395177681*zeta[2]^6)/
     158022404568018999349590617426526490288 + 
    (1425600563577376689669822025708018743291799*zeta[3])/
     158022404568018999349590617426526490288 - 
    (3872045221153790498398585701086260178252857*zeta[2]*zeta[3])/
     158022404568018999349590617426526490288 - 
    (2094428648664913244229395790536569071736655*zeta[2]^2*zeta[3])/
     158022404568018999349590617426526490288 - 
    (896943305836889859992909466693871757698733*zeta[2]^3*zeta[3])/
     158022404568018999349590617426526490288 + 
    (658151268540543910560886586824016456048553*zeta[2]^4*zeta[3])/
     39505601142004749837397654356631622572 - 
    (694096656403871840238574488166686726869683*zeta[3]^2)/
     22574629224002714192798659632360927184 - 
    (31861153595187993622746036462344724164983*zeta[2]*zeta[3]^2)/
     19752800571002374918698827178315811286 + 
    (81619891911003047684701887800741770637585*zeta[2]^2*zeta[3]^2)/
     19752800571002374918698827178315811286 - 
    (2418951669479502580287963320228903827846471*zeta[2]^3*zeta[3]^2)/
     158022404568018999349590617426526490288 - 
    (123798802465236978689482539619933639513215*zeta[3]^3)/
     9876400285501187459349413589157905643 - 
    (2198857083533355095320796037736215435576925*zeta[2]*zeta[3]^3)/
     158022404568018999349590617426526490288 - 
    (5397422463498384690860630499987570076275137*zeta[3]^4)/
     158022404568018999349590617426526490288 + 
    (4260571127301940717691287288576185844947763*zeta[5])/
     158022404568018999349590617426526490288 - 
    (3743305694778987433821621043745987923666253*zeta[2]*zeta[5])/
     79011202284009499674795308713263245144 + 
    (772767932957682830045964380941370917321551*zeta[2]^2*zeta[5])/
     11287314612001357096399329816180463592 + 
    (3162325545925737657462597142826562364224429*zeta[2]^3*zeta[5])/
     158022404568018999349590617426526490288 + 
    (3814055218065556075257818054278021918907177*zeta[3]*zeta[5])/
     158022404568018999349590617426526490288 - 
    (6506241418093475761407148246505065259512669*zeta[2]*zeta[3]*zeta[5])/
     158022404568018999349590617426526490288 + 
    (472044033793913652100567099574736415273517*zeta[2]^2*zeta[3]*zeta[5])/
     19752800571002374918698827178315811286 + 
    (633809442997219367175511270828141142295935*zeta[3]^2*zeta[5])/
     22574629224002714192798659632360927184 + 
    (4666319347309774273927851505842341676677297*zeta[5]^2)/
     158022404568018999349590617426526490288 - 
    (549128404021797127741455296230935406837291*zeta[2]*zeta[5]^2)/
     11287314612001357096399329816180463592 + 
    (4200947291397942714593915291286009741388541*zeta[7])/
     158022404568018999349590617426526490288 - 
    (551375287039818217184010438871978343339079*zeta[2]*zeta[7])/
     79011202284009499674795308713263245144 - 
    (14520780190710282455450206883801487526814*zeta[2]^2*zeta[7])/
     9876400285501187459349413589157905643 + 
    (1258266957876595029732950326855261686928253*zeta[3]*zeta[7])/
     22574629224002714192798659632360927184 + 
    (2387705382296660724858805343894517360222317*zeta[2]*zeta[3]*zeta[7])/
     158022404568018999349590617426526490288 + 
    (1118043053558083325992335313741609258219205*zeta[5]*zeta[7])/
     158022404568018999349590617426526490288 - 
    (480030224209437305267050325513212900689479*zeta[9])/
     39505601142004749837397654356631622572 - 
    (2685044674247999567486019805678338865848599*zeta[2]*zeta[9])/
     158022404568018999349590617426526490288 + 
    (1844108831213514726796893355829539206931645*zeta[3]*zeta[9])/
     39505601142004749837397654356631622572 + 
    (5872899052319464292162446253736783073316019*zeta[11])/
     158022404568018999349590617426526490288 - 
    (3922425600596661572450961117648881228842149*zeta[3, 5])/
     158022404568018999349590617426526490288 - 
    (74175950303440060881700142234903537250806*zeta[2]*zeta[3, 5])/
     1410914326500169637049916227022557949 - 
    (189967849373115891242142139512127769852737*zeta[2]^2*zeta[3, 5])/
     11287314612001357096399329816180463592 - 
    (287064560995771765312844774031073203668469*zeta[3]*zeta[3, 5])/
     79011202284009499674795308713263245144 + 
    (88937511110515625955802779498635618304033*zeta[3, 7])/
     19752800571002374918698827178315811286 + 
    (2261688795155453146761699875274639123770113*zeta[2]*zeta[3, 7])/
     158022404568018999349590617426526490288 + 
    (5246852300089204701438020212443821150828469*zeta[3, 9])/
     158022404568018999349590617426526490288 + 
    (130931761002946530918992715161003796739567*zeta[2, 1, 8])/
     39505601142004749837397654356631622572 - 
    (3763384239450071919679842171649279621478845*zeta[2, 1, 1, 8])/
     79011202284009499674795308713263245144, 
   658948419126421446184509663204617864468683/
     13118969333015707565854332012149935291 + 
    (572601941102597379486087433297968030749297*zeta[2])/
     52475877332062830263417328048599741164 + 
    (1396229129346861236612949515960390874330175*zeta[2]^2)/
     26237938666031415131708664024299870582 - 
    (1013586064311008572753431442618177453693135*zeta[2]^3)/
     26237938666031415131708664024299870582 + 
    (2889510566610278105464471053677030804181431*zeta[2]^4)/
     52475877332062830263417328048599741164 - 
    (337629053228737256860803626410869243928913*zeta[2]^5)/
     26237938666031415131708664024299870582 + 
    (1433450143013105774730127973915264175336885*zeta[2]^6)/
     52475877332062830263417328048599741164 - 
    (990255485060836237663153898236230105613941*zeta[3])/
     26237938666031415131708664024299870582 + 
    (805422273746511278296416891142934596689837*zeta[2]*zeta[3])/
     26237938666031415131708664024299870582 + 
    (2153717908383778124253542456755742864265099*zeta[2]^2*zeta[3])/
     52475877332062830263417328048599741164 + 
    (922882337607320460929226369596515803100833*zeta[2]^3*zeta[3])/
     13118969333015707565854332012149935291 + 
    (902271962565434596879694286308465859571851*zeta[2]^4*zeta[3])/
     52475877332062830263417328048599741164 - 
    (301820838549281043517556395977400912921825*zeta[3]^2)/
     13118969333015707565854332012149935291 + 
    (82090339818775102470257965190718949369167*zeta[2]*zeta[3]^2)/
     26237938666031415131708664024299870582 - 
    (312995389935702748560494687120359076174687*zeta[2]^2*zeta[3]^2)/
     52475877332062830263417328048599741164 - 
    (596241108900398028715619993248153388742103*zeta[2]^3*zeta[3]^2)/
     13118969333015707565854332012149935291 + 
    (1559721521051305551454818462068467925510819*zeta[3]^3)/
     52475877332062830263417328048599741164 + 
    (337604873908675584357619930409234854885587*zeta[2]*zeta[3]^3)/
     52475877332062830263417328048599741164 - 
    (341883180370642003024802592586906947679235*zeta[3]^4)/
     52475877332062830263417328048599741164 + 
    (169837216116987710444777687352281039743579*zeta[5])/
     13118969333015707565854332012149935291 - 
    (545390523794377553005323042650931617513365*zeta[2]*zeta[5])/
     52475877332062830263417328048599741164 - 
    (501735646056910488432199560952868258625254*zeta[2]^2*zeta[5])/
     13118969333015707565854332012149935291 - 
    (931523220499250935773879428213326542690194*zeta[2]^3*zeta[5])/
     13118969333015707565854332012149935291 + 
    (1172264935543224565970201900720941781997077*zeta[3]*zeta[5])/
     52475877332062830263417328048599741164 - 
    (4316993792346475684319456283326549952622835*zeta[2]*zeta[3]*zeta[5])/
     52475877332062830263417328048599741164 - 
    (2822784086051821542663226815407853617895187*zeta[2]^2*zeta[3]*zeta[5])/
     52475877332062830263417328048599741164 - 
    (403972986044639916732714246492344787011784*zeta[3]^2*zeta[5])/
     13118969333015707565854332012149935291 - 
    (187630841154360292588264568894133511748960*zeta[5]^2)/
     13118969333015707565854332012149935291 + 
    (38558178659735922631892787741885550274435*zeta[2]*zeta[5]^2)/
     26237938666031415131708664024299870582 + 
    (72985667329362839236224922479030839046353*zeta[7])/
     26237938666031415131708664024299870582 + 
    (1869582108200190147704678267379856922733743*zeta[2]*zeta[7])/
     26237938666031415131708664024299870582 - 
    (5457506607092047025471016010997499003362567*zeta[2]^2*zeta[7])/
     52475877332062830263417328048599741164 - 
    (165722407507609170145044045015201794577385*zeta[3]*zeta[7])/
     26237938666031415131708664024299870582 + 
    (392076269992712858985188331718159122136370*zeta[2]*zeta[3]*zeta[7])/
     13118969333015707565854332012149935291 + 
    (1886532697073878965043194239701060844745809*zeta[5]*zeta[7])/
     52475877332062830263417328048599741164 + 
    (1166454634179532523551182917531270470287979*zeta[9])/
     52475877332062830263417328048599741164 + 
    (26238794535511108252672071838192169928187*zeta[2]*zeta[9])/
     13118969333015707565854332012149935291 + 
    (4640962949898387330201510424720236853316739*zeta[3]*zeta[9])/
     52475877332062830263417328048599741164 + 
    (207574671923320151327439348095389821852426*zeta[11])/
     13118969333015707565854332012149935291 + 
    (720799347426903472082884482309049535376*zeta[3, 5])/
     13118969333015707565854332012149935291 - 
    (157016669385679679580534409762796014010667*zeta[2]*zeta[3, 5])/
     26237938666031415131708664024299870582 - 
    (515175872194566050050651500041195504367770*zeta[2]^2*zeta[3, 5])/
     13118969333015707565854332012149935291 + 
    (707440512875369841321217936430977282570399*zeta[3]*zeta[3, 5])/
     52475877332062830263417328048599741164 - 
    (1130135165164658087290889525415177799899877*zeta[3, 7])/
     52475877332062830263417328048599741164 - 
    (84233759534642043061975377672768495263952*zeta[2]*zeta[3, 7])/
     13118969333015707565854332012149935291 + 
    (1017640899754318425674740113436358818327441*zeta[3, 9])/
     52475877332062830263417328048599741164 - 
    (750167433535419705723203444505955309648719*zeta[2, 1, 8])/
     52475877332062830263417328048599741164 - 
    (2791281022882135222809934878695591062799565*zeta[2, 1, 1, 8])/
     52475877332062830263417328048599741164}, 0, 13, 1], 
 SeriesData[eps, 0, {10*zeta[2]*zeta[3] - 16*zeta[5], 
   (-48*zeta[2]^3)/35 - 5*zeta[2]*zeta[3] + 43*zeta[3]^2 + 8*zeta[5], 
   (24*zeta[2]^3)/35 - 15*zeta[2]*zeta[3] + (252*zeta[2]^2*zeta[3])/5 - 
    (43*zeta[3]^2)/2 + 24*zeta[5] + 587*zeta[2]*zeta[5] - (5047*zeta[7])/8, 
   (72*zeta[2]^3)/35 + (124869*zeta[2]^4)/250 - 40*zeta[2]*zeta[3] - 
    (126*zeta[2]^2*zeta[3])/5 - (129*zeta[3]^2)/2 - 863*zeta[2]*zeta[3]^2 + 
    64*zeta[5] - (587*zeta[2]*zeta[5])/2 + (7593*zeta[3]*zeta[5])/5 + 
    (5047*zeta[7])/16 + (2457*zeta[3, 5])/5, (192*zeta[2]^3)/35 - 
    (124869*zeta[2]^4)/500 - 100*zeta[2]*zeta[3] - 
    (378*zeta[2]^2*zeta[3])/5 - (31509*zeta[2]^3*zeta[3])/35 - 
    172*zeta[3]^2 + (863*zeta[2]*zeta[3]^2)/2 - 1624*zeta[3]^3 + 
    160*zeta[5] - (1761*zeta[2]*zeta[5])/2 + (18492*zeta[2]^2*zeta[5])/5 - 
    (7593*zeta[3]*zeta[5])/10 + (15141*zeta[7])/16 + 
    (36351*zeta[2]*zeta[7])/2 - (51559*zeta[9])/4 - (2457*zeta[3, 5])/10, 
   (96*zeta[2]^3)/7 - (374607*zeta[2]^4)/500 + (39279069*zeta[2]^5)/3850 - 
    240*zeta[2]*zeta[3] - (1008*zeta[2]^2*zeta[3])/5 + 
    (31509*zeta[2]^3*zeta[3])/70 - 430*zeta[3]^2 + 
    (2589*zeta[2]*zeta[3]^2)/2 - (2859*zeta[2]^2*zeta[3]^2)/2 + 
    812*zeta[3]^3 + 384*zeta[5] - 2348*zeta[2]*zeta[5] - 
    (9246*zeta[2]^2*zeta[5])/5 - (22779*zeta[3]*zeta[5])/10 - 
    37555*zeta[2]*zeta[3]*zeta[5] + (512905*zeta[5]^2)/16 + 
    (5047*zeta[7])/2 - (36351*zeta[2]*zeta[7])/4 + 
    (295735*zeta[3]*zeta[7])/16 + (51559*zeta[9])/8 - (7371*zeta[3, 5])/10 - 
    5625*zeta[2]*zeta[3, 5] + (121077*zeta[3, 7])/16, 
   (1152*zeta[2]^3)/35 - (249738*zeta[2]^4)/125 - (39279069*zeta[2]^5)/7700 - 
    560*zeta[2]*zeta[3] - 504*zeta[2]^2*zeta[3] + (94527*zeta[2]^3*zeta[3])/
     70 - (3875772*zeta[2]^4*zeta[3])/125 - 1032*zeta[3]^2 + 
    3452*zeta[2]*zeta[3]^2 + (2859*zeta[2]^2*zeta[3]^2)/4 + 2436*zeta[3]^3 + 
    25884*zeta[2]*zeta[3]^3 + 896*zeta[5] - 5870*zeta[2]*zeta[5] - 
    (27738*zeta[2]^2*zeta[5])/5 - (74371*zeta[2]^3*zeta[5])/10 - 
    (30372*zeta[3]*zeta[5])/5 + (37555*zeta[2]*zeta[3]*zeta[5])/2 - 
    (744871*zeta[3]^2*zeta[5])/10 - (512905*zeta[5]^2)/32 + 
    (25235*zeta[7])/4 - (109053*zeta[2]*zeta[7])/4 + 
    (9003783*zeta[2]^2*zeta[7])/80 - (295735*zeta[3]*zeta[7])/32 + 
    (154677*zeta[9])/8 + (3019771*zeta[2]*zeta[9])/8 - 
    (19464749*zeta[11])/128 - (9828*zeta[3, 5])/5 + 
    (5625*zeta[2]*zeta[3, 5])/2 - (85707*zeta[3]*zeta[3, 5])/5 - 
    (121077*zeta[3, 7])/32 - (2025*zeta[2, 1, 8])/2, 
   (384*zeta[2]^3)/5 - (124869*zeta[2]^4)/25 - (117837207*zeta[2]^5)/7700 + 
    (2757001181989*zeta[2]^6)/8758750 - 1280*zeta[2]*zeta[3] - 
    (6048*zeta[2]^2*zeta[3])/5 + (126036*zeta[2]^3*zeta[3])/35 + 
    (1937886*zeta[2]^4*zeta[3])/125 - 2408*zeta[3]^2 + 
    8630*zeta[2]*zeta[3]^2 + (8577*zeta[2]^2*zeta[3]^2)/4 + 
    (542203*zeta[2]^3*zeta[3]^2)/70 + 6496*zeta[3]^3 - 
    12942*zeta[2]*zeta[3]^3 + 41459*zeta[3]^4 + 2048*zeta[5] - 
    14088*zeta[2]*zeta[5] - (73968*zeta[2]^2*zeta[5])/5 + 
    (74371*zeta[2]^3*zeta[5])/20 - 15186*zeta[3]*zeta[5] + 
    (112665*zeta[2]*zeta[3]*zeta[5])/2 + (1748043*zeta[2]^2*zeta[3]*zeta[5])/
     50 + (744871*zeta[3]^2*zeta[5])/20 - (1538715*zeta[5]^2)/32 + 
    (6915443*zeta[2]*zeta[5]^2)/16 + 15141*zeta[7] - 72702*zeta[2]*zeta[7] - 
    (9003783*zeta[2]^2*zeta[7])/160 - (887205*zeta[3]*zeta[7])/32 + 
    (23061577*zeta[2]*zeta[3]*zeta[7])/16 - (6542543*zeta[5]*zeta[7])/2 + 
    51559*zeta[9] - (3019771*zeta[2]*zeta[9])/16 - 
    (33325753*zeta[3]*zeta[9])/8 + (19464749*zeta[11])/256 - 
    4914*zeta[3, 5] + (16875*zeta[2]*zeta[3, 5])/2 - 
    (36693*zeta[2]^2*zeta[3, 5])/50 + (85707*zeta[3]*zeta[3, 5])/10 - 
    (363231*zeta[3, 7])/32 - (2650185*zeta[2]*zeta[3, 7])/16 + 
    (2785021*zeta[3, 9])/8 + (2025*zeta[2, 1, 8])/4 + 
    119232*zeta[2, 1, 1, 8], -604690885774717036684498201356208766153897/
     2501878989399725773258920905818084468 - 
    (356881707686072213588734714211669913667307*zeta[2])/
     2501878989399725773258920905818084468 + 
    (813861046738332773608909336860619383395059*zeta[2]^2)/
     2501878989399725773258920905818084468 - 
    (49226680938903989902293946306453506757409*zeta[2]^3)/
     625469747349931443314730226454521117 + 
    (149096906682312136773941707941995187242199*zeta[2]^4)/
     2501878989399725773258920905818084468 - 
    (747212437541356959593516577478177080309147*zeta[2]^5)/
     2501878989399725773258920905818084468 + 
    (128151033416334902792775484527307272018712*zeta[2]^6)/
     625469747349931443314730226454521117 + 
    (39574421058585589425254091711835803289747*zeta[3])/
     1250939494699862886629460452909042234 + 
    (198647118841095131208566595537435430087663*zeta[2]*zeta[3])/
     2501878989399725773258920905818084468 + 
    (434578528043629454709104949689557457512519*zeta[2]^2*zeta[3])/
     2501878989399725773258920905818084468 + 
    (116388623293361223188563608543435750875943*zeta[2]^3*zeta[3])/
     625469747349931443314730226454521117 + 
    (165193827817505493526002976798390312450191*zeta[2]^4*zeta[3])/
     2501878989399725773258920905818084468 + 
    (185145550601024291451991937797137681772675*zeta[3]^2)/
     625469747349931443314730226454521117 + 
    (196138783043034501334816152809774398124550*zeta[2]*zeta[3]^2)/
     625469747349931443314730226454521117 - 
    (194171486157441800000836909743808243253577*zeta[2]^2*zeta[3]^2)/
     625469747349931443314730226454521117 + 
    (172894257391111941391610806882081846543383*zeta[2]^3*zeta[3]^2)/
     1250939494699862886629460452909042234 - 
    (364083121564131639027747669039668022639701*zeta[3]^3)/
     2501878989399725773258920905818084468 - 
    (3702874613883405822467752566754347805816*zeta[2]*zeta[3]^3)/
     625469747349931443314730226454521117 + 
    (277188213236754399040867483210438724613259*zeta[3]^4)/
     1250939494699862886629460452909042234 + 
    (178683723442720217077314899926976303498771*zeta[5])/
     625469747349931443314730226454521117 - 
    (312749227357290978642666611534690014004845*zeta[2]*zeta[5])/
     2501878989399725773258920905818084468 + 
    (142116959589554604130517060850408740771347*zeta[2]^2*zeta[5])/
     2501878989399725773258920905818084468 + 
    (439027026062593173650910994964240686150611*zeta[2]^3*zeta[5])/
     2501878989399725773258920905818084468 - 
    (194193719255639910841255660475332028609349*zeta[3]*zeta[5])/
     625469747349931443314730226454521117 - 
    (143269480787960526269967571422595302050839*zeta[2]*zeta[3]*zeta[5])/
     1250939494699862886629460452909042234 + 
    (270486482928435029342530728585486270736331*zeta[2]^2*zeta[3]*zeta[5])/
     2501878989399725773258920905818084468 - 
    (285820029309678317619227789259397408445321*zeta[3]^2*zeta[5])/
     2501878989399725773258920905818084468 - 
    (116331780026208372390284763752719100266379*zeta[5]^2)/
     1250939494699862886629460452909042234 + 
    (108066552719713115419442837893636374413168*zeta[2]*zeta[5]^2)/
     625469747349931443314730226454521117 - 
    (19446518024504943416219249427541676928125*zeta[7])/
     625469747349931443314730226454521117 - 
    (358382288014134447310844688967635419086881*zeta[2]*zeta[7])/
     2501878989399725773258920905818084468 - 
    (34711197888512226797722451706596213846627*zeta[2]^2*zeta[7])/
     625469747349931443314730226454521117 - 
    (692070248603269012450190179588370623880231*zeta[3]*zeta[7])/
     2501878989399725773258920905818084468 + 
    (195379639483309865353956220977951837440337*zeta[2]*zeta[3]*zeta[7])/
     625469747349931443314730226454521117 - 
    (413991203461055009745850856215348048698669*zeta[5]*zeta[7])/
     2501878989399725773258920905818084468 + 
    (424617542665881031671416733199563600999415*zeta[9])/
     1250939494699862886629460452909042234 - 
    (8829352421910349107931202511583087120437*zeta[2]*zeta[9])/
     625469747349931443314730226454521117 - 
    (535399089116931280412658066343891796064745*zeta[3]*zeta[9])/
     2501878989399725773258920905818084468 - 
    (382448259787945678621313187614597755785527*zeta[11])/
     1250939494699862886629460452909042234 - 
    (109937774276958805048254391401389481712049*zeta[3, 5])/
     2501878989399725773258920905818084468 + 
    (156545436756811025357879869189312488870549*zeta[2]*zeta[3, 5])/
     2501878989399725773258920905818084468 - 
    (44131904331092793912031642807325799168639*zeta[2]^2*zeta[3, 5])/
     625469747349931443314730226454521117 + 
    (629343162430120544857168119677918951626547*zeta[3]*zeta[3, 5])/
     2501878989399725773258920905818084468 + 
    (716224356008110525261459291760521665467259*zeta[3, 7])/
     2501878989399725773258920905818084468 - 
    (56174059277221850295948575917369349384179*zeta[2]*zeta[3, 7])/
     1250939494699862886629460452909042234 + 
    (143514327011399931863375825029627735248369*zeta[3, 9])/
     1250939494699862886629460452909042234 + 
    (258948146400443360289310625463299059245311*zeta[2, 1, 8])/
     2501878989399725773258920905818084468 - 
    (139424879985989886039893264520950309689943*zeta[2, 1, 1, 8])/
     2501878989399725773258920905818084468}, 0, 9, 1], 
 SeriesData[eps, 0, {-2*zeta[3], (-37*zeta[2]^2)/5 - 13*zeta[3], 
   (-481*zeta[2]^2)/10 - 76*zeta[3] + 30*zeta[2]*zeta[3] - 115*zeta[5], 
   (-1406*zeta[2]^2)/5 - (158*zeta[2]^3)/7 - 422*zeta[3] + 
    195*zeta[2]*zeta[3] + 112*zeta[3]^2 - (1495*zeta[5])/2, 
   (-7807*zeta[2]^2)/5 - (1027*zeta[2]^3)/7 - 2274*zeta[3] + 
    1140*zeta[2]*zeta[3] + (1697*zeta[2]^2*zeta[3])/5 + 728*zeta[3]^2 - 
    4370*zeta[5] + 1495*zeta[2]*zeta[5] - (17627*zeta[7])/8, 
   (-42069*zeta[2]^2)/5 - (6004*zeta[2]^3)/7 + (1167981*zeta[2]^4)/3500 - 
    12018*zeta[3] + 6330*zeta[2]*zeta[3] + (22061*zeta[2]^2*zeta[3])/10 + 
    4256*zeta[3]^2 - 1564*zeta[2]*zeta[3]^2 - 24265*zeta[5] + 
    (19435*zeta[2]*zeta[5])/2 + (37088*zeta[3]*zeta[5])/5 - 
    (229151*zeta[7])/16 - (48*zeta[3, 5])/5, (-222333*zeta[2]^2)/5 - 
    (33338*zeta[2]^3)/7 + (15183753*zeta[2]^4)/7000 - 62666*zeta[3] + 
    34110*zeta[2]*zeta[3] + (64486*zeta[2]^2*zeta[3])/5 + 
    (46957*zeta[2]^3*zeta[3])/35 + 23632*zeta[3]^2 - 
    10166*zeta[2]*zeta[3]^2 - (8456*zeta[3]^3)/3 - 130755*zeta[5] + 
    56810*zeta[2]*zeta[5] + (9039*zeta[2]^2*zeta[5])/2 + 
    (241072*zeta[3]*zeta[5])/5 - (334913*zeta[7])/4 + 
    (225131*zeta[2]*zeta[7])/8 - (247701*zeta[9])/8 - (312*zeta[3, 5])/5, 
   (-1159321*zeta[2]^2)/5 - (179646*zeta[2]^3)/7 + 
    (22191639*zeta[2]^4)/1750 + (85876379*zeta[2]^5)/19250 - 323602*zeta[3] + 
    180270*zeta[2]*zeta[3] + (358067*zeta[2]^2*zeta[3])/5 + 
    (610441*zeta[2]^3*zeta[3])/70 + 127344*zeta[3]^2 - 
    59432*zeta[2]*zeta[3]^2 - (33092*zeta[2]^2*zeta[3]^2)/5 - 
    (54964*zeta[3]^3)/3 - 691035*zeta[5] + 315445*zeta[2]*zeta[5] + 
    (117507*zeta[2]^2*zeta[5])/4 + (1409344*zeta[3]*zeta[5])/5 - 
    (483416*zeta[2]*zeta[3]*zeta[5])/5 + (344481*zeta[5]^2)/4 - 
    (3719297*zeta[7])/8 + (2926703*zeta[2]*zeta[7])/16 + 
    (568753*zeta[3]*zeta[7])/4 - (3220113*zeta[9])/16 - (1824*zeta[3, 5])/5 - 
    (1464*zeta[2]*zeta[3, 5])/5 - (2127*zeta[3, 7])/4, 
   (-5986637*zeta[2]^2)/5 - (949422*zeta[2]^3)/7 + 
    (246443991*zeta[2]^4)/3500 + (1116392927*zeta[2]^5)/38500 - 
    1659034*zeta[3] + 939990*zeta[2]*zeta[3] + (1929489*zeta[2]^2*zeta[3])/
     5 + (1784366*zeta[2]^3*zeta[3])/35 - (42173637*zeta[2]^4*zeta[3])/3500 + 
    673008*zeta[3]^2 - 330004*zeta[2]*zeta[3]^2 - 
    (215098*zeta[2]^2*zeta[3]^2)/5 - (321328*zeta[3]^3)/3 + 
    (114544*zeta[2]*zeta[3]^3)/3 - 3603295*zeta[5] + 
    1699815*zeta[2]*zeta[5] + 171741*zeta[2]^2*zeta[5] + 
    (1525773*zeta[2]^3*zeta[5])/70 + (7825568*zeta[3]*zeta[5])/5 - 
    (3142204*zeta[2]*zeta[3]*zeta[5])/5 - (1024036*zeta[3]^2*zeta[5])/5 + 
    (4478253*zeta[5]^2)/8 - (20041899*zeta[7])/8 + 
    (4277489*zeta[2]*zeta[7])/4 + (5965731*zeta[2]^2*zeta[7])/80 + 
    (7393789*zeta[3]*zeta[7])/8 - (4706319*zeta[9])/4 + 
    (9821975*zeta[2]*zeta[9])/24 - (55458721*zeta[11])/128 - 
    (10128*zeta[3, 5])/5 - (9516*zeta[2]*zeta[3, 5])/5 - 
    (22464*zeta[3]*zeta[3, 5])/5 - (27651*zeta[3, 7])/8 + 996*zeta[2, 1, 8], 
   (-30692129*zeta[2]^2)/5 - (4950614*zeta[2]^3)/7 + 
    (1327994397*zeta[2]^4)/3500 + (1631651201*zeta[2]^5)/9625 + 
    (15819504209669*zeta[2]^6)/315315000 - 8459138*zeta[3] + 
    4854030*zeta[2]*zeta[3] + (10197273*zeta[2]^2*zeta[3])/5 + 
    (9907927*zeta[2]^3*zeta[3])/35 - (548257281*zeta[2]^4*zeta[3])/7000 + 
    3509296*zeta[3]^2 - 1778268*zeta[2]*zeta[3]^2 - 
    (1257496*zeta[2]^2*zeta[3]^2)/5 - (3577142*zeta[2]^3*zeta[3]^2)/105 - 
    (1784216*zeta[3]^3)/3 + (744536*zeta[2]*zeta[3]^3)/3 + 
    (139138*zeta[3]^4)/3 - 18607115*zeta[5] + 8983455*zeta[2]*zeta[5] + 
    (1907229*zeta[2]^2*zeta[5])/2 + (19835049*zeta[2]^3*zeta[5])/140 + 
    (42169056*zeta[3]*zeta[5])/5 - (18369808*zeta[2]*zeta[3]*zeta[5])/5 - 
    (3560436*zeta[2]^2*zeta[3]*zeta[5])/25 - (6656234*zeta[3]^2*zeta[5])/5 + 
    (6545139*zeta[5]^2)/2 - (28309353*zeta[2]*zeta[5]^2)/28 - 
    (105920643*zeta[7])/8 + (47502641*zeta[2]*zeta[7])/8 + 
    (77554503*zeta[2]^2*zeta[7])/160 + (10806307*zeta[3]*zeta[7])/2 - 
    (45817929*zeta[2]*zeta[3]*zeta[7])/28 + (32389489*zeta[5]*zeta[7])/12 - 
    (52264911*zeta[9])/8 + (127685675*zeta[2]*zeta[9])/48 + 
    (17239456*zeta[3]*zeta[9])/9 - (720963373*zeta[11])/256 - 
    (54576*zeta[3, 5])/5 - (55632*zeta[2]*zeta[3, 5])/5 - 
    (213324*zeta[2]^2*zeta[3, 5])/25 - (146016*zeta[3]*zeta[3, 5])/5 - 
    (40413*zeta[3, 7])/2 - (114153*zeta[2]*zeta[3, 7])/28 + 
    (186665*zeta[3, 9])/18 + 6474*zeta[2, 1, 8] + 11192*zeta[2, 1, 1, 8], 
   -561874012516364601124340735276965158708701/
     1665218815587674856582345208245515290 - 
    (806902080681824965710410918931034449805937*zeta[2])/
     1665218815587674856582345208245515290 - 
    (597810647347938386323446196692078610722114*zeta[2]^2)/
     832609407793837428291172604122757645 - 
    (149125461210502047126354018174072554713547*zeta[2]^3)/
     333043763117534971316469041649103058 - 
    (788585683049120915004513051346754973056277*zeta[2]^4)/
     832609407793837428291172604122757645 - 
    (207389400852003800580342740520388593411876*zeta[2]^5)/
     832609407793837428291172604122757645 + 
    (34821562143658728651555419061766162188135*zeta[2]^6)/
     333043763117534971316469041649103058 + 
    (454801990497554272554032685311777960269917*zeta[3])/
     832609407793837428291172604122757645 - 
    (983798823154026749978712873733779488016532*zeta[2]*zeta[3])/
     832609407793837428291172604122757645 - 
    (489275430745975821585704153147897842545779*zeta[2]^2*zeta[3])/
     1665218815587674856582345208245515290 + 
    (118623805039162957284292694283770671213347*zeta[2]^3*zeta[3])/
     166521881558767485658234520824551529 - 
    (66036641979142686342316798601073784720646*zeta[2]^4*zeta[3])/
     118944201113405346898738943446108235 + 
    (952155392426233220520032854774148283590654*zeta[3]^2)/
     832609407793837428291172604122757645 + 
    (656478291193948682186873217896806581816531*zeta[2]*zeta[3]^2)/
     1665218815587674856582345208245515290 + 
    (364015927256469540156740025374219405075413*zeta[2]^2*zeta[3]^2)/
     1665218815587674856582345208245515290 + 
    (77506127087397691983581796099278719620905*zeta[2]^3*zeta[3]^2)/
     166521881558767485658234520824551529 - 
    (781805224425017937999274239304415890795121*zeta[3]^3)/
     1665218815587674856582345208245515290 + 
    (28988268770648836393568649973613246151934*zeta[2]*zeta[3]^3)/
     118944201113405346898738943446108235 + 
    (225813315009780731787414552568784341158586*zeta[3]^4)/
     832609407793837428291172604122757645 + 
    (42548864977040847669873145996201746882994*zeta[5])/
     118944201113405346898738943446108235 + 
    (849045142159752777718445497334136094387492*zeta[2]*zeta[5])/
     832609407793837428291172604122757645 - 
    (363210329031812115644598074156095317166*zeta[2]^2*zeta[5])/
     2268690484451873101610824534394435 - 
    (22864816857657461930018657407036009687426*zeta[2]^3*zeta[5])/
     23788840222681069379747788689221647 + 
    (396479091915426575708481664952374237602541*zeta[3]*zeta[5])/
     1665218815587674856582345208245515290 - 
    (2228947291182628462345786601994369998647819*zeta[2]*zeta[3]*zeta[5])/
     1665218815587674856582345208245515290 - 
    (14015613135239433125645076137816768353071*zeta[2]^2*zeta[3]*zeta[5])/
     23788840222681069379747788689221647 + 
    (60171357909784504603949375149843557104247*zeta[3]^2*zeta[5])/
     118944201113405346898738943446108235 + 
    (1087388075556801694856599690850519248533103*zeta[5]^2)/
     832609407793837428291172604122757645 + 
    (1979211880626802022846163053324370524879981*zeta[2]*zeta[5]^2)/
     1665218815587674856582345208245515290 + 
    (17887880779468780947695742626447106850051*zeta[7])/
     237888402226810693797477886892216470 - 
    (400865665093235183894789036948349836832219*zeta[2]*zeta[7])/
     1665218815587674856582345208245515290 - 
    (10659456959681741383382048536517989808791*zeta[2]^2*zeta[7])/
     832609407793837428291172604122757645 + 
    (279895528080501669303407547915303586624021*zeta[3]*zeta[7])/
     1665218815587674856582345208245515290 - 
    (48486218487839898648196514911214901902352*zeta[2]*zeta[3]*zeta[7])/
     832609407793837428291172604122757645 - 
    (530509137203547521571296911881809228904017*zeta[5]*zeta[7])/
     832609407793837428291172604122757645 - 
    (1351201738475069441742083166089643926069041*zeta[9])/
     1665218815587674856582345208245515290 + 
    (110632018067228619909205594772518202517274*zeta[2]*zeta[9])/
     832609407793837428291172604122757645 - 
    (1032433963169687060633406761475793690027373*zeta[3]*zeta[9])/
     1665218815587674856582345208245515290 - 
    (1070536932796017901856366544121708382684087*zeta[11])/
     832609407793837428291172604122757645 + 
    (609829929256898104464852212008510359991603*zeta[3, 5])/
     1665218815587674856582345208245515290 - 
    (875845628723118118824447419647181044082827*zeta[2]*zeta[3, 5])/
     1665218815587674856582345208245515290 + 
    (14167696247526633201138891496246785297004*zeta[2]^2*zeta[3, 5])/
     118944201113405346898738943446108235 + 
    (163781719324076547374240743101367086537715*zeta[3]*zeta[3, 5])/
     166521881558767485658234520824551529 + 
    (298535127700421276507943761074220100258091*zeta[3, 7])/
     1665218815587674856582345208245515290 - 
    (373809825684384065782985130039054556750133*zeta[2]*zeta[3, 7])/
     832609407793837428291172604122757645 + 
    (670976309266737790929361999279928090107659*zeta[3, 9])/
     1665218815587674856582345208245515290 - 
    (66994468971858769664560022721805686908043*zeta[2, 1, 8])/
     1665218815587674856582345208245515290 + 
    (228243880539325617492412759589330956948153*zeta[2, 1, 1, 8])/
     1665218815587674856582345208245515290, 
   -183296437118069082028309208515625907417587/
     2015177867875504133668235780664797703 + 
    (7148354645982241779700606000760103142628860*zeta[2])/
     2015177867875504133668235780664797703 + 
    (2167702051368461472152145104981346163414454*zeta[2]^2)/
     2015177867875504133668235780664797703 + 
    (391802581516999409842417069083269666487054*zeta[2]^3)/
     671725955958501377889411926888265901 - 
    (2014775600227509980721316507800931327547275*zeta[2]^4)/
     2015177867875504133668235780664797703 + 
    (74838103177609358137474384493503524386428*zeta[2]^5)/
     671725955958501377889411926888265901 - 
    (2475048436116309634329459420562718762009578*zeta[2]^6)/
     2015177867875504133668235780664797703 - 
    (2410082924908563589441799953186059036077063*zeta[3])/
     2015177867875504133668235780664797703 - 
    (3908586632596202476282452323069115631629784*zeta[2]*zeta[3])/
     2015177867875504133668235780664797703 - 
    (726456322174449822061389396582689025067814*zeta[2]^2*zeta[3])/
     2015177867875504133668235780664797703 + 
    (3895867615074350171581589138713441177618*zeta[2]^3*zeta[3])/
     2015177867875504133668235780664797703 + 
    (2084974075209217938872637364000628158388321*zeta[2]^4*zeta[3])/
     671725955958501377889411926888265901 - 
    (6472866240304948120229884383646816947287330*zeta[3]^2)/
     2015177867875504133668235780664797703 + 
    (289002741083480528310687314785227550796198*zeta[2]*zeta[3]^2)/
     671725955958501377889411926888265901 - 
    (6259389105458002100225704717778412199547618*zeta[2]^2*zeta[3]^2)/
     2015177867875504133668235780664797703 - 
    (4983241401312409603654823139085672356984122*zeta[2]^3*zeta[3]^2)/
     2015177867875504133668235780664797703 + 
    (656938309639337519415009268126945001582240*zeta[3]^3)/
     2015177867875504133668235780664797703 - 
    (48759925501855418250824828357029156708745*zeta[2]*zeta[3]^3)/
     118539874580912007862837398862635159 + 
    (2067463118522128482120193791232158299462125*zeta[3]^4)/
     2015177867875504133668235780664797703 + 
    (2409141155046642105666923888258746161291185*zeta[5])/
     2015177867875504133668235780664797703 + 
    (5987570770079485218763414169943355071203219*zeta[2]*zeta[5])/
     2015177867875504133668235780664797703 - 
    (345889185742428439924988214486223159074698*zeta[2]^2*zeta[5])/
     118539874580912007862837398862635159 - 
    (4913271520466181614352207204489477911068463*zeta[2]^3*zeta[5])/
     2015177867875504133668235780664797703 - 
    (744631115918045772270287298387225830629270*zeta[3]*zeta[5])/
     671725955958501377889411926888265901 - 
    (72267738243886676239968313087614040918407*zeta[2]*zeta[3]*zeta[5])/
     39513291526970669287612466287545053 - 
    (211092984141014720050164251165383203150365*zeta[2]^2*zeta[3]*zeta[5])/
     671725955958501377889411926888265901 - 
    (29370907599108264856922117073596518224229*zeta[3]^2*zeta[5])/
     671725955958501377889411926888265901 + 
    (685339960714213342301788899522871987982674*zeta[5]^2)/
     671725955958501377889411926888265901 + 
    (1435308754750908532501408396058539464991597*zeta[2]*zeta[5]^2)/
     671725955958501377889411926888265901 - 
    (74282552877264303696095973128093768817468*zeta[7])/
     39513291526970669287612466287545053 - 
    (171842377987256264954098608746919533327072*zeta[2]*zeta[7])/
     42876124848414981567409271929038249 - 
    (2811880923599606985629745363554628057870743*zeta[2]^2*zeta[7])/
     671725955958501377889411926888265901 + 
    (461428560869446400663874714092771591184745*zeta[3]*zeta[7])/
     118539874580912007862837398862635159 + 
    (2773674932778797723859363699731006647589414*zeta[2]*zeta[3]*zeta[7])/
     2015177867875504133668235780664797703 - 
    (2370917864311686762843467261757647403822385*zeta[5]*zeta[7])/
     671725955958501377889411926888265901 + 
    (928413518805874634451870728173259343664299*zeta[9])/
     671725955958501377889411926888265901 - 
    (291528597812335744870091652148655565553938*zeta[2]*zeta[9])/
     671725955958501377889411926888265901 + 
    (5898641403133794556169991587987779799328470*zeta[3]*zeta[9])/
     2015177867875504133668235780664797703 + 
    (3723135356562148525942825450194261656958284*zeta[11])/
     2015177867875504133668235780664797703 - 
    (3022634112655082226547779309649319514029345*zeta[3, 5])/
     2015177867875504133668235780664797703 + 
    (4844816378794259266049078878290506736681928*zeta[2]*zeta[3, 5])/
     2015177867875504133668235780664797703 - 
    (1899021377211155113899764016440296519136282*zeta[2]^2*zeta[3, 5])/
     2015177867875504133668235780664797703 - 
    (3173778075662028060678629819522428711523783*zeta[3]*zeta[3, 5])/
     2015177867875504133668235780664797703 + 
    (2198868384706800806347066172985791450035639*zeta[3, 7])/
     2015177867875504133668235780664797703 - 
    (3674209093316170537908492692162065762607179*zeta[2]*zeta[3, 7])/
     2015177867875504133668235780664797703 - 
    (1357944691168828053470280446297789483845887*zeta[3, 9])/
     671725955958501377889411926888265901 + 
    (35845953331599633530834408105156442748610*zeta[2, 1, 8])/
     118539874580912007862837398862635159 + 
    (3862105191739760664107167660824325757010913*zeta[2, 1, 1, 8])/
     2015177867875504133668235780664797703}, -1, 11, 1], 
 SeriesData[eps, 0, {1/6, -11/12, 8/3 + zeta[2]/2, 
   -49/6 - (11*zeta[2])/4 + (86*zeta[3])/3, 145/6 + 8*zeta[2] + 
    (5251*zeta[2]^2)/60 - (473*zeta[3])/3, -439/6 - (49*zeta[2])/2 - 
    (57761*zeta[2]^2)/120 + (1376*zeta[3])/3 - 466*zeta[2]*zeta[3] + 
    1794*zeta[5], 1309/6 + (145*zeta[2])/2 + (21004*zeta[2]^2)/15 + 
    (1349771*zeta[2]^3)/1260 - (4214*zeta[3])/3 + 2563*zeta[2]*zeta[3] - 
    1372*zeta[3]^2 - 9867*zeta[5], -3943/6 - (439*zeta[2])/2 - 
    (257299*zeta[2]^2)/60 - (14847481*zeta[2]^3)/2520 + (12470*zeta[3])/3 - 
    7456*zeta[2]*zeta[3] - (37783*zeta[2]^2*zeta[3])/15 + 7546*zeta[3]^2 + 
    28704*zeta[5] - (71422*zeta[2]*zeta[5])/3 + (166907*zeta[7])/3, 
   11797/6 + (1309*zeta[2])/2 + (152279*zeta[2]^2)/12 + 
    (5399084*zeta[2]^3)/315 + (1185923147*zeta[2]^4)/126000 - 
    (37754*zeta[3])/3 + 22834*zeta[2]*zeta[3] + (415613*zeta[2]^2*zeta[3])/
     30 - 21952*zeta[3]^2 + (57772*zeta[2]*zeta[3]^2)/3 - 87906*zeta[5] + 
    (392821*zeta[2]*zeta[5])/3 - (1132592*zeta[3]*zeta[5])/15 - 
    (1835977*zeta[7])/6 - (65368*zeta[3, 5])/15, 
   -35455/6 - (3943*zeta[2])/2 - (2305189*zeta[2]^2)/60 - 
    (9448397*zeta[2]^3)/180 - (13045154617*zeta[2]^4)/252000 + 
    (112574*zeta[3])/3 - 67570*zeta[2]*zeta[3] - (604528*zeta[2]^2*zeta[3])/
     15 - (2955793*zeta[2]^3*zeta[3])/105 + 67228*zeta[3]^2 - 
    (317746*zeta[2]*zeta[3]^2)/3 + (272128*zeta[3]^3)/9 + 260130*zeta[5] - 
    (1142752*zeta[2]*zeta[5])/3 - (36671*zeta[2]^2*zeta[5])/3 + 
    (6229256*zeta[3]*zeta[5])/15 + (2670512*zeta[7])/3 - 
    (2176666*zeta[2]*zeta[7])/3 + (37615322*zeta[9])/27 + 
    (359524*zeta[3, 5])/15, 106237/6 + (11797*zeta[2])/2 + 
    (6873559*zeta[2]^2)/60 + (39143359*zeta[2]^3)/252 + 
    (1185923147*zeta[2]^4)/7875 + (854151246577*zeta[2]^5)/9702000 - 
    (339098*zeta[3])/3 + 204574*zeta[2]*zeta[3] + (1851367*zeta[2]^2*zeta[3])/
     15 + (32513723*zeta[2]^3*zeta[3])/210 - 198940*zeta[3]^2 + 
    (924352*zeta[2]*zeta[3]^2)/3 + (502762*zeta[2]^2*zeta[3]^2)/15 - 
    (1496704*zeta[3]^3)/9 - 787566*zeta[5] + (3499678*zeta[2]*zeta[5])/3 + 
    (403381*zeta[2]^2*zeta[5])/6 - (18121472*zeta[3]*zeta[5])/15 + 
    (4980288*zeta[2]*zeta[3]*zeta[5])/5 - (4928918*zeta[5]^2)/7 - 
    (8178443*zeta[7])/3 + (11971663*zeta[2]*zeta[7])/3 - 
    (39417127*zeta[3]*zeta[7])/21 - (206884271*zeta[9])/27 - 
    (1045888*zeta[3, 5])/15 + (293752*zeta[2]*zeta[3, 5])/5 - 
    (1528148*zeta[3, 7])/21, -318967/6 - (35455*zeta[2])/2 - 
    (20704693*zeta[2]^2)/60 - (592549469*zeta[2]^3)/1260 - 
    (8301462029*zeta[2]^4)/18000 - (854151246577*zeta[2]^5)/1764000 + 
    (1014542*zeta[3])/3 - 609994*zeta[2]*zeta[3] - 
    (1095707*zeta[2]^2*zeta[3])/3 - (47292688*zeta[2]^3*zeta[3])/105 - 
    (615396689*zeta[2]^4*zeta[3])/2100 + 602308*zeta[3]^2 - 
    (2830828*zeta[2]*zeta[3]^2)/3 - (2765191*zeta[2]^2*zeta[3]^2)/15 + 
    (4354048*zeta[3]^3)/9 - 406896*zeta[2]*zeta[3]^3 + 2348346*zeta[5] - 
    (10356190*zeta[2]*zeta[5])/3 - (586736*zeta[2]^2*zeta[5])/3 - 
    (39438197*zeta[2]^3*zeta[5])/105 + (55497008*zeta[3]*zeta[5])/15 - 
    (27391584*zeta[2]*zeta[3]*zeta[5])/5 + 1890912*zeta[3]^2*zeta[5] + 
    (27109049*zeta[5]^2)/7 + (24201515*zeta[7])/3 - 
    (34826656*zeta[2]*zeta[7])/3 + (3719452*zeta[2]^2*zeta[7])/15 + 
    (433588397*zeta[3]*zeta[7])/42 + (601845152*zeta[9])/27 - 
    (409517221*zeta[2]*zeta[9])/27 + (661565039*zeta[11])/24 + 
    (3203032*zeta[3, 5])/15 - (1615636*zeta[2]*zeta[3, 5])/5 + 
    186608*zeta[3]*zeta[3, 5] + (8404814*zeta[3, 7])/21 + 
    159888*zeta[2, 1, 8], 956389/6 + (106237*zeta[2])/2 + 
    (61946047*zeta[2]^2)/60 + (252407177*zeta[2]^3)/180 + 
    (34391771263*zeta[2]^4)/25200 + (854151246577*zeta[2]^5)/606375 + 
    (862811550519731*zeta[2]^6)/2270268000 - (3049130*zeta[3])/3 + 
    1837438*zeta[2]*zeta[3] + (16586737*zeta[2]^2*zeta[3])/15 + 
    (20690551*zeta[2]^3*zeta[3])/15 + (6769363579*zeta[2]^4*zeta[3])/4200 - 
    1795948*zeta[3]^2 + (8376940*zeta[2]*zeta[3]^2)/3 + 
    (8044192*zeta[2]^2*zeta[3]^2)/15 + (87886042*zeta[2]^3*zeta[3]^2)/189 - 
    (13334272*zeta[3]^3)/9 + 2237928*zeta[2]*zeta[3]^3 - 
    (12836804*zeta[3]^4)/27 - 7073742*zeta[5] + (31354258*zeta[2]*zeta[5])/
     3 + (1796879*zeta[2]^2*zeta[5])/3 + (433820167*zeta[2]^3*zeta[5])/210 - 
    (32845168*zeta[3]*zeta[5])/3 + (79684608*zeta[2]*zeta[3]*zeta[5])/5 - 
    (4971664*zeta[2]^2*zeta[3]*zeta[5])/15 - 10400016*zeta[3]^2*zeta[5] - 
    (78862688*zeta[5]^2)/7 + (39855089*zeta[2]*zeta[5]^2)/7 - 
    (73272173*zeta[7])/3 + (106656634*zeta[2]*zeta[7])/3 - 
    (20456986*zeta[2]^2*zeta[7])/15 - (630674032*zeta[3]*zeta[7])/21 + 
    (1099401572*zeta[2]*zeta[3]*zeta[7])/63 - (810446519*zeta[5]*zeta[7])/
     54 - (1843150778*zeta[9])/27 + (4504689431*zeta[2]*zeta[9])/54 - 
    (2331782089*zeta[3]*zeta[9])/81 - (7277215429*zeta[11])/48 - 
    (1895672*zeta[3, 5])/3 + (4700032*zeta[2]*zeta[3, 5])/5 + 
    (198484*zeta[2]^2*zeta[3, 5])/3 - 1026344*zeta[3]*zeta[3, 5] - 
    (24450368*zeta[3, 7])/21 + (25576501*zeta[2]*zeta[3, 7])/21 - 
    (154784458*zeta[3, 9])/81 - 879384*zeta[2, 1, 8] - 
    (3587888*zeta[2, 1, 1, 8])/9}, -5, 8, 1], 
 SeriesData[eps, 0, {(-8*zeta[2]^2)/5, (-28*zeta[2]^2)/5 - 48*zeta[5], 
   (-164*zeta[2]^2)/5 - (6248*zeta[2]^3)/105 + 6*zeta[3]^2 - 168*zeta[5], 
   (-976*zeta[2]^2)/5 - (3124*zeta[2]^3)/15 + 154*zeta[2]^2*zeta[3] + 
    21*zeta[3]^2 - 984*zeta[5] + 602*zeta[2]*zeta[5] - (8205*zeta[7])/4, 
   -1168*zeta[2]^2 - (128084*zeta[2]^3)/105 - (209233*zeta[2]^4)/525 + 
    539*zeta[2]^2*zeta[3] + 123*zeta[3]^2 - 78*zeta[2]*zeta[3]^2 - 
    5856*zeta[5] + 2107*zeta[2]*zeta[5] + 4418*zeta[3]*zeta[5] - 
    (57435*zeta[7])/8 - 380*zeta[3, 5], (-35008*zeta[2]^2)/5 - 
    (762256*zeta[2]^3)/105 - (209233*zeta[2]^4)/150 + 
    3157*zeta[2]^2*zeta[3] + (476216*zeta[2]^3*zeta[3])/105 + 732*zeta[3]^2 - 
    273*zeta[2]*zeta[3]^2 - 252*zeta[3]^3 - 35040*zeta[5] + 
    12341*zeta[2]*zeta[5] + (6257*zeta[2]^2*zeta[5])/5 + 
    15463*zeta[3]*zeta[5] - (336405*zeta[7])/8 + 26722*zeta[2]*zeta[7] - 
    (1451305*zeta[9])/36 - 1330*zeta[3, 5], (-209984*zeta[2]^2)/5 - 
    (912208*zeta[2]^3)/21 - (8578553*zeta[2]^4)/1050 + 
    (1183502522*zeta[2]^5)/202125 + 18788*zeta[2]^2*zeta[3] + 
    (238108*zeta[2]^3*zeta[3])/15 + 4380*zeta[3]^2 - 1599*zeta[2]*zeta[3]^2 - 
    4925*zeta[2]^2*zeta[3]^2 - 882*zeta[3]^3 - 210048*zeta[5] + 
    73444*zeta[2]*zeta[5] + (43799*zeta[2]^2*zeta[5])/10 + 
    90569*zeta[3]*zeta[5] - (280026*zeta[2]*zeta[3]*zeta[5])/5 + 
    (1649211*zeta[5]^2)/28 - (500505*zeta[7])/2 + 93527*zeta[2]*zeta[7] + 
    (1181416*zeta[3]*zeta[7])/7 - (10159135*zeta[9])/72 - 7790*zeta[3, 5] + 
    (23936*zeta[2]*zeta[3, 5])/5 - (122695*zeta[3, 7])/28, 
   (-1259776*zeta[2]^2)/5 - (27341248*zeta[2]^3)/105 - 
    (25526426*zeta[2]^4)/525 + (591751261*zeta[2]^5)/28875 + 
    112420*zeta[2]^2*zeta[3] + (9762428*zeta[2]^3*zeta[3])/105 + 
    (6737467*zeta[2]^4*zeta[3])/210 + 26256*zeta[3]^2 - 
    9516*zeta[2]*zeta[3]^2 - (34475*zeta[2]^2*zeta[3]^2)/2 - 5166*zeta[3]^3 + 
    3276*zeta[2]*zeta[3]^3 - 1259904*zeta[5] + 439460*zeta[2]*zeta[5] + 
    (256537*zeta[2]^2*zeta[5])/10 + (8830453*zeta[2]^3*zeta[5])/105 + 
    538996*zeta[3]*zeta[5] - (980091*zeta[2]*zeta[3]*zeta[5])/5 - 
    146405*zeta[3]^2*zeta[5] + (1649211*zeta[5]^2)/8 - (2994825*zeta[7])/2 + 
    547801*zeta[2]*zeta[7] + (132405*zeta[2]^2*zeta[7])/4 + 
    590708*zeta[3]*zeta[7] - (59503505*zeta[9])/72 + 
    (9480337*zeta[2]*zeta[9])/18 - (70226885*zeta[11])/192 - 
    46360*zeta[3, 5] + (83776*zeta[2]*zeta[3, 5])/5 + 
    14406*zeta[3]*zeta[3, 5] - (122695*zeta[3, 7])/8 - 185*zeta[2, 1, 8], 
   -1511680*zeta[2]^2 - (163997504*zeta[2]^3)/105 - 
    (30548018*zeta[2]^4)/105 + (24261801701*zeta[2]^5)/202125 + 
    (6353306940146*zeta[2]^6)/23648625 + 673904*zeta[2]^2*zeta[3] + 
    (58098352*zeta[2]^3*zeta[3])/105 + (6737467*zeta[2]^4*zeta[3])/60 + 
    157488*zeta[3]^2 - 56940*zeta[2]*zeta[3]^2 - (201925*zeta[2]^2*zeta[3]^2)/
     2 - (47244569*zeta[2]^3*zeta[3]^2)/315 - 30744*zeta[3]^3 + 
    11466*zeta[2]*zeta[3]^3 + (107135*zeta[3]^4)/9 - 7558656*zeta[5] + 
    2634352*zeta[2]*zeta[5] + (763354*zeta[2]^2*zeta[5])/5 + 
    (8830453*zeta[2]^3*zeta[5])/30 + 3225140*zeta[3]*zeta[5] - 
    (5740533*zeta[2]*zeta[3]*zeta[5])/5 + (351329*zeta[2]^2*zeta[3]*zeta[5])/
     5 - (1024835*zeta[3]^2*zeta[5])/2 + (67617651*zeta[5]^2)/56 - 
    (608337*zeta[2]*zeta[5]^2)/7 - 8976270*zeta[7] + 
    3260084*zeta[2]*zeta[7] + (926835*zeta[2]^2*zeta[7])/8 + 
    (24219028*zeta[3]*zeta[7])/7 - (71600999*zeta[2]*zeta[3]*zeta[7])/84 + 
    (56099279*zeta[5]*zeta[7])/72 - (88529605*zeta[9])/18 + 
    (66362359*zeta[2]*zeta[9])/36 + (104130685*zeta[3]*zeta[9])/108 - 
    (491588195*zeta[11])/384 - 277400*zeta[3, 5] + 
    (490688*zeta[2]*zeta[3, 5])/5 - (161816*zeta[2]^2*zeta[3, 5])/5 + 
    50421*zeta[3]*zeta[3, 5] - (5030495*zeta[3, 7])/56 + 
    (115639*zeta[2]*zeta[3, 7])/14 + (5343305*zeta[3, 9])/54 - 
    (1295*zeta[2, 1, 8])/2 + (228740*zeta[2, 1, 1, 8])/3, 
   131847707110537374075687215154709616826967/
     2011615037739810048696825995720719792 - 
    (34310501266493064788900530171391608438477*zeta[2])/
     2011615037739810048696825995720719792 + 
    (24361675858224297729486266289147017684651*zeta[2]^2)/
     1005807518869905024348412997860359896 - 
    (191968193323864055425659107376509985868625*zeta[2]^3)/
     2011615037739810048696825995720719792 - 
    (280606071691110549586093840245678018898013*zeta[2]^4)/
     2011615037739810048696825995720719792 - 
    (395102370507511137618049850376226625126107*zeta[2]^5)/
     2011615037739810048696825995720719792 - 
    (98651771609136636839533926973977127716895*zeta[2]^6)/
     2011615037739810048696825995720719792 + 
    (186562391462606705150521064811468122695*zeta[3])/
     11429630896248920731231965884776817 - 
    (27846509031161137075479234982114246555863*zeta[2]*zeta[3])/
     251451879717476256087103249465089974 + 
    (23320974281492993658997636688446809808877*zeta[2]^2*zeta[3])/
     251451879717476256087103249465089974 - 
    (49364468306968660554414479744655532912017*zeta[2]^3*zeta[3])/
     502903759434952512174206498930179948 + 
    (7589256888334828993451121693587458884935*zeta[2]^4*zeta[3])/
     251451879717476256087103249465089974 + 
    (241455706073175443888921036792802369589783*zeta[3]^2)/
     2011615037739810048696825995720719792 - 
    (80465614458083129963241484470316608219183*zeta[2]*zeta[3]^2)/
     2011615037739810048696825995720719792 + 
    (160498395729364994404228151267742330730547*zeta[2]^2*zeta[3]^2)/
     1005807518869905024348412997860359896 - 
    (1066109544300552482920649658667817347422741*zeta[2]^3*zeta[3]^2)/
     2011615037739810048696825995720719792 - 
    (571991721124358667973901211000268302786785*zeta[3]^3)/
     2011615037739810048696825995720719792 - 
    (97794351436675291741717576852862446540151*zeta[2]*zeta[3]^3)/
     1005807518869905024348412997860359896 - 
    (35035242203312284642585996984813103278663*zeta[3]^4)/
     1005807518869905024348412997860359896 - 
    (74056287664232623547494989433717793350887*zeta[5])/
     1005807518869905024348412997860359896 - 
    (279677527068301011787171261348651225313351*zeta[2]*zeta[5])/
     2011615037739810048696825995720719792 + 
    (36472466367713288938901624511290119153393*zeta[2]^2*zeta[5])/
     1005807518869905024348412997860359896 + 
    (38597196732598301750989282169339473793633*zeta[2]^3*zeta[5])/
     1005807518869905024348412997860359896 + 
    (18936192245500916597244341631171652888839*zeta[3]*zeta[5])/
     182874094339982731699711454156429072 - 
    (788684093287158701769594272213033036809519*zeta[2]*zeta[3]*zeta[5])/
     2011615037739810048696825995720719792 - 
    (347094931734163253854058050446770402750263*zeta[2]^2*zeta[3]*zeta[5])/
     2011615037739810048696825995720719792 - 
    (293804619898408907439791809731224589453937*zeta[3]^2*zeta[5])/
     2011615037739810048696825995720719792 + 
    (660091439844511508017933223123063118797707*zeta[5]^2)/
     2011615037739810048696825995720719792 - 
    (474219017352353990889122609165376472524433*zeta[2]*zeta[5]^2)/
     2011615037739810048696825995720719792 + 
    (55256512391834085395380912887674121237255*zeta[7])/
     2011615037739810048696825995720719792 + 
    (9826622787397822703186989523203758847017*zeta[2]*zeta[7])/
     251451879717476256087103249465089974 - 
    (248400332299274269496029627272287496022317*zeta[2]^2*zeta[7])/
     2011615037739810048696825995720719792 - 
    (370307300466895651482262363000053286502977*zeta[3]*zeta[7])/
     2011615037739810048696825995720719792 + 
    (18329383492189697327301612902118213782911*zeta[2]*zeta[3]*zeta[7])/
     45718523584995682924927863539107268 + 
    (142318478891612726413290693305689245704129*zeta[5]*zeta[7])/
     1005807518869905024348412997860359896 - 
    (76514974871706839650872679430289955124177*zeta[9])/
     2011615037739810048696825995720719792 + 
    (461467114391285736018843187511842933590107*zeta[2]*zeta[9])/
     2011615037739810048696825995720719792 - 
    (231191281830342045816648532856716932270837*zeta[3]*zeta[9])/
     2011615037739810048696825995720719792 - 
    (7186744085744380227699521786650410714307*zeta[11])/
     1005807518869905024348412997860359896 - 
    (1551491684473028547029860871897667428991*zeta[3, 5])/
     4335377236508211311846607749398103 - 
    (72317534477757454049850528638334097803965*zeta[2]*zeta[3, 5])/
     2011615037739810048696825995720719792 + 
    (293122094604880949871452374244019336203213*zeta[2]^2*zeta[3, 5])/
     2011615037739810048696825995720719792 - 
    (16083358289536142829805183101778036593263*zeta[3]*zeta[3, 5])/
     502903759434952512174206498930179948 - 
    (539063997842828756572794255834626619284277*zeta[3, 7])/
     2011615037739810048696825995720719792 + 
    (69882046788737581671182458498726222213945*zeta[2]*zeta[3, 7])/
     2011615037739810048696825995720719792 - 
    (56960166846646317228753248014455448614349*zeta[3, 9])/
     502903759434952512174206498930179948 - 
    (188787292063527228680320192388517922670251*zeta[2, 1, 8])/
     1005807518869905024348412997860359896 - 
    (309892811838254515958319324269603825507089*zeta[2, 1, 1, 8])/
     1005807518869905024348412997860359896}, -1, 9, 1], 
 SeriesData[eps, 0, {1/6, 41/36, -311/36 - (73*zeta[2])/18, 
   445/18 - (563*zeta[2])/36 - (281*zeta[3])/9, -689/9 + (5273*zeta[2])/36 - 
    (7103*zeta[2]^2)/180 - (907*zeta[3])/18, 2024/9 - (7759*zeta[2])/18 + 
    (10553*zeta[2]^2)/120 + (13933*zeta[3])/18 + (1489*zeta[2]*zeta[3])/3 - 
    (3257*zeta[5])/3, -6158/9 + (12437*zeta[2])/9 + (28621*zeta[2]^2)/120 - 
    (134489*zeta[2]^3)/420 - (22193*zeta[3])/9 + (14065*zeta[2]*zeta[3])/18 + 
    1189*zeta[3]^2 + (3631*zeta[5])/6, 18302/9 - (37658*zeta[2])/9 - 
    (89447*zeta[2]^2)/60 + (1242013*zeta[2]^3)/840 + (76628*zeta[3])/9 - 
    (212419*zeta[2]*zeta[3])/18 + (2189*zeta[2]^2*zeta[3])/90 + 
    (32747*zeta[3]^2)/18 + 14923*zeta[5] + 17529*zeta[2]*zeta[5] - 
    (317461*zeta[7])/12, -55250/9 + (118112*zeta[2])/9 + 
    (217147*zeta[2]^2)/30 - (1400599*zeta[2]^3)/840 + 
    (56992283*zeta[2]^4)/14000 - (247694*zeta[3])/9 + 
    (319679*zeta[2]*zeta[3])/9 - (5099*zeta[2]^2*zeta[3])/60 - 
    (491279*zeta[3]^2)/18 - (160423*zeta[2]*zeta[3]^2)/9 - 56294*zeta[5] - 
    (33685*zeta[2]*zeta[5])/6 + (352018*zeta[3]*zeta[5])/15 + 
    (240097*zeta[7])/6 + (168532*zeta[3, 5])/15, 
   165062/9 - (361556*zeta[2])/9 - (436982*zeta[2]^2)/15 - 
    (59957*zeta[2]^3)/12 + (2819365489*zeta[2]^4)/252000 + 
    (821186*zeta[3])/9 - (1061588*zeta[2]*zeta[3])/9 + 
    (29379*zeta[2]^2*zeta[3])/20 - (1203281*zeta[2]^3*zeta[3])/90 + 
    (705631*zeta[3]^2)/9 - (478409*zeta[2]*zeta[3]^2)/18 - 
    (723250*zeta[3]^3)/27 + 220910*zeta[5] - 248359*zeta[2]*zeta[5] + 
    (330327*zeta[2]^2*zeta[5])/10 + (952333*zeta[3]*zeta[5])/15 + 
    (3744479*zeta[7])/16 + (1698657*zeta[2]*zeta[7])/4 - 
    (20956019*zeta[9])/36 - (189358*zeta[3, 5])/15, 
   -496562/9 + (1122716*zeta[2])/9 + (1671137*zeta[2]^2)/15 + 
    (9731717*zeta[2]^3)/210 - (5176116751*zeta[2]^4)/50400 + 
    (164408905541*zeta[2]^5)/3234000 - (2648522*zeta[3])/9 + 
    (3293618*zeta[2]*zeta[3])/9 - (118703*zeta[2]^2*zeta[3])/10 - 
    (3500219*zeta[2]^3*zeta[3])/180 - (2263060*zeta[3]^2)/9 + 
    (7149257*zeta[2]*zeta[3]^2)/18 + (764143*zeta[2]^2*zeta[3]^2)/90 - 
    (1126195*zeta[3]^3)/27 - 783908*zeta[5] + 844118*zeta[2]*zeta[5] + 
    (1056517*zeta[2]^2*zeta[5])/60 - 656228*zeta[3]*zeta[5] - 
    (6876614*zeta[2]*zeta[3]*zeta[5])/15 + (20084963*zeta[5]^2)/42 - 
    (8377023*zeta[7])/8 - (1430317*zeta[2]*zeta[7])/3 + 
    (4406749*zeta[3]*zeta[7])/21 + (132861323*zeta[9])/108 - 
    (327560*zeta[3, 5])/3 - (2073916*zeta[2]*zeta[3, 5])/15 + 
    (5595253*zeta[3, 7])/42, 1486934/9 - (3449516*zeta[2])/9 - 
    (6041171*zeta[2]^2)/15 - (24188653*zeta[2]^3)/105 + 
    (3502902199*zeta[2]^4)/18000 + (3009343744021*zeta[2]^5)/19404000 + 
    (8599154*zeta[3])/9 - (10605014*zeta[2]*zeta[3])/9 + 
    (285418*zeta[2]^2*zeta[3])/5 + (349938791*zeta[2]^3*zeta[3])/1260 - 
    (9987074057*zeta[2]^4*zeta[3])/63000 + (6747622*zeta[3]^2)/9 - 
    (9854065*zeta[2]*zeta[3]^2)/9 - (2061973*zeta[2]^2*zeta[3]^2)/60 + 
    (15969097*zeta[3]^3)/27 + (3479218*zeta[2]*zeta[3]^3)/9 + 
    2785070*zeta[5] - 3129386*zeta[2]*zeta[5] - (4802649*zeta[2]^2*zeta[5])/
     10 + (11764111*zeta[2]^3*zeta[5])/126 + (8491784*zeta[3]*zeta[5])/5 - 
    (13558279*zeta[2]*zeta[3]*zeta[5])/15 - (14808236*zeta[3]^2*zeta[5])/15 + 
    (39638201*zeta[5]^2)/84 + (18135693*zeta[7])/4 - 
    (68431277*zeta[2]*zeta[7])/16 + (18269839*zeta[2]^2*zeta[7])/40 + 
    (50599561*zeta[3]*zeta[7])/84 + (511933745*zeta[9])/144 + 
    (356449667*zeta[2]*zeta[9])/108 - (1741118519*zeta[11])/576 + 
    (5903368*zeta[3, 5])/15 + (2409034*zeta[2]*zeta[3, 5])/15 - 
    (1815948*zeta[3]*zeta[3, 5])/5 - (12965489*zeta[3, 7])/84 - 
    326118*zeta[2, 1, 8], -4466306/9 + (10658204*zeta[2])/9 + 
    (21312419*zeta[2]^2)/15 + (20381792*zeta[2]^3)/21 - 
    (22431015917*zeta[2]^4)/63000 - (312329780221*zeta[2]^5)/258720 + 
    (3040229760582221*zeta[2]^6)/3783780000 - (27560834*zeta[3])/9 + 
    (33192326*zeta[2]*zeta[3])/9 - (1187521*zeta[2]^2*zeta[3])/5 - 
    (418792627*zeta[2]^3*zeta[3])/630 - (5986419611*zeta[2]^4*zeta[3])/
     14000 - (21078310*zeta[3]^2)/9 + (30572188*zeta[2]*zeta[3]^2)/9 - 
    (3286571*zeta[2]^2*zeta[3]^2)/60 + (100787977*zeta[2]^3*zeta[3]^2)/210 - 
    (41709922*zeta[3]^3)/27 + (15666433*zeta[2]*zeta[3]^3)/27 + 
    (3818039*zeta[3]^4)/9 - 9515624*zeta[5] + 10579436*zeta[2]*zeta[5] + 
    (4139881*zeta[2]^2*zeta[5])/5 - (318112597*zeta[2]^3*zeta[5])/1260 - 
    (24482612*zeta[3]*zeta[5])/5 + 10865864*zeta[2]*zeta[3]*zeta[5] - 
    (35759447*zeta[2]^2*zeta[3]*zeta[5])/25 - (38476426*zeta[3]^2*zeta[5])/
     15 - (247912341*zeta[5]^2)/28 - (340513067*zeta[2]*zeta[5]^2)/42 - 
    (68258151*zeta[7])/4 + (129114509*zeta[2]*zeta[7])/8 + 
    (11083641*zeta[2]^2*zeta[7])/10 - (340286619*zeta[3]*zeta[7])/56 - 
    (140305250*zeta[2]*zeta[3]*zeta[7])/21 + (57277235*zeta[5]*zeta[7])/3 - 
    (161927713*zeta[9])/8 - (296583791*zeta[2]*zeta[9])/36 + 
    (23289649*zeta[3]*zeta[9])/18 + (12528007331*zeta[11])/576 - 
    (23227744*zeta[3, 5])/15 + (3980840*zeta[2]*zeta[3, 5])/3 + 
    (17158966*zeta[2]^2*zeta[3, 5])/75 + (2254082*zeta[3]*zeta[3, 5])/5 - 
    (103884265*zeta[3, 7])/84 - (22802819*zeta[2]*zeta[3, 7])/14 + 
    (14944990*zeta[3, 9])/9 + 370097*zeta[2, 1, 8] - 33696*zeta[2, 1, 1, 8]}, 
  -6, 7, 1], SeriesData[eps, 0, {1/6, 7/12, -185/36 - (65*zeta[2])/18, 
   209/18 - (157*zeta[2])/12 - (289*zeta[3])/9, -76/3 + (3563*zeta[2])/36 - 
    (10927*zeta[2]^2)/180 - (215*zeta[3])/2, 239/9 - (2123*zeta[2])/18 - 
    (7041*zeta[2]^2)/40 + (14431*zeta[3])/18 + 463*zeta[2]*zeta[3] - 
    1411*zeta[5], 857/9 - (688*zeta[2])/3 + (170591*zeta[2]^2)/120 - 
    (134141*zeta[2]^3)/180 - (5623*zeta[3])/9 + (8963*zeta[2]*zeta[3])/6 + 
    (4169*zeta[3]^2)/3 - (8349*zeta[5])/2, -1031 + (29575*zeta[2])/9 - 
    (76423*zeta[2]^2)/60 - (4511453*zeta[2]^3)/2520 - (12236*zeta[3])/3 - 
    (205657*zeta[2]*zeta[3])/18 + (332389*zeta[2]^2*zeta[3])/90 + 
    (20951*zeta[3]^2)/6 + (205807*zeta[5])/6 + (48293*zeta[2]*zeta[5])/3 - 
    (480187*zeta[7])/12, 53845/9 - (177479*zeta[2])/9 - (18130*zeta[2]^2)/3 + 
    (15083443*zeta[2]^3)/840 - (67967873*zeta[2]^4)/6000 + 
    (345466*zeta[3])/9 + (87913*zeta[2]*zeta[3])/9 + 
    (182233*zeta[2]^2*zeta[3])/60 - (563837*zeta[3]^2)/18 - 
    (171089*zeta[2]*zeta[3]^2)/9 - (115651*zeta[5])/3 + 
    (112521*zeta[2]*zeta[5])/2 + (1718008*zeta[3]*zeta[5])/15 - 
    (2530085*zeta[7])/24 - (141278*zeta[3, 5])/15, 
   -267215/9 + (299003*zeta[2])/3 + (1853623*zeta[2]^2)/30 - 
    (8534821*zeta[2]^3)/252 - (13137881*zeta[2]^4)/3360 - 
    (1935698*zeta[3])/9 + (156404*zeta[2]*zeta[3])/3 - 
    (764149*zeta[2]^2*zeta[3])/12 + (116759*zeta[2]^3*zeta[3])/2 + 
    (333653*zeta[3]^2)/9 - (277477*zeta[2]*zeta[3]^2)/6 - 
    (882722*zeta[3]^3)/27 - 93108*zeta[5] - (2552419*zeta[2]*zeta[5])/6 + 
    (26063*zeta[2]^2*zeta[5])/10 + 142812*zeta[3]*zeta[5] + 
    (23320877*zeta[7])/24 + (2590489*zeta[2]*zeta[7])/6 - 
    (15800857*zeta[9])/18 + (49555*zeta[3, 5])/3, 
   407023/3 - (4130203*zeta[2])/9 - (10547791*zeta[2]^2)/30 + 
    (14173024*zeta[2]^3)/315 + (3223199809*zeta[2]^4)/16800 - 
    (1032683208329*zeta[2]^5)/9702000 + 1054270*zeta[3] - 
    (4638118*zeta[2]*zeta[3])/9 + (4167569*zeta[2]^2*zeta[3])/30 + 
    (6269003*zeta[2]^3*zeta[3])/140 + (212396*zeta[3]^2)/3 + 
    (7621223*zeta[2]*zeta[3]^2)/18 - (7916839*zeta[2]^2*zeta[3]^2)/90 - 
    (585637*zeta[3]^3)/9 + (3635002*zeta[5])/3 + (1351423*zeta[2]*zeta[5])/
     3 + (2265331*zeta[2]^2*zeta[5])/60 - (6281348*zeta[3]*zeta[5])/3 - 
    (21117248*zeta[2]*zeta[3]*zeta[5])/15 + (178801901*zeta[5]^2)/168 - 
    (18638353*zeta[7])/12 + (17106263*zeta[2]*zeta[7])/12 + 
    (536938483*zeta[3]*zeta[7])/168 - (81551215*zeta[9])/36 + 
    (194957*zeta[3, 5])/3 + (1581718*zeta[2]*zeta[3, 5])/15 - 
    (21665263*zeta[3, 7])/168, -5347495/9 + (18185537*zeta[2])/9 + 
    (52095001*zeta[2]^2)/30 + (29032543*zeta[2]^3)/210 - 
    (24745066813*zeta[2]^4)/42000 + (69881834299*zeta[2]^5)/6468000 - 
    (43022362*zeta[3])/9 + (26238926*zeta[2]*zeta[3])/9 - 
    (1516598*zeta[2]^2*zeta[3])/5 - (174604373*zeta[2]^3*zeta[3])/180 + 
    (1721140283*zeta[2]^4*zeta[3])/3000 - (9284678*zeta[3]^2)/9 - 
    (4624295*zeta[2]*zeta[3]^2)/9 - (360503*zeta[2]^2*zeta[3]^2)/12 + 
    (18318727*zeta[3]^3)/27 + (1299502*zeta[2]*zeta[3]^3)/3 - 
    (21509282*zeta[5])/3 + 1363828*zeta[2]*zeta[5] - 
    (15062251*zeta[2]^2*zeta[5])/60 + (490019953*zeta[2]^3*zeta[5])/630 + 
    (55136984*zeta[3]*zeta[5])/15 - (28554848*zeta[2]*zeta[3]*zeta[5])/15 - 
    (15431107*zeta[3]^2*zeta[5])/5 + (564319603*zeta[5]^2)/336 + 
    (1553131*zeta[7])/3 - (140243999*zeta[2]*zeta[7])/12 - 
    (85614853*zeta[2]^2*zeta[7])/120 + (1079198573*zeta[3]*zeta[7])/336 + 
    (2385233105*zeta[9])/108 + (142934417*zeta[2]*zeta[9])/12 - 
    (11981030945*zeta[11])/576 - (4626634*zeta[3, 5])/15 - 
    (1047529*zeta[2]*zeta[3, 5])/5 + (1127342*zeta[3]*zeta[3, 5])/5 + 
    (65180495*zeta[3, 7])/336 + (468791*zeta[2, 1, 8])/3, 
   22766453/9 - 8628875*zeta[2] - (47416727*zeta[2]^2)/6 - 
    (890885309*zeta[2]^3)/630 + (2188239913*zeta[2]^4)/1050 + 
    (3467517204651*zeta[2]^5)/2156000 - (45877151193470777*zeta[2]^6)/
     11351340000 + (187631918*zeta[3])/9 - 14356642*zeta[2]*zeta[3] + 
    (3992069*zeta[2]^2*zeta[3])/15 + (1238379971*zeta[2]^3*zeta[3])/630 + 
    (3780993143*zeta[2]^4*zeta[3])/8400 + (55705438*zeta[3]^2)/9 - 
    (2600276*zeta[2]*zeta[3]^2)/3 + (26332041*zeta[2]^2*zeta[3]^2)/20 - 
    (2241528449*zeta[2]^3*zeta[3]^2)/1890 - (25267550*zeta[3]^3)/27 + 
    (2560841*zeta[2]*zeta[3]^3)/3 + (8923717*zeta[3]^4)/27 + 
    36037546*zeta[5] - (48383602*zeta[2]*zeta[5])/3 + 
    (22951103*zeta[2]^2*zeta[5])/30 + (468999173*zeta[2]^3*zeta[5])/420 - 
    3772544*zeta[3]*zeta[5] + (131524448*zeta[2]*zeta[3]*zeta[5])/5 - 
    (95205512*zeta[2]^2*zeta[3]*zeta[5])/25 - (24187771*zeta[3]^2*zeta[5])/
     6 - (6977809723*zeta[5]^2)/336 - (5186234849*zeta[2]*zeta[5]^2)/168 + 
    (105755599*zeta[7])/6 + (106449601*zeta[2]*zeta[7])/6 - 
    (4357449*zeta[2]^2*zeta[7])/80 - (18663825797*zeta[3]*zeta[7])/336 - 
    (37973532497*zeta[2]*zeta[3]*zeta[7])/504 + (7149286477*zeta[5]*zeta[7])/
     54 - (2327087153*zeta[9])/54 + (3676422839*zeta[2]*zeta[9])/216 + 
    (47573433527*zeta[3]*zeta[9])/324 - (28293521135*zeta[11])/1152 + 
    (4592456*zeta[3, 5])/3 - (3149463*zeta[2]*zeta[3, 5])/5 - 
    (3277303*zeta[2]^2*zeta[3, 5])/25 - 525915*zeta[3]*zeta[3, 5] + 
    (292725385*zeta[3, 7])/336 + (157667817*zeta[2]*zeta[3, 7])/56 - 
    (1971474235*zeta[3, 9])/324 - (1490125*zeta[2, 1, 8])/2 - 
    (18723224*zeta[2, 1, 1, 8])/9}, -6, 7, 1], 
 SeriesData[eps, 0, {4*zeta[3], (84*zeta[2]^2)/5 + 10*zeta[3], 
   42*zeta[2]^2 + 48*zeta[3] - 52*zeta[2]*zeta[3] + 280*zeta[5], 
   (1008*zeta[2]^2)/5 + (588*zeta[2]^3)/5 + 236*zeta[3] - 
    130*zeta[2]*zeta[3] - 160*zeta[3]^2 + 700*zeta[5], 
   (4956*zeta[2]^2)/5 + 294*zeta[2]^3 + 1172*zeta[3] - 624*zeta[2]*zeta[3] - 
    450*zeta[2]^2*zeta[3] - 400*zeta[3]^2 + 3360*zeta[5] - 
    3640*zeta[2]*zeta[5] + 6316*zeta[7], (24612*zeta[2]^2)/5 + 
    (7056*zeta[2]^3)/5 - (25638*zeta[2]^4)/35 + 5844*zeta[3] - 
    3068*zeta[2]*zeta[3] - 1125*zeta[2]^2*zeta[3] - 1920*zeta[3]^2 + 
    2080*zeta[2]*zeta[3]^2 + 16520*zeta[5] - 9100*zeta[2]*zeta[5] - 
    9808*zeta[3]*zeta[5] + 15790*zeta[7] - 1152*zeta[3, 5], 
   (122724*zeta[2]^2)/5 + (34692*zeta[2]^3)/5 - (12819*zeta[2]^4)/7 + 
    29188*zeta[3] - 15236*zeta[2]*zeta[3] - 5400*zeta[2]^2*zeta[3] - 
    (123262*zeta[2]^3*zeta[3])/35 - 9440*zeta[3]^2 + 5200*zeta[2]*zeta[3]^2 + 
    3296*zeta[3]^3 + 82040*zeta[5] - 43680*zeta[2]*zeta[5] - 
    7644*zeta[2]^2*zeta[5] - 24520*zeta[3]*zeta[5] + 75792*zeta[7] - 
    82108*zeta[2]*zeta[7] + 103120*zeta[9] - 2880*zeta[3, 5], 
   (612948*zeta[2]^2)/5 + (172284*zeta[2]^3)/5 - (307656*zeta[2]^4)/35 - 
    (22545162*zeta[2]^5)/1925 + 145876*zeta[3] - 75972*zeta[2]*zeta[3] - 
    26550*zeta[2]^2*zeta[3] - (61631*zeta[2]^3*zeta[3])/7 - 46880*zeta[3]^2 + 
    24960*zeta[2]*zeta[3]^2 + (28848*zeta[2]^2*zeta[3]^2)/5 + 
    8240*zeta[3]^3 + 409080*zeta[5] - 214760*zeta[2]*zeta[5] - 
    19110*zeta[2]^2*zeta[5] - 117696*zeta[3]*zeta[5] + 
    127504*zeta[2]*zeta[3]*zeta[5] - 154560*zeta[5]^2 + 372644*zeta[7] - 
    205270*zeta[2]*zeta[7] - 219520*zeta[3]*zeta[7] + 257800*zeta[9] - 
    13824*zeta[3, 5] + 14976*zeta[2]*zeta[3, 5] - 10080*zeta[3, 7], 
   (3063396*zeta[2]^2)/5 + (859068*zeta[2]^3)/5 - (1512642*zeta[2]^4)/35 - 
    (11272581*zeta[2]^5)/385 + 729252*zeta[3] - 379444*zeta[2]*zeta[3] - 
    131850*zeta[2]^2*zeta[3] - (1479144*zeta[2]^3*zeta[3])/35 + 
    (10371*zeta[2]^4*zeta[3])/50 - 233760*zeta[3]^2 + 
    122720*zeta[2]*zeta[3]^2 + 14424*zeta[2]^2*zeta[3]^2 + 39552*zeta[3]^3 - 
    42848*zeta[2]*zeta[3]^3 + 2043160*zeta[5] - 1066520*zeta[2]*zeta[5] - 
    91728*zeta[2]^2*zeta[5] - (644276*zeta[2]^3*zeta[5])/7 - 
    578672*zeta[3]*zeta[5] + 318760*zeta[2]*zeta[3]*zeta[5] + 
    223040*zeta[3]^2*zeta[5] - 386400*zeta[5]^2 + 1850588*zeta[7] - 
    985296*zeta[2]*zeta[7] - 100470*zeta[2]^2*zeta[7] - 
    548800*zeta[3]*zeta[7] + 1237440*zeta[9] - 701200*zeta[2]*zeta[9] + 
    507412*zeta[11] - 67968*zeta[3, 5] + 37440*zeta[2]*zeta[3, 5] + 
    46080*zeta[3]*zeta[3, 5] - 25200*zeta[3, 7] + 34560*zeta[2, 1, 8], 
   (15314292*zeta[2]^2)/5 + (4290636*zeta[2]^3)/5 - (7511934*zeta[2]^4)/35 - 
    (270541944*zeta[2]^5)/1925 - (22679226653*zeta[2]^6)/159250 + 
    3646004*zeta[3] - 1896388*zeta[2]*zeta[3] - 657450*zeta[2]^2*zeta[3] - 
    (7272458*zeta[2]^3*zeta[3])/35 + (10371*zeta[2]^4*zeta[3])/20 - 
    1167520*zeta[3]^2 + 609440*zeta[2]*zeta[3]^2 + 
    (346176*zeta[2]^2*zeta[3]^2)/5 + (1934032*zeta[2]^3*zeta[3]^2)/35 + 
    194464*zeta[3]^3 - 107120*zeta[2]*zeta[3]^3 - (139520*zeta[3]^4)/3 + 
    10211320*zeta[5] - 5318040*zeta[2]*zeta[5] - 450996*zeta[2]^2*zeta[5] - 
    (1610690*zeta[2]^3*zeta[5])/7 - 2873744*zeta[3]*zeta[5] + 
    1530048*zeta[2]*zeta[3]*zeta[5] + (1019976*zeta[2]^2*zeta[3]*zeta[5])/5 + 
    557600*zeta[3]^2*zeta[5] - 1854720*zeta[5]^2 + 
    2009280*zeta[2]*zeta[5]^2 + 9227676*zeta[7] - 4844372*zeta[2]*zeta[7] - 
    251175*zeta[2]^2*zeta[7] - 2634240*zeta[3]*zeta[7] + 
    2853760*zeta[2]*zeta[3]*zeta[7] - 6581040*zeta[5]*zeta[7] + 
    6084080*zeta[9] - 1753000*zeta[2]*zeta[9] - (11328400*zeta[3]*zeta[9])/
     3 + 1268530*zeta[11] - 337536*zeta[3, 5] + 179712*zeta[2]*zeta[3, 5] - 
    (29376*zeta[2]^2*zeta[3, 5])/5 + 115200*zeta[3]*zeta[3, 5] - 
    120960*zeta[3, 7] + 131040*zeta[2]*zeta[3, 7] - 87040*zeta[3, 9] + 
    86400*zeta[2, 1, 8], 31008699659107882615225071943759565243177/
     2279125268526052649960994739363985792 - 
    (98094720409353695438567499101487225085545*zeta[2])/
     2279125268526052649960994739363985792 + 
    (3214725866844500668205267331935599483097*zeta[2]^2)/
     651178648150300757131712782675424512 + 
    (9247219414222456897132175108656312473855*zeta[2]^3)/
     4558250537052105299921989478727971584 + 
    (229484520308167044842890339088368129767023*zeta[2]^4)/
     1139562634263026324980497369681992896 + 
    (308985991453260999245688002924815689954425*zeta[2]^5)/
     4558250537052105299921989478727971584 + 
    (986575102143895473584973241168896787321511*zeta[2]^6)/
     4558250537052105299921989478727971584 - 
    (331941100760208522673739995874001889517409*zeta[3])/
     4558250537052105299921989478727971584 - 
    (78756594840375096661110163102975031666631*zeta[2]*zeta[3])/
     325589324075150378565856391337712256 + 
    (201304715206804261701166752789937437183935*zeta[2]^2*zeta[3])/
     1139562634263026324980497369681992896 - 
    (766849572031066305221299611469854220422811*zeta[2]^3*zeta[3])/
     4558250537052105299921989478727971584 + 
    (7844258780994164324343422074367175322171*zeta[2]^4*zeta[3])/
     142445329282878290622562171210249112 - 
    (271396937082461866641413693638130795081881*zeta[3]^2)/
     4558250537052105299921989478727971584 + 
    (23305574239128786494792698302043784310785*zeta[2]*zeta[3]^2)/
     569781317131513162490248684840996448 + 
    (22867830060930376956711598435074947717211*zeta[2]^2*zeta[3]^2)/
     1139562634263026324980497369681992896 + 
    (118059972385712199076067208236828131837475*zeta[2]^3*zeta[3]^2)/
     4558250537052105299921989478727971584 - 
    (78769822121244388668043765897973474765035*zeta[3]^3)/
     2279125268526052649960994739363985792 - 
    (74968613334362758094935360313972323817289*zeta[2]*zeta[3]^3)/
     2279125268526052649960994739363985792 + 
    (56230262089890946666126540516949331712385*zeta[3]^4)/
     651178648150300757131712782675424512 + 
    (201689114877586626476400327370380107414147*zeta[5])/
     2279125268526052649960994739363985792 - 
    (620102543329155591730143951006775271474747*zeta[2]*zeta[5])/
     4558250537052105299921989478727971584 - 
    (200218558364186237853178859093643141110415*zeta[2]^2*zeta[5])/
     4558250537052105299921989478727971584 + 
    (349605856446200774426908458095404967313005*zeta[2]^3*zeta[5])/
     2279125268526052649960994739363985792 - 
    (113927425353484279872984426246996951019365*zeta[3]*zeta[5])/
     651178648150300757131712782675424512 - 
    (122733223953018757084085420827237257372669*zeta[2]*zeta[3]*zeta[5])/
     651178648150300757131712782675424512 + 
    (342752146078477698727814132364951751649613*zeta[2]^2*zeta[3]*zeta[5])/
     4558250537052105299921989478727971584 - 
    (1090705472355921046956398521749549637108125*zeta[3]^2*zeta[5])/
     4558250537052105299921989478727971584 - 
    (397751649602721028247216704062759770833497*zeta[5]^2)/
     4558250537052105299921989478727971584 - 
    (39716723247395661140928343936567959865199*zeta[2]*zeta[5]^2)/
     4558250537052105299921989478727971584 + 
    (119419948679105509994808670074187661428275*zeta[7])/
     4558250537052105299921989478727971584 - 
    (145123300596532413988666801084416121717801*zeta[2]*zeta[7])/
     2279125268526052649960994739363985792 - 
    (427772291879632505538635287721956679836827*zeta[2]^2*zeta[7])/
     4558250537052105299921989478727971584 - 
    (58333066506029377946242655274064211288797*zeta[3]*zeta[7])/
     2279125268526052649960994739363985792 + 
    (5669986634536541056069173491349609664401*zeta[2]*zeta[3]*zeta[7])/
     651178648150300757131712782675424512 - 
    (86383369341508213644227744251044447336535*zeta[5]*zeta[7])/
     651178648150300757131712782675424512 + 
    (2478505574479314813121265222371439450783*zeta[9])/
     142445329282878290622562171210249112 + 
    (498582226046113035849905517819873570790233*zeta[2]*zeta[9])/
     4558250537052105299921989478727971584 - 
    (783493758069362346049681308742545250952835*zeta[3]*zeta[9])/
     4558250537052105299921989478727971584 + 
    (73458671214620636293633478283526175555093*zeta[11])/
     1139562634263026324980497369681992896 - 
    (14280918363799904901100596796471204090965*zeta[3, 5])/
     142445329282878290622562171210249112 - 
    (206969055592717762834501244989524461854181*zeta[2]*zeta[3, 5])/
     2279125268526052649960994739363985792 + 
    (323114914658953001964681436002578924514543*zeta[2]^2*zeta[3, 5])/
     4558250537052105299921989478727971584 - 
    (205270044843565903596670202112984762972991*zeta[3]*zeta[3, 5])/
     2279125268526052649960994739363985792 - 
    (21981001800341815031215301091806271373785*zeta[3, 7])/
     1139562634263026324980497369681992896 - 
    (524525336043079004040965490300557749725743*zeta[2]*zeta[3, 7])/
     4558250537052105299921989478727971584 + 
    (44502222461119754905452196342742615166615*zeta[3, 9])/
     2279125268526052649960994739363985792 - 
    (87450281027309369408565063589335259148675*zeta[2, 1, 8])/
     2279125268526052649960994739363985792 - 
    (5553091556997075699162835837310149690191*zeta[2, 1, 1, 8])/
     4558250537052105299921989478727971584}, -2, 9, 1], 
 SeriesData[eps, 0, {-5/12, 1/8, 205/12 + (323*zeta[2])/36, 
   -1937/18 - (71*zeta[2])/24 + (223*zeta[3])/3, 4019/9 - (3137*zeta[2])/12 + 
    (46931*zeta[2]^2)/360 - (443*zeta[3])/18, -3047/2 + (26681*zeta[2])/18 - 
    (5473*zeta[2]^2)/144 - 1465*zeta[3] - (9113*zeta[2]*zeta[3])/9 + 
    (27953*zeta[5])/9, 39460/9 - (54149*zeta[2])/9 - (33061*zeta[2]^2)/24 + 
    (12313867*zeta[2]^3)/7560 + (60682*zeta[3])/9 + 
    (6415*zeta[2]*zeta[3])/18 - 2302*zeta[3]^2 - (15967*zeta[5])/18, 
   -173185/18 + (121157*zeta[2])/6 + (135871*zeta[2]^2)/60 - 
    (576779*zeta[2]^3)/2160 - (233792*zeta[3])/9 + 19481*zeta[2]*zeta[3] - 
    (160169*zeta[2]^2*zeta[3])/90 + (2827*zeta[3]^2)/3 - (133285*zeta[5])/3 - 
    (367789*zeta[2]*zeta[5])/9 + (773092*zeta[7])/9, 
   19261/3 - (519130*zeta[2])/9 - (8555*zeta[2]^2)/2 - 
    (50234201*zeta[2]^3)/2520 + (7222414651*zeta[2]^4)/756000 + 
    (251458*zeta[3])/3 - (798142*zeta[2]*zeta[3])/9 + 
    (18625*zeta[2]^2*zeta[3])/12 + (124250*zeta[3]^2)/3 + 
    (270598*zeta[2]*zeta[3]^2)/9 + (435440*zeta[5])/3 + 
    (210995*zeta[2]*zeta[5])/18 - (4155068*zeta[3]*zeta[5])/45 - 
    (177880*zeta[7])/9 - (564512*zeta[3, 5])/45, 
   1720021/18 + (2253049*zeta[2])/18 + (160913*zeta[2]^2)/60 + 
    (2631823*zeta[2]^3)/60 - (15584573*zeta[2]^4)/1512000 - 
    (2124556*zeta[3])/9 + (3066716*zeta[2]*zeta[3])/9 + 
    (25329*zeta[2]^2*zeta[3])/2 - (2081723*zeta[2]^3*zeta[3])/54 - 
    (1644620*zeta[3]^2)/9 - (38527*zeta[2]*zeta[3]^2)/3 + 
    (366952*zeta[3]^3)/9 - (1481906*zeta[5])/3 + (1748309*zeta[2]*zeta[5])/
     3 - (134989*zeta[2]^2*zeta[5])/90 + (2424242*zeta[3]*zeta[5])/45 - 
    (3449915*zeta[7])/3 - (10130450*zeta[2]*zeta[7])/9 + 
    (163038778*zeta[9])/81 - (16552*zeta[3, 5])/45, 
   -7387918/9 - (236723*zeta[2])/3 + (43574*zeta[2]^2)/15 - 
    (72079487*zeta[2]^3)/630 - (6594447997*zeta[2]^4)/50400 + 
    (5591008791089*zeta[2]^5)/58212000 + (4544930*zeta[3])/9 - 
    1097082*zeta[2]*zeta[3] - (189539*zeta[2]^2*zeta[3])/15 + 
    (66939863*zeta[2]^3*zeta[3])/3780 + (6278128*zeta[3]^2)/9 - 
    (1613494*zeta[2]*zeta[3]^2)/3 + (36851*zeta[2]^2*zeta[3]^2)/45 - 
    (548708*zeta[3]^3)/27 + (4291964*zeta[5])/3 - (5690452*zeta[2]*zeta[5])/
     3 + (3380291*zeta[2]^2*zeta[5])/180 + (4343396*zeta[3]*zeta[5])/3 + 
    (54237484*zeta[2]*zeta[3]*zeta[5])/45 - (20737979*zeta[5]^2)/21 + 
    3253858*zeta[7] + (2321057*zeta[2]*zeta[7])/9 - 
    (149378645*zeta[3]*zeta[7])/63 - (28001692*zeta[9])/81 + 
    (454004*zeta[3, 5])/3 + (7295056*zeta[2]*zeta[3, 5])/45 - 
    (9175499*zeta[3, 7])/63, 28948025/6 - (22904821*zeta[2])/18 - 
    (93535*zeta[2]^2)/4 + (289293821*zeta[2]^3)/1260 + 
    (40396148519*zeta[2]^4)/126000 + (445985096399*zeta[2]^5)/16632000 - 
    (980672*zeta[3])/3 + (27802024*zeta[2]*zeta[3])/9 + 
    (46808*zeta[2]^2*zeta[3])/3 + (295247219*zeta[2]^3*zeta[3])/630 - 
    (108010316353*zeta[2]^4*zeta[3])/189000 - 2237588*zeta[3]^2 + 
    (21395312*zeta[2]*zeta[3]^2)/9 - (658849*zeta[2]^2*zeta[3]^2)/18 - 
    712600*zeta[3]^3 - (14243320*zeta[2]*zeta[3]^3)/27 - 
    (11604254*zeta[5])/3 + (19329886*zeta[2]*zeta[5])/3 - 
    (717539*zeta[2]^2*zeta[5])/6 - (203470403*zeta[2]^3*zeta[5])/270 - 
    (91794224*zeta[3]*zeta[5])/15 - (31551466*zeta[2]*zeta[3]*zeta[5])/45 + 
    (10903684*zeta[3]^2*zeta[5])/5 + (3672445*zeta[5]^2)/6 - 
    (30705110*zeta[7])/3 + (45174367*zeta[2]*zeta[7])/3 + 
    (13253903*zeta[2]^2*zeta[7])/15 + (21949579*zeta[3]*zeta[7])/18 - 
    (1438180765*zeta[9])/54 - (1364695268*zeta[2]*zeta[9])/81 + 
    (12706159589*zeta[11])/432 - (3729596*zeta[3, 5])/15 + 
    (119936*zeta[2]*zeta[3, 5])/45 + (6660488*zeta[3]*zeta[3, 5])/15 - 
    (145199*zeta[3, 7])/18 + (4604204*zeta[2, 1, 8])/9, 
   -221372675/9 + (97269856*zeta[2])/9 - (2346529*zeta[2]^2)/30 - 
    (16407407*zeta[2]^3)/35 - (7923218203*zeta[2]^4)/9000 - 
    (5361821682047*zeta[2]^5)/3880800 + (61724453735110799*zeta[2]^6)/
     68108040000 - (44969714*zeta[3])/9 - (59522342*zeta[2]*zeta[3])/9 - 
    (19239*zeta[2]^2*zeta[3])/5 - (4056997*zeta[2]^3*zeta[3])/3 + 
    (31277948279*zeta[2]^4*zeta[3])/378000 + (56990072*zeta[3]^2)/9 - 
    (81761956*zeta[2]*zeta[3]^2)/9 + (612155*zeta[2]^2*zeta[3]^2)/3 + 
    (285769117*zeta[2]^3*zeta[3]^2)/567 + (85733552*zeta[3]^3)/27 + 
    (7326004*zeta[2]*zeta[3]^3)/27 - (41671124*zeta[3]^4)/81 + 
    (23933000*zeta[5])/3 - (55864288*zeta[2]*zeta[5])/3 + 
    (1524044*zeta[2]^2*zeta[5])/3 + (203033341*zeta[2]^3*zeta[5])/540 + 
    (350675672*zeta[3]*zeta[5])/15 - (56609356*zeta[2]*zeta[3]*zeta[5])/3 - 
    (108650674*zeta[2]^2*zeta[3]*zeta[5])/225 - (25452518*zeta[3]^2*zeta[5])/
     15 + (191140225*zeta[5]^2)/14 + (93518508*zeta[2]*zeta[5]^2)/7 + 
    (81437362*zeta[7])/3 - (127558345*zeta[2]*zeta[7])/3 + 
    (7085953*zeta[2]^2*zeta[7])/30 + (1421862935*zeta[3]*zeta[7])/42 + 
    (6042265976*zeta[2]*zeta[3]*zeta[7])/189 - (3905958616*zeta[5]*zeta[7])/
     81 + (3795617893*zeta[9])/54 + (248183477*zeta[2]*zeta[9])/81 - 
    (13927548778*zeta[3]*zeta[9])/243 - (2396797441*zeta[11])/864 + 
    (6084668*zeta[3, 5])/15 - (5843428*zeta[2]*zeta[3, 5])/3 - 
    (11535656*zeta[2]^2*zeta[3, 5])/225 + (231388*zeta[3]*zeta[3, 5])/15 + 
    (74571095*zeta[3, 7])/42 + (116270206*zeta[2]*zeta[3, 7])/63 - 
    (411813970*zeta[3, 9])/243 - (699086*zeta[2, 1, 8])/9 + 
    (1487344*zeta[2, 1, 1, 8])/27}, -6, 7, 1], 
 SeriesData[eps, 0, {-1/4, 19/8, 64/9 + (173*zeta[2])/36, 
   -1895/18 - (2767*zeta[2])/72 + (371*zeta[3])/9, 
   9157/18 - (1451*zeta[2])/18 + (32357*zeta[2]^2)/360 - (3439*zeta[3])/18, 
   -5798/3 + (24635*zeta[2])/18 - (17023*zeta[2]^2)/720 - (7103*zeta[3])/18 - 
    (4127*zeta[2]*zeta[3])/9 + (18073*zeta[5])/9, 
   111845/18 - (120679*zeta[2])/18 - (3664*zeta[2]^2)/5 + 
    (10750309*zeta[2]^3)/7560 + (49330*zeta[3])/9 + 
    (50743*zeta[2]*zeta[3])/18 - (7078*zeta[3]^2)/9 - (53357*zeta[5])/18, 
   -152447/9 + (76781*zeta[2])/3 - (1067*zeta[2]^2)/12 + 
    (13689289*zeta[2]^3)/15120 - (241601*zeta[3])/9 + 
    (54281*zeta[2]*zeta[3])/18 - (43303*zeta[2]^2*zeta[3])/90 + 
    (59326*zeta[3]^2)/9 - (39941*zeta[5])/2 - (70067*zeta[2]*zeta[5])/3 + 
    (1089713*zeta[7])/18, 66975/2 - (1486835*zeta[2])/18 + 
    (200933*zeta[2]^2)/60 - (25269121*zeta[2]^3)/1260 + 
    (1935185177*zeta[2]^4)/151200 + 102761*zeta[3] - 
    (625690*zeta[2]*zeta[3])/9 + (315827*zeta[2]^2*zeta[3])/180 + 
    (9769*zeta[3]^2)/18 + (65246*zeta[2]*zeta[3]^2)/9 + (283730*zeta[5])/3 + 
    (89521*zeta[2]*zeta[5])/2 - 38200*zeta[3]*zeta[5] - 
    (1177987*zeta[7])/36 - (55348*zeta[3, 5])/9, 
   -6898/9 + (2036684*zeta[2])/9 - (83471*zeta[2]^2)/5 + 
    (1037995*zeta[2]^3)/36 + (4095397157*zeta[2]^4)/302400 - 
    (3033895*zeta[3])/9 + (3173147*zeta[2]*zeta[3])/9 - 
    (448127*zeta[2]^2*zeta[3])/60 - (85846951*zeta[2]^3*zeta[3])/1890 - 
    (1189820*zeta[3]^2)/9 - (832652*zeta[2]*zeta[3]^2)/9 + 
    (100688*zeta[3]^3)/27 - (1205081*zeta[5])/3 + (1227161*zeta[2]*zeta[5])/
     6 + (3539531*zeta[2]^2*zeta[5])/90 + (651670*zeta[3]*zeta[5])/3 - 
    709809*zeta[7] - (13038631*zeta[2]*zeta[7])/18 + (119746465*zeta[9])/81 + 
    (166*zeta[3, 5])/9, -8802191/18 - (907685*zeta[2])/2 + 
    (494081*zeta[2]^2)/12 - (5661981*zeta[2]^3)/140 - 
    (69841922*zeta[2]^4)/315 + (1686902297299*zeta[2]^5)/11642400 + 
    (8552177*zeta[3])/9 - (4115021*zeta[2]*zeta[3])/3 + 
    (129029*zeta[2]^2*zeta[3])/3 - (85937281*zeta[2]^3*zeta[3])/3780 + 
    (6360313*zeta[3]^2)/9 + (945077*zeta[2]*zeta[3]^2)/18 - 
    (1026673*zeta[2]^2*zeta[3]^2)/45 - (3708986*zeta[3]^3)/27 + 
    (4316909*zeta[5])/3 - (3508570*zeta[2]*zeta[5])/3 + 
    (8993081*zeta[2]^2*zeta[5])/180 + (292657*zeta[3]*zeta[5])/3 + 
    (3118720*zeta[2]*zeta[3]*zeta[5])/9 - (12835141*zeta[5]^2)/42 + 
    (12566755*zeta[7])/6 + (19680749*zeta[2]*zeta[7])/36 - 
    (192926101*zeta[3]*zeta[7])/126 - (43750805*zeta[9])/162 + 
    56604*zeta[3, 5] + (769916*zeta[2]*zeta[3, 5])/9 - 
    (7726435*zeta[3, 7])/126, 11112545/3 + (546091*zeta[2])/9 - 
    (1141543*zeta[2]^2)/30 - (20326507*zeta[2]^3)/630 + 
    (1181553861*zeta[2]^4)/2800 + (3135002446159*zeta[2]^5)/23284800 - 
    (6209185*zeta[3])/3 + (40797445*zeta[2]*zeta[3])/9 - 
    (4417729*zeta[2]^2*zeta[3])/30 + (91315859*zeta[2]^3*zeta[3])/140 - 
    (31087485539*zeta[2]^4*zeta[3])/37800 - (8470229*zeta[3]^2)/3 + 
    (14912540*zeta[2]*zeta[3]^2)/9 - (1568639*zeta[2]^2*zeta[3]^2)/45 + 
    (5301403*zeta[3]^3)/27 + (85264*zeta[2]*zeta[3]^3)/27 - 
    (14404295*zeta[5])/3 + (15697387*zeta[2]*zeta[5])/3 - 
    (46774061*zeta[2]^2*zeta[5])/60 - (1405258313*zeta[2]^3*zeta[5])/1890 - 
    (12288664*zeta[3]*zeta[5])/3 - (27640810*zeta[2]*zeta[3]*zeta[5])/9 + 
    (3776998*zeta[3]^2*zeta[5])/9 + (163414679*zeta[5]^2)/84 - 
    (21872713*zeta[7])/3 + (24145574*zeta[2]*zeta[7])/3 + 
    (103679057*zeta[2]^2*zeta[7])/60 + (784169219*zeta[3]*zeta[7])/252 - 
    (1016174005*zeta[9])/54 - (803577200*zeta[2]*zeta[9])/81 + 
    (4435068397*zeta[11])/216 - (4256*zeta[3, 5])/3 + 
    (19438*zeta[2]*zeta[3, 5])/9 + (656492*zeta[3]*zeta[3, 5])/3 - 
    (2789515*zeta[3, 7])/252 + (3866330*zeta[2, 1, 8])/9, 
   -375830293/18 + (112225697*zeta[2])/18 - (1725159*zeta[2]^2)/4 + 
    (72120683*zeta[2]^3)/252 - (7119419821*zeta[2]^4)/8400 - 
    (4698163550887*zeta[2]^5)/1940400 + (31561896294333877*zeta[2]^6)/
     13621608000 + (13417333*zeta[3])/9 - (116062319*zeta[2]*zeta[3])/9 + 
    (3813947*zeta[2]^2*zeta[3])/10 - (74148299*zeta[2]^3*zeta[3])/63 - 
    (42192574817*zeta[2]^4*zeta[3])/75600 + (85572035*zeta[3]^2)/9 - 
    (82959811*zeta[2]*zeta[3]^2)/9 + (10577987*zeta[2]^2*zeta[3]^2)/20 + 
    (291501011*zeta[2]^3*zeta[3]^2)/405 + (55203920*zeta[3]^3)/27 + 
    (50663102*zeta[2]*zeta[3]^3)/27 + (11452324*zeta[3]^4)/81 + 
    (42590717*zeta[5])/3 - (57955123*zeta[2]*zeta[5])/3 + 
    (5400383*zeta[2]^2*zeta[5])/3 - (171790529*zeta[2]^3*zeta[5])/540 + 
    (65170666*zeta[3]*zeta[5])/3 + 1430991*zeta[2]*zeta[3]*zeta[5] - 
    (64855316*zeta[2]^2*zeta[3]*zeta[5])/45 - (59038963*zeta[3]^2*zeta[5])/
     9 - (7129111*zeta[5]^2)/7 + (109500599*zeta[2]*zeta[5]^2)/14 + 
    (45076273*zeta[7])/2 - (51794325*zeta[2]*zeta[7])/2 + 
    (164998717*zeta[2]^2*zeta[7])/120 + (600252283*zeta[3]*zeta[7])/42 + 
    (10414939531*zeta[2]*zeta[3]*zeta[7])/378 - (3654766168*zeta[5]*zeta[7])/
     81 + (2574661805*zeta[9])/54 + (701185085*zeta[2]*zeta[9])/81 - 
    (15624541600*zeta[3]*zeta[9])/243 - (2156493923*zeta[11])/432 - 
    (690400*zeta[3, 5])/3 - (2455316*zeta[2]*zeta[3, 5])/3 + 
    (1505498*zeta[2]^2*zeta[3, 5])/45 - (81770*zeta[3]*zeta[3, 5])/3 + 
    (8735995*zeta[3, 7])/14 + (58527755*zeta[2]*zeta[3, 7])/126 + 
    (135820280*zeta[3, 9])/243 + (1308085*zeta[2, 1, 8])/9 + 
    (16424320*zeta[2, 1, 1, 8])/27}, -6, 7, 1], 
 SeriesData[eps, 0, {20/9, 85/6, -775/12 - (325*zeta[2])/9, 
   -985/18 - (1705*zeta[2])/9 - (1595*zeta[3])/9, 
   6445/9 + (3815*zeta[2])/4 - (88*zeta[2]^2)/9 - (4775*zeta[3])/6, 
   -3635 + (8935*zeta[2])/18 - (743*zeta[2]^2)/36 + (26455*zeta[3])/6 + 
    (23485*zeta[2]*zeta[3])/9 - (7535*zeta[5])/3, 
   121310/9 - (80005*zeta[2])/9 + (9299*zeta[2]^2)/24 + 
    (134581*zeta[2]^3)/126 + (7415*zeta[3])/9 + (189155*zeta[2]*zeta[3])/18 + 
    (54985*zeta[3]^2)/9 - (26065*zeta[5])/2, -387295/9 + 46985*zeta[2] - 
    (20041*zeta[2]^2)/12 - (119003*zeta[2]^3)/126 - (300220*zeta[3])/9 - 
    (123875*zeta[2]*zeta[3])/2 + (33755*zeta[2]^2*zeta[3])/18 + 
    (130085*zeta[3]^2)/6 + (208480*zeta[5])/3 + 37635*zeta[2]*zeta[5] - 
    (87665*zeta[7])/4, 334640/3 - (1590800*zeta[2])/9 + (32965*zeta[2]^2)/6 - 
    (784049*zeta[2]^3)/72 + (17684591*zeta[2]^4)/1575 + (562130*zeta[3])/3 - 
    (13985*zeta[2]*zeta[3])/9 - (14131*zeta[2]^2*zeta[3])/36 - 
    (830225*zeta[3]^2)/6 - (769955*zeta[2]*zeta[3]^2)/9 + (20780*zeta[5])/3 + 
    (1032805*zeta[2]*zeta[5])/6 + (625954*zeta[3]*zeta[5])/3 - 
    (663760*zeta[7])/3 - 4428*zeta[3, 5], -1712705/9 + (5150665*zeta[2])/9 - 
    (25729*zeta[2]^2)/2 + (8528417*zeta[2]^3)/252 - 
    (23713069*zeta[2]^4)/25200 - (6508670*zeta[3])/9 + 
    (3724420*zeta[2]*zeta[3])/9 - (121217*zeta[2]^2*zeta[3])/4 - 
    (904535*zeta[2]^3*zeta[3])/42 + (235715*zeta[3]^2)/9 - 
    (5118445*zeta[2]*zeta[3]^2)/18 - (3449650*zeta[3]^3)/27 - 
    (1521710*zeta[5])/3 - (2936800*zeta[2]*zeta[5])/3 + 
    (85405*zeta[2]^2*zeta[5])/2 + (2079709*zeta[3]*zeta[5])/3 + 
    (14662245*zeta[7])/16 + (4462465*zeta[2]*zeta[7])/12 - 
    (9541495*zeta[9])/108 + (9466*zeta[3, 5])/3, 
   -2233850/9 - (4533110*zeta[2])/3 + (27859*zeta[2]^2)/3 - 
    (5124289*zeta[2]^3)/42 - (8067480181*zeta[2]^4)/50400 + 
    (83632428679*zeta[2]^5)/970200 + (21673570*zeta[3])/9 - 
    2412250*zeta[2]*zeta[3] + (217637*zeta[2]^2*zeta[3])/2 + 
    (1602749*zeta[2]^3*zeta[3])/28 + (6889220*zeta[3]^2)/9 + 
    (11332735*zeta[2]*zeta[3]^2)/6 - (919129*zeta[2]^2*zeta[3]^2)/18 - 
    (3480905*zeta[3]^3)/9 + (8816120*zeta[5])/3 + (177700*zeta[2]*zeta[5])/
     3 + (4033*zeta[2]^2*zeta[5])/4 - (14011432*zeta[3]*zeta[5])/3 - 
    (8735494*zeta[2]*zeta[3]*zeta[5])/3 + (37291195*zeta[5]^2)/21 + 
    (15976985*zeta[7])/24 + (5860295*zeta[2]*zeta[7])/2 + 
    (122762645*zeta[3]*zeta[7])/42 - (140458505*zeta[9])/36 + 
    (119842*zeta[3, 5])/3 + (170684*zeta[2]*zeta[3, 5])/3 - 
    (407010*zeta[3, 7])/7, 14122775/3 + (24558275*zeta[2])/9 + 
    (825161*zeta[2]^2)/6 + (49378727*zeta[2]^3)/126 + 
    (11410812527*zeta[2]^4)/25200 + (285754993*zeta[2]^5)/88200 - 
    (19933330*zeta[3])/3 + (84709490*zeta[2]*zeta[3])/9 - 
    (1101250*zeta[2]^2*zeta[3])/3 + (26342291*zeta[2]^3*zeta[3])/252 - 
    (7223634911*zeta[2]^4*zeta[3])/12600 - (14289550*zeta[3]^2)/3 - 
    (4723805*zeta[2]*zeta[3]^2)/9 + (1443497*zeta[2]^2*zeta[3]^2)/36 + 
    (8190125*zeta[3]^3)/3 + (46983350*zeta[2]*zeta[3]^3)/27 - 
    (35112770*zeta[5])/3 + (18817970*zeta[2]*zeta[5])/3 - 
    677757*zeta[2]^2*zeta[5] - (5687795*zeta[2]^3*zeta[5])/14 + 
    (5301088*zeta[3]*zeta[5])/3 - (27275023*zeta[2]*zeta[3]*zeta[5])/3 - 
    (19395848*zeta[3]^2*zeta[5])/3 + (479115395*zeta[5]^2)/84 - 
    (120081335*zeta[7])/12 - (212060715*zeta[2]*zeta[7])/16 + 
    (9610965*zeta[2]^2*zeta[7])/8 + (332537105*zeta[3]*zeta[7])/28 + 
    (5179673245*zeta[9])/432 + (768312985*zeta[2]*zeta[9])/108 - 
    (1060752575*zeta[11])/192 - (241828*zeta[3, 5])/3 - 
    41754*zeta[2]*zeta[3, 5] + 139916*zeta[3]*zeta[3, 5] + 
    (1731785*zeta[3, 7])/84 + (701090*zeta[2, 1, 8])/3, 
   -289005460/9 + (20307440*zeta[2])/9 - 1211292*zeta[2]^2 - 
    (83023232*zeta[2]^3)/63 - (2496561061*zeta[2]^4)/1800 - 
    (1740524452903*zeta[2]^5)/1293600 + (121594192921*zeta[2]^6)/202125 + 
    (122803490*zeta[3])/9 - (284716990*zeta[2]*zeta[3])/9 + 
    (2958995*zeta[2]^2*zeta[3])/3 - (36140381*zeta[2]^3*zeta[3])/42 + 
    (6340385591*zeta[2]^4*zeta[3])/25200 + (170796490*zeta[3]^2)/9 - 
    (85749620*zeta[2]*zeta[3]^2)/9 + (8091629*zeta[2]^2*zeta[3]^2)/12 + 
    (1232635*zeta[2]^3*zeta[3]^2)/126 - (30674810*zeta[3]^3)/27 + 
    (136457945*zeta[2]*zeta[3]^3)/27 + (51002845*zeta[3]^4)/27 + 
    (122137460*zeta[5])/3 - (113487080*zeta[2]*zeta[5])/3 + 
    2114568*zeta[2]^2*zeta[5] + (250886161*zeta[2]^3*zeta[5])/252 + 
    (64037684*zeta[3]*zeta[5])/3 + (190909156*zeta[2]*zeta[3]*zeta[5])/3 - 
    (31598029*zeta[2]^2*zeta[3]*zeta[5])/15 - 18232662*zeta[3]^2*zeta[5] - 
    (2247196545*zeta[5]^2)/56 - (512260165*zeta[2]*zeta[5]^2)/21 + 
    (211225495*zeta[7])/4 - (145337975*zeta[2]*zeta[7])/24 + 
    (1493069*zeta[2]^2*zeta[7])/12 - (2011902005*zeta[3]*zeta[7])/28 - 
    (1717266395*zeta[2]*zeta[3]*zeta[7])/42 + (427828010*zeta[5]*zeta[7])/9 + 
    (4855531835*zeta[9])/216 + (1838445775*zeta[2]*zeta[9])/36 + 
    (2079561575*zeta[3]*zeta[9])/54 - (41125705735*zeta[11])/576 + 
    (756256*zeta[3, 5])/3 - (1523626*zeta[2]*zeta[3, 5])/3 + 
    (77314*zeta[2]^2*zeta[3, 5])/15 - 149718*zeta[3]*zeta[3, 5] + 
    (106017085*zeta[3, 7])/168 + (15286270*zeta[2]*zeta[3, 7])/21 - 
    (15441145*zeta[3, 9])/27 - 40975*zeta[2, 1, 8] + 
    (114400*zeta[2, 1, 1, 8])/3}, -6, 7, 1], 
 SeriesData[eps, 0, {1/2, -11/4, 8 + (3*zeta[2])/2, 
   -49/2 - (33*zeta[2])/4 + (158*zeta[3])/3, 145/2 + 24*zeta[2] + 
    (1205*zeta[2]^2)/12 - (869*zeta[3])/3, -439/2 - (147*zeta[2])/2 - 
    (13255*zeta[2]^2)/24 + (2528*zeta[3])/3 - (2326*zeta[2]*zeta[3])/3 + 
    (5614*zeta[5])/3, 1309/2 + (435*zeta[2])/2 + (4820*zeta[2]^2)/3 + 
    (565729*zeta[2]^3)/1260 - (7742*zeta[3])/3 + (12793*zeta[2]*zeta[3])/3 - 
    (5108*zeta[3]^2)/3 - (30877*zeta[5])/3, -3943/2 - (1317*zeta[2])/2 - 
    (59045*zeta[2]^2)/12 - (6223019*zeta[2]^3)/2520 + (22910*zeta[3])/3 - 
    (37216*zeta[2]*zeta[3])/3 + (2509*zeta[2]^2*zeta[3])/15 + 
    (28094*zeta[3]^2)/3 + (89824*zeta[5])/3 - 25506*zeta[2]*zeta[5] + 
    (121654*zeta[7])/3, 11797/2 + (3927*zeta[2])/2 + (174725*zeta[2]^2)/12 + 
    (2262916*zeta[2]^3)/315 + (466063*zeta[2]^4)/720 - (69362*zeta[3])/3 + 
    (113974*zeta[2]*zeta[3])/3 - (27599*zeta[2]^2*zeta[3])/30 - 
    (81728*zeta[3]^2)/3 + (67636*zeta[2]*zeta[3]^2)/3 - (275086*zeta[5])/3 + 
    140283*zeta[2]*zeta[5] - 37816*zeta[3]*zeta[5] - (669097*zeta[7])/3 - 
    10960*zeta[3, 5], -35455/2 - (11829*zeta[2])/2 - (528995*zeta[2]^2)/12 - 
    (3960103*zeta[2]^3)/180 - (5126693*zeta[2]^4)/1440 + (206822*zeta[3])/3 - 
    (337270*zeta[2]*zeta[3])/3 + (40144*zeta[2]^2*zeta[3])/15 + 
    (2163*zeta[2]^3*zeta[3])/5 + (250292*zeta[3]^2)/3 - 
    (371998*zeta[2]*zeta[3]^2)/3 + (264784*zeta[3]^3)/9 + 
    (814030*zeta[5])/3 - 408096*zeta[2]*zeta[5] + (287797*zeta[2]^2*zeta[5])/
     15 + 207988*zeta[3]*zeta[5] + (1946464*zeta[7])/3 - 
    (1628078*zeta[2]*zeta[7])/3 + (24207232*zeta[9])/27 + 60280*zeta[3, 5], 
   106237/2 + (35391*zeta[2])/2 + (1577345*zeta[2]^2)/12 + 
    (16406141*zeta[2]^3)/252 + (466063*zeta[2]^4)/45 + 
    (144211669879*zeta[2]^5)/1940400 - (622994*zeta[3])/3 + 
    (1021114*zeta[2]*zeta[3])/3 - (122941*zeta[2]^2*zeta[3])/15 - 
    (23793*zeta[2]^3*zeta[3])/10 - (740660*zeta[3]^2)/3 + 
    (1082176*zeta[2]*zeta[3]^2)/3 - (71366*zeta[2]^2*zeta[3]^2)/3 - 
    (1456312*zeta[3]^3)/9 - (2464546*zeta[5])/3 + 1249794*zeta[2]*zeta[5] - 
    (3165767*zeta[2]^2*zeta[5])/30 - 605056*zeta[3]*zeta[5] + 
    (1506856*zeta[2]*zeta[3]*zeta[5])/3 - (2773716*zeta[5]^2)/7 - 
    (5961046*zeta[7])/3 + (8954429*zeta[2]*zeta[7])/3 - 
    (14667752*zeta[3]*zeta[7])/21 - (133139776*zeta[9])/27 - 
    175360*zeta[3, 5] + (429200*zeta[2]*zeta[3, 5])/3 - 
    (2020192*zeta[3, 7])/21, -318967/2 - (106365*zeta[2])/2 - 
    (4751315*zeta[2]^2)/12 - (248355031*zeta[2]^3)/1260 - 
    (22837087*zeta[2]^4)/720 - (144211669879*zeta[2]^5)/352800 + 
    (1863926*zeta[3])/3 - (3044734*zeta[2]*zeta[3])/3 + 
    (72761*zeta[2]^2*zeta[3])/3 + (34608*zeta[2]^3*zeta[3])/5 - 
    (877507541*zeta[2]^4*zeta[3])/2100 + (2242412*zeta[3]^2)/3 - 
    (3314164*zeta[2]*zeta[3]^2)/3 + (392513*zeta[2]^2*zeta[3]^2)/3 + 
    (4236544*zeta[3]^3)/9 - (3454448*zeta[2]*zeta[3]^3)/9 + 
    (7348726*zeta[5])/3 - 3698370*zeta[2]*zeta[5] + 
    (4604752*zeta[2]^2*zeta[5])/15 - (61608923*zeta[2]^3*zeta[5])/315 + 
    1852984*zeta[3]*zeta[5] - (8287708*zeta[2]*zeta[3]*zeta[5])/3 + 
    1411296*zeta[3]^2*zeta[5] + (15255438*zeta[5]^2)/7 + 
    (17639830*zeta[7])/3 - (26049248*zeta[2]*zeta[7])/3 + 
    (21066433*zeta[2]^2*zeta[7])/15 + (80672636*zeta[3]*zeta[7])/21 + 
    (387315712*zeta[9])/27 + (5245516*zeta[2]*zeta[9])/27 + 
    (112209209*zeta[11])/72 + 537040*zeta[3, 5] - 
    (2360600*zeta[2]*zeta[3, 5])/3 + (961984*zeta[3]*zeta[3, 5])/3 + 
    (11111056*zeta[3, 7])/21 + (1954000*zeta[2, 1, 8])/3, 
   956389/2 + (318711*zeta[2])/2 + (14215385*zeta[2]^2)/12 + 
    (105791323*zeta[2]^3)/180 + (13515827*zeta[2]^4)/144 + 
    (144211669879*zeta[2]^5)/121275 + (1010734752378629*zeta[2]^6)/
     454053600 - (5601890*zeta[3])/3 + (9171418*zeta[2]*zeta[3])/3 - 
    (1101451*zeta[2]^2*zeta[3])/15 - (105987*zeta[2]^3*zeta[3])/5 + 
    (9652582951*zeta[2]^4*zeta[3])/4200 - (6686372*zeta[3]^2)/3 + 
    (9807220*zeta[2]*zeta[3]^2)/3 - (1141856*zeta[2]^2*zeta[3]^2)/3 - 
    (177566786*zeta[2]^3*zeta[3]^2)/945 - (12974416*zeta[3]^3)/9 + 
    (18999464*zeta[2]*zeta[3]^3)/9 - (8151976*zeta[3]^4)/27 - 
    (22136002*zeta[5])/3 + 11197134*zeta[2]*zeta[5] - 
    (14102053*zeta[2]^2*zeta[5])/15 + (677698153*zeta[2]^3*zeta[5])/630 - 
    5483320*zeta[3]*zeta[5] + (24109696*zeta[2]*zeta[3]*zeta[5])/3 + 
    (7588372*zeta[2]^2*zeta[3]*zeta[5])/15 - 7762128*zeta[3]^2*zeta[5] - 
    (44379456*zeta[5]^2)/7 + (90979362*zeta[2]*zeta[5]^2)/7 - 
    (53406106*zeta[7])/3 + (79775822*zeta[2]*zeta[7])/3 - 
    (231730763*zeta[2]^2*zeta[7])/30 - (234684032*zeta[3]*zeta[7])/21 + 
    (1578425542*zeta[2]*zeta[3]*zeta[7])/63 - (1296872162*zeta[5]*zeta[7])/
     27 - (1186154368*zeta[9])/27 - (28850338*zeta[2]*zeta[9])/27 - 
    (3846165248*zeta[3]*zeta[9])/81 - (1234301299*zeta[11])/144 - 
    1589200*zeta[3, 5] + (6867200*zeta[2]*zeta[3, 5])/3 - 
    (1999352*zeta[2]^2*zeta[3, 5])/15 - (5290912*zeta[3]*zeta[3, 5])/3 - 
    (32323072*zeta[3, 7])/21 + (14310074*zeta[2]*zeta[3, 7])/21 + 
    (61492204*zeta[3, 9])/81 - (10747000*zeta[2, 1, 8])/3 + 
    (8086880*zeta[2, 1, 1, 8])/9}, -5, 8, 1], 
 SeriesData[eps, 0, {23/9, 55/9, -2521/36 - (127*zeta[2])/3, 
   1777/9 - (190*zeta[2])/3 - (692*zeta[3])/3, 
   -11117/18 + (11419*zeta[2])/12 - (11507*zeta[2]^2)/90 - (400*zeta[3])/3, 
   32441/18 - (7993*zeta[2])/3 + (6109*zeta[2]^2)/18 + (12061*zeta[3])/3 + 
    (28472*zeta[2]*zeta[3])/9 - (15326*zeta[5])/3, 
   -99143/18 + (50243*zeta[2])/6 - (16091*zeta[2]^2)/360 - 
    (539759*zeta[2]^3)/630 - (33388*zeta[3])/3 + (13690*zeta[2]*zeta[3])/9 + 
    (61504*zeta[3]^2)/9 + (5165*zeta[5])/3, 293789/18 - (146159*zeta[2])/6 + 
    (39947*zeta[2]^2)/90 + (31397*zeta[2]^3)/21 + (105754*zeta[3])/3 - 
    (481021*zeta[2]*zeta[3])/9 + (7486*zeta[2]^2*zeta[3])/9 + 
    (20660*zeta[3]^2)/9 + (189988*zeta[5])/3 + 67454*zeta[2]*zeta[5] - 
    (200261*zeta[7])/2, -888647/18 + (447617*zeta[2])/6 - 
    (128167*zeta[2]^2)/180 + (1116027*zeta[2]^3)/280 - 
    (59273773*zeta[2]^4)/12600 - (306082*zeta[3])/3 + 
    (1329448*zeta[2]*zeta[3])/9 - (39064*zeta[2]^2*zeta[3])/9 - 
    (990062*zeta[3]^2)/9 - 90932*zeta[2]*zeta[3]^2 - (515074*zeta[5])/3 - 
    (74035*zeta[2]*zeta[5])/3 + 218344*zeta[3]*zeta[5] + (240505*zeta[7])/4 + 
    9092*zeta[3, 5], 2651381/18 - (1324571*zeta[2])/6 + 
    (607531*zeta[2]^2)/180 - (664449*zeta[2]^3)/70 - 
    (21885247*zeta[2]^4)/4200 + (940606*zeta[3])/3 - 
    (4215574*zeta[2]*zeta[3])/9 + (216353*zeta[2]^2*zeta[3])/18 + 
    (6155852*zeta[2]^3*zeta[3])/315 + (2729216*zeta[3]^2)/9 - 
    28410*zeta[2]*zeta[3]^2 - (1130096*zeta[3]^3)/9 + (1655002*zeta[5])/3 - 
    (2476466*zeta[2]*zeta[5])/3 - (92485*zeta[2]^2*zeta[5])/3 + 
    (159452*zeta[3]*zeta[5])/3 + (4384661*zeta[7])/4 + 
    (7856381*zeta[2]*zeta[7])/6 - (6050384*zeta[9])/3 - (83702*zeta[3, 5])/3, 
   -7983263/18 + (4010273*zeta[2])/6 - (1376533*zeta[2]^2)/180 + 
    (4676979*zeta[2]^3)/140 + (1607677121*zeta[2]^4)/16800 - 
    (3245070779*zeta[2]^5)/27720 - (2777098*zeta[3])/3 + 
    (12192262*zeta[2]*zeta[3])/9 - (333070*zeta[2]^2*zeta[3])/9 - 
    (872017*zeta[2]^3*zeta[3])/63 - (8669588*zeta[3]^2)/9 + 
    1452036*zeta[2]*zeta[3]^2 + (463792*zeta[2]^2*zeta[3]^2)/45 - 
    (315640*zeta[3]^3)/9 - (4745446*zeta[5])/3 + (6707558*zeta[2]*zeta[5])/
     3 - (163145*zeta[2]^2*zeta[5])/6 - (10211192*zeta[3]*zeta[5])/3 - 
    (8539712*zeta[2]*zeta[3]*zeta[5])/3 + (3495147*zeta[5]^2)/2 - 
    (5886139*zeta[7])/2 - (3242355*zeta[2]*zeta[7])/4 + 
    (23633975*zeta[3]*zeta[7])/6 + (35989655*zeta[9])/27 + 
    (71678*zeta[3, 5])/3 - (378284*zeta[2]*zeta[3, 5])/3 + 
    (501901*zeta[3, 7])/6, 23891549/18 - (11957699*zeta[2])/6 + 
    (5021719*zeta[2]^2)/180 - (12650367*zeta[2]^3)/140 - 
    (1120723001*zeta[2]^4)/4200 + (16338507763*zeta[2]^5)/485100 + 
    (8420734*zeta[3])/3 - (37485706*zeta[2]*zeta[3])/9 + 
    (982129*zeta[2]^2*zeta[3])/9 - (127480847*zeta[2]^3*zeta[3])/630 + 
    (131268127*zeta[2]^4*zeta[3])/210 + (25044884*zeta[3]^2)/9 - 
    4000908*zeta[2]*zeta[3]^2 + (257470*zeta[2]^2*zeta[3]^2)/9 + 
    (17839888*zeta[3]^3)/9 + (44686696*zeta[2]*zeta[3]^3)/27 + 
    (14675458*zeta[5])/3 - (21566354*zeta[2]*zeta[5])/3 + 
    (1766560*zeta[2]^2*zeta[5])/3 + (1983367*zeta[2]^3*zeta[5])/5 + 
    (28097480*zeta[3]*zeta[5])/3 - (2003416*zeta[2]*zeta[3]*zeta[5])/3 - 
    (18983998*zeta[3]^2*zeta[5])/3 - (9006965*zeta[5]^2)/28 + 
    9520061*zeta[7] - (56802667*zeta[2]*zeta[7])/4 - 
    (107878979*zeta[2]^2*zeta[7])/60 + (8435165*zeta[3]*zeta[7])/28 + 
    (1156037291*zeta[9])/54 + (120515114*zeta[2]*zeta[9])/9 - 
    (539480711*zeta[11])/24 - (275468*zeta[3, 5])/3 + 
    (1096166*zeta[2]*zeta[3, 5])/3 - (864740*zeta[3]*zeta[3, 5])/3 - 
    (6961665*zeta[3, 7])/28 - 695330*zeta[2, 1, 8], 
   -71791127/18 + (36019337*zeta[2])/6 - (13280917*zeta[2]^2)/180 + 
    (40712241*zeta[2]^3)/140 + (1412895473*zeta[2]^4)/1680 + 
    (5755021862533*zeta[2]^5)/3880800 - (4873854026231*zeta[2]^6)/2002000 - 
    (25083322*zeta[3])/3 + (110639278*zeta[2]*zeta[3])/9 - 
    (2980549*zeta[2]^2*zeta[3])/9 + (170316868*zeta[2]^3*zeta[3])/315 - 
    (353033017*zeta[2]^4*zeta[3])/525 - (77062412*zeta[3]^2)/9 + 
    12713124*zeta[2]*zeta[3]^2 - (13689461*zeta[2]^2*zeta[3]^2)/45 - 
    (38172802*zeta[2]^3*zeta[3]^2)/105 - (49123984*zeta[3]^3)/9 + 
    (12085820*zeta[2]*zeta[3]^3)/27 + (44523136*zeta[3]^4)/27 - 
    (43148134*zeta[5])/3 + (61811702*zeta[2]*zeta[5])/3 - 
    (4912075*zeta[2]^2*zeta[5])/3 - (33999697*zeta[2]^3*zeta[5])/42 - 
    (89364632*zeta[3]*zeta[5])/3 + (132709684*zeta[2]*zeta[3]*zeta[5])/3 + 
    (11328724*zeta[2]^2*zeta[3]*zeta[5])/15 - (2567969*zeta[3]^2*zeta[5])/3 - 
    (647743519*zeta[5]^2)/28 - (380991283*zeta[2]*zeta[5]^2)/14 - 
    27178478*zeta[7] + (76194113*zeta[2]*zeta[7])/2 + 
    (14340553*zeta[2]^2*zeta[7])/8 - (1618052745*zeta[3]*zeta[7])/28 - 
    (849811065*zeta[2]*zeta[3]*zeta[7])/14 + (485490115*zeta[5]*zeta[7])/6 - 
    (1547850304*zeta[9])/27 + (243559550*zeta[2]*zeta[9])/27 + 
    (860994701*zeta[3]*zeta[9])/9 - (40860475*zeta[11])/3 + 
    (705536*zeta[3, 5])/3 - (638366*zeta[2]*zeta[3, 5])/3 - 
    (152878*zeta[2]^2*zeta[3, 5])/3 + (2732594*zeta[3]*zeta[3, 5])/3 + 
    (4912741*zeta[3, 7])/28 - (11333583*zeta[2]*zeta[3, 7])/14 - 
    (1435828*zeta[3, 9])/9 + 1444065*zeta[2, 1, 8] - 
    542880*zeta[2, 1, 1, 8]}, -6, 7, 1], SeriesData[eps, 0, 
  {115/18, -115/36, -2645/36 - (1345*zeta[2])/18, 
   3565/18 + (1345*zeta[2])/36 - (2255*zeta[3])/9, 
   -5750/9 + (30935*zeta[2])/36 + (1235*zeta[2]^2)/12 + (2255*zeta[3])/18, 
   16445/9 - (41695*zeta[2])/18 - (1235*zeta[2]^2)/24 + (51865*zeta[3])/18 + 
    (26705*zeta[2]*zeta[3])/9 - (9910*zeta[5])/3, 
   -50945/9 + (67250*zeta[2])/9 - (28405*zeta[2]^2)/24 - 
    (280151*zeta[2]^3)/252 - (69905*zeta[3])/9 - (26705*zeta[2]*zeta[3])/18 + 
    (45385*zeta[3]^2)/9 + (4955*zeta[5])/3, 149615/9 - (192335*zeta[2])/9 + 
    (38285*zeta[2]^2)/12 + (280151*zeta[2]^3)/504 + (225500*zeta[3])/9 - 
    (614215*zeta[2]*zeta[3])/18 - (25415*zeta[2]^2*zeta[3])/6 - 
    (45385*zeta[3]^2)/18 + (113965*zeta[5])/3 + (114710*zeta[2]*zeta[5])/3 - 
    (540265*zeta[7])/8, -455285/9 + (595835*zeta[2])/9 - 
    (30875*zeta[2]^2)/3 + (6443473*zeta[2]^3)/504 - 
    (39206861*zeta[2]^4)/2800 - (644930*zeta[3])/9 + 
    (827855*zeta[2]*zeta[3])/9 + (25415*zeta[2]^2*zeta[3])/12 - 
    (1043855*zeta[3]^2)/18 - (544735*zeta[2]*zeta[3]^2)/9 - 
    (307210*zeta[5])/3 - (57355*zeta[2]*zeta[5])/3 + 
    (383864*zeta[3]*zeta[5])/3 + (540265*zeta[7])/16 - (1604*zeta[3, 5])/3, 
   1352975/9 - (1749845*zeta[2])/9 + (176605*zeta[2]^2)/6 - 
    (8684681*zeta[2]^3)/252 + (39206861*zeta[2]^4)/5600 + 
    (1997930*zeta[3])/9 - (2670500*zeta[2]*zeta[3])/9 + 
    (584545*zeta[2]^2*zeta[3])/12 + (618305*zeta[2]^3*zeta[3])/18 + 
    (1406935*zeta[3]^2)/9 + (544735*zeta[2]*zeta[3]^2)/18 - 
    (1890790*zeta[3]^3)/27 + (991000*zeta[5])/3 - (1319165*zeta[2]*zeta[5])/
     3 - 60699*zeta[2]^2*zeta[5] - (191932*zeta[3]*zeta[5])/3 + 
    (12426095*zeta[7])/16 + (18950065*zeta[2]*zeta[7])/24 - 
    (308644225*zeta[9])/216 + (802*zeta[3, 5])/3, 
   -4084685/9 + (5324855*zeta[2])/9 - (547105*zeta[2]^2)/6 + 
    (7003775*zeta[2]^3)/63 + (901757803*zeta[2]^4)/5600 - 
    (72310838407*zeta[2]^5)/646800 - (5867510*zeta[3])/9 + 
    (7637630*zeta[2]*zeta[3])/9 - (787865*zeta[2]^2*zeta[3])/6 - 
    (618305*zeta[2]^3*zeta[3])/36 - (4538500*zeta[3]^2)/9 + 
    (12528905*zeta[2]*zeta[3]^2)/18 + (496945*zeta[2]^2*zeta[3]^2)/6 + 
    (945395*zeta[3]^3)/27 - (2834260*zeta[5])/3 + (3556010*zeta[2]*zeta[5])/
     3 + (60699*zeta[2]^2*zeta[5])/2 - (4414436*zeta[3]*zeta[5])/3 - 
    1498744*zeta[2]*zeta[3]*zeta[5] + (62210315*zeta[5]^2)/84 - 
    (16748215*zeta[7])/8 - (18950065*zeta[2]*zeta[7])/48 + 
    (51590165*zeta[3]*zeta[7])/21 + (308644225*zeta[9])/432 + 
    (18446*zeta[3, 5])/3 + 6764*zeta[2]*zeta[3, 5] + (1032575*zeta[3, 7])/84, 
   12202535/9 - (15823925*zeta[2])/9 + (1606735*zeta[2]^2)/6 - 
    (40061593*zeta[2]^3)/126 - (1215412691*zeta[2]^4)/2800 + 
    (72310838407*zeta[2]^5)/1293600 + (17855090*zeta[3])/9 - 
    (23660630*zeta[2]*zeta[3])/9 + (1270750*zeta[2]^2*zeta[3])/3 - 
    (14221015*zeta[2]^3*zeta[3])/36 + (2303890763*zeta[2]^4*zeta[3])/4200 + 
    (12980110*zeta[3]^2)/9 - (16886785*zeta[2]*zeta[3]^2)/9 - 
    (496945*zeta[2]^2*zeta[3]^2)/12 + (21744085*zeta[3]^3)/27 + 
    (23014090*zeta[2]*zeta[3]^3)/27 + (8780260*zeta[5])/3 - 
    (11471000*zeta[2]*zeta[5])/3 + (1396077*zeta[2]^2*zeta[5])/2 + 
    (12431513*zeta[2]^3*zeta[5])/21 + (11899784*zeta[3]*zeta[5])/3 + 
    749372*zeta[2]*zeta[3]*zeta[5] - 2744786*zeta[3]^2*zeta[5] - 
    (62210315*zeta[5]^2)/168 + (13506625*zeta[7])/2 - 
    (435851495*zeta[2]*zeta[7])/48 - (18918211*zeta[2]^2*zeta[7])/16 - 
    (51590165*zeta[3]*zeta[7])/42 + (7098817175*zeta[9])/432 + 
    (3410019635*zeta[2]*zeta[9])/216 - (32400961135*zeta[11])/1152 - 
    (49724*zeta[3, 5])/3 - 3382*zeta[2]*zeta[3, 5] + 
    47956*zeta[3]*zeta[3, 5] - (1032575*zeta[3, 7])/168 - 
    55090*zeta[2, 1, 8], -36710645/9 + (47773055*zeta[2])/9 - 
    (4889365*zeta[2]^2)/6 + (124106893*zeta[2]^3)/126 + 
    (39206861*zeta[2]^4)/28 + (1663149283361*zeta[2]^5)/1293600 - 
    (460116724423373*zeta[2]^6)/454053600 - (53060150*zeta[3])/9 + 
    (69486410*zeta[2]*zeta[3])/9 - (3634345*zeta[2]^2*zeta[3])/3 + 
    (19167455*zeta[2]^3*zeta[3])/18 - (2303890763*zeta[2]^4*zeta[3])/8400 - 
    (40211110*zeta[3]^2)/9 + (54473500*zeta[2]*zeta[3]^2)/9 - 
    (11429735*zeta[2]^2*zeta[3]^2)/12 - (217454395*zeta[2]^3*zeta[3]^2)/378 - 
    (58614490*zeta[3]^3)/27 - (11507045*zeta[2]*zeta[3]^3)/27 + 
    (20748965*zeta[3]^4)/27 - (25785820*zeta[5])/3 + 
    (32807060*zeta[2]*zeta[5])/3 - 1881669*zeta[2]^2*zeta[5] - 
    (12431513*zeta[2]^3*zeta[5])/42 - (38386400*zeta[3]*zeta[5])/3 + 
    17235556*zeta[2]*zeta[3]*zeta[5] + 2637396*zeta[2]^2*zeta[3]*zeta[5] + 
    1372393*zeta[3]^2*zeta[5] - (1430837245*zeta[5]^2)/168 - 
    (86880005*zeta[2]*zeta[5]^2)/12 - (77257895*zeta[7])/4 + 
    (587452015*zeta[2]*zeta[7])/24 + (18918211*zeta[2]^2*zeta[7])/32 - 
    (1186573795*zeta[3]*zeta[7])/42 - (480687485*zeta[2]*zeta[3]*zeta[7])/
     18 + (1445935105*zeta[5]*zeta[7])/54 - (9567970975*zeta[9])/216 - 
    (3410019635*zeta[2]*zeta[9])/432 + (15451990295*zeta[3]*zeta[9])/324 + 
    (32400961135*zeta[11])/2304 + (160400*zeta[3, 5])/3 - 
    77786*zeta[2]*zeta[3, 5] - (58534*zeta[2]^2*zeta[3, 5])/3 - 
    23978*zeta[3]*zeta[3, 5] - (23749225*zeta[3, 7])/168 - 
    (955115*zeta[2]*zeta[3, 7])/4 + (68908195*zeta[3, 9])/162 + 
    27545*zeta[2, 1, 8] + (1094800*zeta[2, 1, 1, 8])/9}, -6, 7, 1], 
 SeriesData[eps, 0, {1/3, 17/9, -179/12 - (67*zeta[2])/9, 
   370/9 - (89*zeta[2])/3 - (568*zeta[3])/9, -2197/18 + (9253*zeta[2])/36 - 
    (9659*zeta[2]^2)/90 - (466*zeta[3])/3, 669/2 - (5840*zeta[2])/9 - 
    (6923*zeta[2]^2)/90 + (14671*zeta[3])/9 + (2836*zeta[2]*zeta[3])/3 - 
    2610*zeta[5], -16739/18 + (3441*zeta[2])/2 + (628781*zeta[2]^2)/360 - 
    (746701*zeta[2]^3)/630 - (33956*zeta[3])/9 + (18284*zeta[2]*zeta[3])/9 + 
    (7664*zeta[3]^2)/3 - 3109*zeta[5], 43009/18 - (67169*zeta[2])/18 - 
    (31151*zeta[2]^2)/9 - (82807*zeta[2]^3)/630 + (26390*zeta[3])/3 - 
    (68851*zeta[2]*zeta[3])/3 + (177896*zeta[2]^2*zeta[3])/45 + 
    (37108*zeta[3]^2)/9 + (149728*zeta[5])/3 + 35118*zeta[2]*zeta[5] - 
    (213277*zeta[7])/3, -34673/6 + (117463*zeta[2])/18 + 
    (1083169*zeta[2]^2)/180 + (2748121*zeta[2]^3)/168 - 
    (483648829*zeta[2]^4)/63000 - (111658*zeta[3])/9 + 
    (479500*zeta[2]*zeta[3])/9 - (3227*zeta[2]^2*zeta[3])/9 - 
    (165718*zeta[3]^2)/3 - (319256*zeta[2]*zeta[3]^2)/9 - 
    (329696*zeta[5])/3 + (122453*zeta[2]*zeta[5])/3 + 
    (683336*zeta[3]*zeta[5])/5 - (92049*zeta[7])/2 + (48952*zeta[3, 5])/15, 
   204377/18 + (7201*zeta[2])/6 + (883487*zeta[2]^2)/180 - 
    (11468374*zeta[2]^3)/315 + (59348613*zeta[2]^4)/7000 - 
    (98314*zeta[3])/9 - (1131770*zeta[2]*zeta[3])/9 - 
    (4638127*zeta[2]^2*zeta[3])/90 + (4857218*zeta[2]^3*zeta[3])/105 + 
    (1161944*zeta[3]^2)/9 - (158240*zeta[2]*zeta[3]^2)/3 - 
    (1502528*zeta[3]^3)/27 + 240622*zeta[5] - 668218*zeta[2]*zeta[5] + 
    (624971*zeta[2]^2*zeta[5])/15 + (1766596*zeta[3]*zeta[5])/15 + 
    (2354071*zeta[7])/2 + (2773589*zeta[2]*zeta[7])/3 - 
    (43108808*zeta[9])/27 + (40348*zeta[3, 5])/5, 
   -197707/18 - (1485145*zeta[2])/18 - (17203577*zeta[2]^2)/180 + 
    (108672443*zeta[2]^3)/1260 + (1129458833*zeta[2]^4)/16800 - 
    (27168072731*zeta[2]^5)/539000 + 240926*zeta[3] + 
    (553526*zeta[2]*zeta[3])/3 + (1094254*zeta[2]^2*zeta[3])/9 + 
    (2024972*zeta[2]^3*zeta[3])/315 - (2813692*zeta[3]^2)/9 + 
    (6702062*zeta[2]*zeta[3]^2)/9 - (3087932*zeta[2]^2*zeta[3]^2)/45 - 
    (617600*zeta[3]^3)/9 - (675250*zeta[5])/3 + (4451800*zeta[2]*zeta[5])/3 - 
    (105649*zeta[2]^2*zeta[5])/30 - 2433364*zeta[3]*zeta[5] - 
    (27474136*zeta[2]*zeta[3]*zeta[5])/15 + (63135367*zeta[5]^2)/42 - 
    (5323851*zeta[7])/2 + (3678025*zeta[2]*zeta[7])/6 + 
    (139770475*zeta[3]*zeta[7])/42 - (15839726*zeta[9])/27 - 
    80076*zeta[3, 5] - (673784*zeta[2]*zeta[3, 5])/15 + 
    (1413715*zeta[3, 7])/42, -366389/6 + (10288043*zeta[2])/18 + 
    (22756183*zeta[2]^2)/36 - (46815809*zeta[2]^3)/420 - 
    (2164633337*zeta[2]^4)/10500 + (45894689567*zeta[2]^5)/693000 - 
    (13718090*zeta[3])/9 + (941570*zeta[2]*zeta[3])/9 - 
    (14487989*zeta[2]^2*zeta[3])/45 - (134498197*zeta[2]^3*zeta[3])/210 + 
    (263360071*zeta[2]^4*zeta[3])/875 + 495628*zeta[3]^2 - 
    (15692692*zeta[2]*zeta[3]^2)/9 + (1128736*zeta[2]^2*zeta[3]^2)/45 + 
    (29639888*zeta[3]^3)/27 + 746312*zeta[2]*zeta[3]^3 - 
    (3092722*zeta[5])/3 - (9929642*zeta[2]*zeta[5])/3 - 
    (1732424*zeta[2]^2*zeta[5])/3 + (245698133*zeta[2]^3*zeta[5])/315 + 
    (85145744*zeta[3]*zeta[5])/15 - (22644964*zeta[2]*zeta[3]*zeta[5])/15 - 
    (52877014*zeta[3]^2*zeta[5])/15 + (14267699*zeta[5]^2)/12 + 
    6291286*zeta[7] - (46179539*zeta[2]*zeta[7])/3 + 
    (1928757*zeta[2]^2*zeta[7])/10 + (22354595*zeta[3]*zeta[7])/12 + 
    24537115*zeta[9] + (533728613*zeta[2]*zeta[9])/27 - 
    (1519482037*zeta[11])/48 + (768412*zeta[3, 5])/5 - 
    (1561796*zeta[2]*zeta[3, 5])/15 - (934332*zeta[3]*zeta[3, 5])/5 + 
    (183197*zeta[3, 7])/4 - (111238*zeta[2, 1, 8])/3, 
   10005469/18 - (17964011*zeta[2])/6 - (582108041*zeta[2]^2)/180 - 
    (181381883*zeta[2]^3)/1260 + (32818682129*zeta[2]^4)/42000 + 
    (757641450263*zeta[2]^5)/1764000 - (1354570644949187*zeta[2]^6)/
     810810000 + (70567582*zeta[3])/9 - (28549174*zeta[2]*zeta[3])/9 + 
    (27724961*zeta[2]^2*zeta[3])/45 + (438850918*zeta[2]^3*zeta[3])/315 + 
    (90469191*zeta[2]^4*zeta[3])/500 - (43988*zeta[3]^2)/9 + 
    (12753556*zeta[2]*zeta[3]^2)/3 + (35497103*zeta[2]^2*zeta[3]^2)/45 - 
    (733805672*zeta[2]^3*zeta[3]^2)/945 - (69608800*zeta[3]^3)/27 + 
    (23770324*zeta[2]*zeta[3]^3)/27 + (19774868*zeta[3]^4)/27 + 
    10479298*zeta[5] + 3480038*zeta[2]*zeta[5] + (23973448*zeta[2]^2*zeta[5])/
     15 + (293820277*zeta[2]^3*zeta[5])/630 - (210653872*zeta[3]*zeta[5])/
     15 + (161451396*zeta[2]*zeta[3]*zeta[5])/5 - 
    (249000284*zeta[2]^2*zeta[3]*zeta[5])/75 - (51429697*zeta[3]^2*zeta[5])/
     15 - (2195939087*zeta[5]^2)/84 - (1209526411*zeta[2]*zeta[5]^2)/42 - 
    8531429*zeta[7] + (209473555*zeta[2]*zeta[7])/6 - 
    (30119021*zeta[2]^2*zeta[7])/60 - (4522296305*zeta[3]*zeta[7])/84 - 
    (7745604421*zeta[2]*zeta[3]*zeta[7])/126 + (2847020107*zeta[5]*zeta[7])/
     27 - (1564968559*zeta[9])/27 - (3296293*zeta[2]*zeta[9])/2 + 
    (8750992894*zeta[3]*zeta[9])/81 + (800809225*zeta[11])/96 - 
    (1089536*zeta[3, 5])/5 + (16094732*zeta[2]*zeta[3, 5])/15 + 
    (6729124*zeta[2]^2*zeta[3, 5])/75 - (1072586*zeta[3]*zeta[3, 5])/5 - 
    (19076789*zeta[3, 7])/28 + (6921953*zeta[2]*zeta[3, 7])/42 - 
    (139069616*zeta[3, 9])/81 - (1562233*zeta[2, 1, 8])/3 - 
    (9133072*zeta[2, 1, 1, 8])/9}, -6, 7, 1], 
 SeriesData[eps, 0, {14/9, -1, -358/9 - (203*zeta[2])/9, 
   2182/9 + (187*zeta[2])/6 - (1159*zeta[3])/9, -10072/9 + (3946*zeta[2])/9 - 
    (6451*zeta[2]^2)/45 + (5333*zeta[3])/18, 40714/9 - (25759*zeta[2])/9 + 
    (48637*zeta[2]^2)/90 + 1442*zeta[3] + (13613*zeta[2]*zeta[3])/9 - 
    3923*zeta[5], -154768/9 + (122299*zeta[2])/9 - (19313*zeta[2]^2)/45 - 
    (3443939*zeta[2]^3)/1890 - 10793*zeta[3] - (21757*zeta[2]*zeta[3])/6 + 
    (25937*zeta[3]^2)/9 + (22801*zeta[5])/2, 562834/9 - (502573*zeta[2])/9 - 
    (20923*zeta[2]^2)/45 + (20201273*zeta[2]^3)/3780 + 52843*zeta[3] - 
    (145066*zeta[2]*zeta[3])/9 + (66907*zeta[2]^2*zeta[3])/90 - 
    (133459*zeta[3]^2)/18 + 20436*zeta[5] + (421549*zeta[2]*zeta[5])/9 - 
    (1713127*zeta[7])/18, -1991536/9 + (1934911*zeta[2])/9 + 
    (167188*zeta[2]^2)/45 + (7178149*zeta[2]^3)/945 - 
    (43360291*zeta[2]^4)/3780 - 217831*zeta[3] + (1130239*zeta[2]*zeta[3])/
     9 - (768529*zeta[2]^2*zeta[3])/180 - 26886*zeta[3]^2 - 
    (294359*zeta[2]*zeta[3]^2)/9 - 192219*zeta[5] - 
    (2510383*zeta[2]*zeta[5])/18 + (871966*zeta[3]*zeta[5])/9 + 
    (10231969*zeta[7])/36 + (114956*zeta[3, 5])/9, 
   6895066/9 - (7110133*zeta[2])/9 - (190261*zeta[2]^2)/45 - 
    (132721367*zeta[2]^3)/1890 + (164706647*zeta[2]^4)/5400 + 
    835687*zeta[3] - (5648029*zeta[2]*zeta[3])/9 + 
    (722323*zeta[2]^2*zeta[3])/45 + (88320389*zeta[2]^3*zeta[3])/1890 + 
    223719*zeta[3]^2 + (1539253*zeta[2]*zeta[3]^2)/18 - 
    (112538*zeta[3]^3)/3 + 946509*zeta[5] - (1988908*zeta[2]*zeta[5])/9 - 
    (1430089*zeta[2]^2*zeta[5])/90 - (2365469*zeta[3]*zeta[5])/9 + 
    (7376689*zeta[7])/18 + (20565569*zeta[2]*zeta[7])/18 - 
    (171447005*zeta[9])/81 - (402778*zeta[3, 5])/9, 
   -23502592/9 + (25391407*zeta[2])/9 - (1780688*zeta[2]^2)/45 + 
    (602151587*zeta[2]^3)/1890 + (307187191*zeta[2]^4)/3780 - 
    (464529130421*zeta[2]^5)/2910600 - 3045391*zeta[3] + 
    (23684953*zeta[2]*zeta[3])/9 - (6665459*zeta[2]^2*zeta[3])/90 - 
    (493597823*zeta[2]^3*zeta[3])/3780 - 1143829*zeta[3]^2 + 
    305142*zeta[2]*zeta[3]^2 + (2022179*zeta[2]^2*zeta[3]^2)/90 + 
    (2715487*zeta[3]^3)/27 - 3728193*zeta[5] + (19969357*zeta[2]*zeta[5])/9 + 
    (5772163*zeta[2]^2*zeta[5])/180 - (6843052*zeta[3]*zeta[5])/9 - 
    1075282*zeta[2]*zeta[3]*zeta[5] + (42679489*zeta[5]^2)/42 - 
    (73879531*zeta[7])/18 - (124991783*zeta[2]*zeta[7])/36 + 
    (294836219*zeta[3]*zeta[7])/126 + (1037192615*zeta[9])/162 + 
    (77068*zeta[3, 5])/9 - (1485196*zeta[2]*zeta[3, 5])/9 + 
    (15468545*zeta[3, 7])/126, 79084114/9 - (88644997*zeta[2])/9 + 
    (17561399*zeta[2]^2)/45 - (2087514389*zeta[2]^3)/1890 - 
    (2457026179*zeta[2]^4)/3780 + (2791189250639*zeta[2]^5)/5821200 + 
    10768639*zeta[3] - (92279521*zeta[2]*zeta[3])/9 + 
    (30445289*zeta[2]^2*zeta[3])/90 - (241098349*zeta[2]^3*zeta[3])/945 + 
    (28377659431*zeta[2]^4*zeta[3])/37800 + 4867033*zeta[3]^2 - 
    2616093*zeta[2]*zeta[3]^2 - (8162633*zeta[2]^2*zeta[3]^2)/180 + 
    (9306604*zeta[3]^3)/27 + (11403974*zeta[2]*zeta[3]^3)/27 + 
    13492401*zeta[5] - (100213507*zeta[2]*zeta[5])/9 + 
    (9984914*zeta[2]^2*zeta[5])/45 + (1974997597*zeta[2]^3*zeta[5])/1890 + 
    (59703658*zeta[3]*zeta[5])/9 + 2969883*zeta[2]*zeta[3]*zeta[5] - 
    (17305972*zeta[3]^2*zeta[5])/9 - (254112823*zeta[5]^2)/84 + 
    (180350633*zeta[7])/9 - (80884223*zeta[2]*zeta[7])/18 - 
    (31121651*zeta[2]^2*zeta[7])/20 - (1668003413*zeta[3]*zeta[7])/252 + 
    (681772535*zeta[9])/81 + (1125446605*zeta[2]*zeta[9])/81 - 
    (3026570899*zeta[11])/108 + (1724528*zeta[3, 5])/9 + 
    (5203802*zeta[2]*zeta[3, 5])/9 - 407156*zeta[3]*zeta[3, 5] - 
    (106023695*zeta[3, 7])/252 - (5611390*zeta[2, 1, 8])/9, 
   -263441632/9 + (304503919*zeta[2])/9 - (103012496*zeta[2]^2)/45 + 
    (6384999623*zeta[2]^3)/1890 + (2894816359*zeta[2]^4)/945 + 
    (20406978283*zeta[2]^5)/29700 - (6287113906240003*zeta[2]^6)/1702701000 - 
    37171279*zeta[3] + (341328193*zeta[2]*zeta[3])/9 - 
    (134872733*zeta[2]^2*zeta[3])/90 + (4026832967*zeta[2]^3*zeta[3])/1890 - 
    (171501455221*zeta[2]^4*zeta[3])/75600 - 19186201*zeta[3]^2 + 
    13628743*zeta[2]*zeta[3]^2 - (13847689*zeta[2]^2*zeta[3]^2)/45 - 
    (2810220701*zeta[2]^3*zeta[3]^2)/5670 - (83157766*zeta[3]^3)/27 - 
    (30899609*zeta[2]*zeta[3]^3)/27 + (18980239*zeta[3]^4)/81 - 
    45717153*zeta[5] + (400289479*zeta[2]*zeta[5])/9 - 
    (142623337*zeta[2]^2*zeta[5])/90 - (11631366559*zeta[2]^3*zeta[5])/3780 - 
    (305609998*zeta[3]*zeta[5])/9 + 8370956*zeta[2]*zeta[3]*zeta[5] - 
    (11142487*zeta[2]^2*zeta[3]*zeta[5])/9 + (48915506*zeta[3]^2*zeta[5])/9 - 
    (30370399*zeta[5]^2)/6 - (991974383*zeta[2]*zeta[5]^2)/42 - 
    (1384559317*zeta[7])/18 + (859441367*zeta[2]*zeta[7])/18 + 
    (198824437*zeta[2]^2*zeta[7])/40 - (266314079*zeta[3]*zeta[7])/18 - 
    (19428027419*zeta[2]*zeta[3]*zeta[7])/378 + (16037091619*zeta[5]*zeta[7])/
     162 - (14230709905*zeta[9])/162 - (6191140615*zeta[2]*zeta[9])/162 + 
    (24739401275*zeta[3]*zeta[9])/243 + (16901982433*zeta[11])/216 - 
    (8831408*zeta[3, 5])/9 - (1011116*zeta[2]*zeta[3, 5])/9 + 
    (10552202*zeta[2]^2*zeta[3, 5])/45 + 1438630*zeta[3]*zeta[3, 5] + 
    (67195*zeta[3, 7])/18 - (86944255*zeta[2]*zeta[3, 7])/126 - 
    (349200280*zeta[3, 9])/243 + (19390385*zeta[2, 1, 8])/9 - 
    (37835840*zeta[2, 1, 1, 8])/27}, -5, 8, 1], 
 SeriesData[eps, 0, {2 - zeta[2], 32 - 9*zeta[2] - 10*zeta[3], 
   313 - (165*zeta[2])/2 - (111*zeta[2]^2)/10 - 90*zeta[3], 
   4855/2 - (2905*zeta[2])/4 - (999*zeta[2]^2)/10 - 669*zeta[3] + 
    164*zeta[2]*zeta[3] - 268*zeta[5], 65815/4 - (45421*zeta[2])/8 - 
    (12339*zeta[2]^2)/20 + (1383*zeta[2]^3)/70 - (9533*zeta[3])/2 + 
    1476*zeta[2]*zeta[3] + 430*zeta[3]^2 - 2412*zeta[5], 
   818587/8 - (635137*zeta[2])/16 - (131223*zeta[2]^2)/40 + 
    (12447*zeta[2]^3)/70 - (129449*zeta[3])/4 + 10618*zeta[2]*zeta[3] + 
    (1632*zeta[2]^2*zeta[3])/5 + 3870*zeta[3]^2 - 16702*zeta[5] + 
    4066*zeta[2]*zeta[5] - (17413*zeta[7])/4, 
   9606039/16 - (8149701*zeta[2])/32 - (260151*zeta[2]^2)/16 + 
    (140251*zeta[2]^3)/140 + (7607679*zeta[2]^4)/7000 - (1660925*zeta[3])/8 + 
    72513*zeta[2]*zeta[3] + (14688*zeta[2]^2*zeta[3])/5 + 26999*zeta[3]^2 - 
    6168*zeta[2]*zeta[3]^2 - 108107*zeta[5] + 36594*zeta[2]*zeta[5] + 
    (81716*zeta[3]*zeta[5])/5 - (156717*zeta[7])/4 + (2844*zeta[3, 5])/5, 
   108227987/32 - (98168665*zeta[2])/64 - (12473247*zeta[2]^2)/160 + 
    (1203407*zeta[2]^3)/280 + (68469111*zeta[2]^4)/7000 - 
    (20214225*zeta[3])/16 + (950805*zeta[2]*zeta[3])/2 + 
    (89556*zeta[2]^2*zeta[3])/5 - (3476*zeta[2]^3*zeta[3])/35 + 
    (353343*zeta[3]^2)/2 - 55512*zeta[2]*zeta[3]^2 - 9380*zeta[3]^3 - 
    (1350503*zeta[5])/2 + 250009*zeta[2]*zeta[5] + 
    (25467*zeta[2]^2*zeta[5])/5 + (735444*zeta[3]*zeta[5])/5 - 
    (2178677*zeta[7])/8 + (269833*zeta[2]*zeta[7])/4 - (249241*zeta[9])/4 + 
    (25596*zeta[3, 5])/5, 1184241695/64 - (1129167805*zeta[2])/128 - 
    (117995931*zeta[2]^2)/320 + (7764299*zeta[2]^3)/560 + 
    (120122421*zeta[2]^4)/2000 + (5805002061*zeta[2]^5)/539000 - 
    (235444181*zeta[3])/32 + (11902857*zeta[2]*zeta[3])/4 + 
    (463896*zeta[2]^2*zeta[3])/5 - (31284*zeta[2]^3*zeta[3])/35 + 
    (4459539*zeta[3]^2)/4 - 383644*zeta[2]*zeta[3]^2 - 
    (21114*zeta[2]^2*zeta[3]^2)/5 - 84420*zeta[3]^3 - (16298339*zeta[5])/4 + 
    (3171913*zeta[2]*zeta[5])/2 + (229203*zeta[2]^2*zeta[5])/5 + 
    (5022554*zeta[3]*zeta[5])/5 - (1161248*zeta[2]*zeta[3]*zeta[5])/5 + 
    (4779393*zeta[5]^2)/28 - (28361789*zeta[7])/16 + 
    (2428497*zeta[2]*zeta[7])/4 + (7726657*zeta[3]*zeta[7])/28 - 
    (2243169*zeta[9])/4 + (160686*zeta[3, 5])/5 - (36972*zeta[2]*zeta[3, 5])/
     5 + (110277*zeta[3, 7])/28, 12684002075/128 - 
    (12555272369*zeta[2])/256 - (1112969991*zeta[2]^2)/640 + 
    (3494033*zeta[2]^3)/160 + (8839184679*zeta[2]^4)/28000 + 
    (52245018549*zeta[2]^5)/539000 - (2648754857*zeta[3])/64 + 
    (142484461*zeta[2]*zeta[3])/8 + (2210238*zeta[2]^2*zeta[3])/5 + 
    342*zeta[2]^3*zeta[3] - (20746359*zeta[2]^4*zeta[3])/875 + 
    (54252495*zeta[3]^2)/8 - 2476054*zeta[2]*zeta[3]^2 - 
    (190026*zeta[2]^2*zeta[3]^2)/5 - (1730518*zeta[3]^3)/3 + 
    (385472*zeta[2]*zeta[3]^3)/3 - (190102447*zeta[5])/8 + 
    (38857957*zeta[2]*zeta[5])/4 + (2798211*zeta[2]^2*zeta[5])/10 + 
    (296593*zeta[2]^3*zeta[5])/35 + (31841989*zeta[3]*zeta[5])/5 - 
    (10451232*zeta[2]*zeta[3]*zeta[5])/5 - (2393218*zeta[3]^2*zeta[5])/5 + 
    (43014537*zeta[5]^2)/28 - (356178905*zeta[7])/32 + 
    (33234233*zeta[2]*zeta[7])/8 + (654189*zeta[2]^2*zeta[7])/8 + 
    (69539913*zeta[3]*zeta[7])/28 - (96202459*zeta[9])/24 + 
    (9457843*zeta[2]*zeta[9])/12 - (31537483*zeta[11])/64 + 
    (882351*zeta[3, 5])/5 - (332748*zeta[2]*zeta[3, 5])/5 - 
    (122292*zeta[3]*zeta[3, 5])/5 + (992493*zeta[3, 7])/28 - 
    12798*zeta[2, 1, 8], 133715130503/256 - (136143839093*zeta[2])/512 - 
    (10526248227*zeta[2]^2)/1280 - (305032237*zeta[2]^3)/2240 + 
    (12303953253*zeta[2]^4)/8000 + (638963640873*zeta[2]^5)/1078000 + 
    (1549511212559*zeta[2]^6)/14014000 - (29009229901*zeta[3])/128 + 
    (1641189921*zeta[2]*zeta[3])/16 + (10063269*zeta[2]^2*zeta[3])/5 + 
    (451079*zeta[2]^3*zeta[3])/7 - (186717231*zeta[2]^4*zeta[3])/875 + 
    (636489835*zeta[3]^2)/16 - 15423287*zeta[2]*zeta[3]^2 - 
    (1123989*zeta[2]^2*zeta[3]^2)/5 - (428122*zeta[2]^3*zeta[3]^2)/35 - 
    (10980163*zeta[3]^3)/3 + 1156416*zeta[2]*zeta[3]^3 + 
    (413006*zeta[3]^4)/3 - (2150382059*zeta[5])/16 + 
    (461649961*zeta[2]*zeta[5])/8 + (29058627*zeta[2]^2*zeta[5])/20 + 
    (2669337*zeta[2]^3*zeta[5])/35 + (389853601*zeta[3]*zeta[5])/10 - 
    (70883312*zeta[2]*zeta[3]*zeta[5])/5 - (744468*zeta[2]^2*zeta[3]*zeta[5])/
     5 - (21538962*zeta[3]^2*zeta[5])/5 + (574141809*zeta[5]^2)/56 - 
    (68763813*zeta[2]*zeta[5]^2)/28 - (4316356301*zeta[7])/64 + 
    (422642081*zeta[2]*zeta[7])/16 + (5887701*zeta[2]^2*zeta[7])/8 + 
    (949919153*zeta[3]*zeta[7])/56 - (114632317*zeta[2]*zeta[3]*zeta[7])/28 + 
    (12338709*zeta[5]*zeta[7])/2 - (1302636563*zeta[9])/48 + 
    (28373529*zeta[2]*zeta[9])/4 + (14394481*zeta[3]*zeta[9])/3 - 
    (283837347*zeta[11])/64 + (9149859*zeta[3, 5])/10 - 
    (2088918*zeta[2]*zeta[3, 5])/5 + 3834*zeta[2]^2*zeta[3, 5] - 
    (1100628*zeta[3]*zeta[3, 5])/5 + (12461301*zeta[3, 7])/56 - 
    (1293633*zeta[2]*zeta[3, 7])/28 + (30035*zeta[3, 9])/2 - 
    115182*zeta[2, 1, 8] - 7776*zeta[2, 1, 1, 8], 
   194692783184325497159268898636073988798052/
     13525897043239580196518521861481536585 - 
    (246661355285048442187645961065389579134826*zeta[2])/
     13525897043239580196518521861481536585 - 
    (87959268985543116179645112809980055844037*zeta[2]^2)/
     13525897043239580196518521861481536585 + 
    (367219027283473579271160489599831690823912*zeta[2]^3)/
     13525897043239580196518521861481536585 - 
    (136870803187925398307560855975846653709656*zeta[2]^4)/
     13525897043239580196518521861481536585 + 
    (182319682235653245617985951745715497182565*zeta[2]^5)/
     5410358817295832078607408744592614634 + 
    (566492467239465645015704789701289117710341*zeta[2]^6)/
     27051794086479160393037043722963073170 + 
    (392981179994190579588293739066911120589266*zeta[3])/
     13525897043239580196518521861481536585 - 
    (285496755591082957000024896044045750439992*zeta[2]*zeta[3])/
     13525897043239580196518521861481536585 - 
    (6345065603868555727254275331580141093629*zeta[2]^2*zeta[3])/
     27051794086479160393037043722963073170 + 
    (71975349446871137395008286832985862689386*zeta[2]^3*zeta[3])/
     13525897043239580196518521861481536585 - 
    (398084148078117662575331211242375448029798*zeta[2]^4*zeta[3])/
     13525897043239580196518521861481536585 - 
    (474298336176744329099698014413134395828444*zeta[3]^2)/
     13525897043239580196518521861481536585 - 
    (140753208368326965046693822630163370768528*zeta[2]*zeta[3]^2)/
     13525897043239580196518521861481536585 + 
    (44154435586304815420447642680459327085838*zeta[2]^2*zeta[3]^2)/
     13525897043239580196518521861481536585 + 
    (282205901908777590273688337690368406427876*zeta[2]^3*zeta[3]^2)/
     13525897043239580196518521861481536585 - 
    (97933459357611293989197881694793833364344*zeta[3]^3)/
     2705179408647916039303704372296307317 + 
    (1217988262133588484038726695377146281762923*zeta[2]*zeta[3]^3)/
     27051794086479160393037043722963073170 + 
    (75674209501335444013690176445220535876242*zeta[3]^4)/
     2705179408647916039303704372296307317 - 
    (396858029989021400003237719350691990311839*zeta[5])/
     5410358817295832078607408744592614634 - 
    (98615377333225528043284824643905315592299*zeta[2]*zeta[5])/
     13525897043239580196518521861481536585 - 
    (452131532078977930113395506822779678648243*zeta[2]^2*zeta[5])/
     27051794086479160393037043722963073170 - 
    (278872353280219212103716792351772165090205*zeta[2]^3*zeta[5])/
     5410358817295832078607408744592614634 + 
    (59959667943040774154049905807744572052172*zeta[3]*zeta[5])/
     13525897043239580196518521861481536585 - 
    (138091482190936821116813515336796647762327*zeta[2]*zeta[3]*zeta[5])/
     5410358817295832078607408744592614634 + 
    (247386273624553905175078000873836801106969*zeta[2]^2*zeta[3]*zeta[5])/
     13525897043239580196518521861481536585 + 
    (78044269092732078377060017345720612125239*zeta[3]^2*zeta[5])/
     27051794086479160393037043722963073170 - 
    (259833566708791580696528445148586094413659*zeta[5]^2)/
     27051794086479160393037043722963073170 + 
    (131003168442884624193976179959471523855059*zeta[2]*zeta[5]^2)/
     13525897043239580196518521861481536585 + 
    (1563642195695128030167503542465230055984819*zeta[7])/
     27051794086479160393037043722963073170 + 
    (917098577905440289121385024257618371434273*zeta[2]*zeta[7])/
     27051794086479160393037043722963073170 + 
    (511576702809089913156837972559708617932133*zeta[2]^2*zeta[7])/
     27051794086479160393037043722963073170 - 
    (169443636402350035798632837587085641956107*zeta[3]*zeta[7])/
     13525897043239580196518521861481536585 + 
    (540759544696547207911796761446486702321101*zeta[2]*zeta[3]*zeta[7])/
     13525897043239580196518521861481536585 - 
    (159309127029679195937927004339013286065501*zeta[5]*zeta[7])/
     27051794086479160393037043722963073170 + 
    (21577012430322708151024917812941084354932*zeta[9])/
     2705179408647916039303704372296307317 + 
    (613980964744352419095271247524084140518312*zeta[2]*zeta[9])/
     13525897043239580196518521861481536585 + 
    (311579614859193888289820930610991015614093*zeta[3]*zeta[9])/
     13525897043239580196518521861481536585 + 
    (267866064197998649638912370864456514051419*zeta[11])/
     5410358817295832078607408744592614634 + 
    (34629522940955849255284485976105951525993*zeta[3, 5])/
     2705179408647916039303704372296307317 + 
    (123048578981156261028689275769921056795909*zeta[2]*zeta[3, 5])/
     5410358817295832078607408744592614634 + 
    (729546324673508455651422344830255828212399*zeta[2]^2*zeta[3, 5])/
     27051794086479160393037043722963073170 + 
    (109546731471074586050254834822128932518591*zeta[3]*zeta[3, 5])/
     5410358817295832078607408744592614634 - 
    (321386212240283020296489394136988428167*zeta[3, 7])/
     5410358817295832078607408744592614634 - 
    (71883881650496560621070086536167304068507*zeta[2]*zeta[3, 7])/
     27051794086479160393037043722963073170 + 
    (282255717546597791152913286288995668631157*zeta[3, 9])/
     13525897043239580196518521861481536585 + 
    (71084163862985264021941521268515380425522*zeta[2, 1, 8])/
     13525897043239580196518521861481536585 - 
    (89675213243790511244165046304488593978401*zeta[2, 1, 1, 8])/
     5410358817295832078607408744592614634, 
   113766181245312092371152550796180909023493/
     522308136624456977873364779035502876 + 
    (16711532882867037912497074673323290788804*zeta[2])/
     130577034156114244468341194758875719 + 
    (54192190772453199820963293694401158328495*zeta[2]^2)/
     2089232546497827911493459116142011504 + 
    (147075686687858691793494552200504970642747*zeta[2]^3)/
     522308136624456977873364779035502876 - 
    (8813985652150983972948266638095585435213*zeta[2]^4)/
     37307724044604069848097484216821634 + 
    (23263536308193902414773936508507407312923*zeta[2]^5)/
     74615448089208139696194968433643268 - 
    (121032271021924962936941555149287157586989*zeta[2]^6)/
     2089232546497827911493459116142011504 - 
    (205494349723494924766492891621803804147453*zeta[3])/
     2089232546497827911493459116142011504 - 
    (82031376410184629411301970217459555905911*zeta[2]*zeta[3])/
     261154068312228488936682389517751438 + 
    (193102467205044473346495903686831015109041*zeta[2]^2*zeta[3])/
     2089232546497827911493459116142011504 - 
    (39694521756681958686024032883862199506267*zeta[2]^3*zeta[3])/
     522308136624456977873364779035502876 + 
    (243408240073033891541535883502282626433183*zeta[2]^4*zeta[3])/
     1044616273248913955746729558071005752 - 
    (261339659517616001419367116890012086220487*zeta[3]^2)/
     2089232546497827911493459116142011504 + 
    (36325936395569673441959195854641918562331*zeta[2]*zeta[3]^2)/
     298461792356832558784779873734573072 - 
    (67225453785344604706605500064594891253151*zeta[2]^2*zeta[3]^2)/
     1044616273248913955746729558071005752 - 
    (892757975513297783533437585146890981218945*zeta[2]^3*zeta[3]^2)/
     2089232546497827911493459116142011504 - 
    (1192845007992005224849366805242609223745*zeta[3]^3)/
     74615448089208139696194968433643268 + 
    (254836985286850220931739787030095795459019*zeta[2]*zeta[3]^3)/
     2089232546497827911493459116142011504 - 
    (745792660242665423763747648379964200008323*zeta[3]^4)/
     2089232546497827911493459116142011504 - 
    (79365007209276379537734873519891939879755*zeta[5])/
     1044616273248913955746729558071005752 + 
    (6943522587559749298894570484950627639045*zeta[2]*zeta[5])/
     522308136624456977873364779035502876 + 
    (332557362565508107718725118799295766672293*zeta[2]^2*zeta[5])/
     2089232546497827911493459116142011504 + 
    (92778434519360560770841360756477101574755*zeta[2]^3*zeta[5])/
     1044616273248913955746729558071005752 + 
    (7631681288056019748284594602950422901457*zeta[3]*zeta[5])/
     2089232546497827911493459116142011504 + 
    (7200844779943460460915132366730725890415*zeta[2]*zeta[3]*zeta[5])/
     261154068312228488936682389517751438 + 
    (169589414006086671945938883247103440013921*zeta[2]^2*zeta[3]*zeta[5])/
     2089232546497827911493459116142011504 + 
    (9027064739920522039973410173073339857997*zeta[3]^2*zeta[5])/
     1044616273248913955746729558071005752 + 
    (89943117888619501966144461063263217449301*zeta[5]^2)/
     522308136624456977873364779035502876 - 
    (9098038745944993591856941574514064747046*zeta[2]*zeta[5]^2)/
     130577034156114244468341194758875719 + 
    (103424701522838057069461749481356218675015*zeta[7])/
     1044616273248913955746729558071005752 + 
    (37533622867365564087905640522592204926314*zeta[2]*zeta[7])/
     130577034156114244468341194758875719 - 
    (388027280155960671929407582416456014621479*zeta[2]^2*zeta[7])/
     2089232546497827911493459116142011504 + 
    (218138844769317213028903750064594469984211*zeta[3]*zeta[7])/
     2089232546497827911493459116142011504 - 
    (17780880642988555165152168962834948517554*zeta[2]*zeta[3]*zeta[7])/
     130577034156114244468341194758875719 + 
    (66332539029571507530053640010200789127979*zeta[5]*zeta[7])/
     522308136624456977873364779035502876 + 
    (302720123371259018362796482049635076910435*zeta[9])/
     2089232546497827911493459116142011504 - 
    (291280393030183233011057201238793966026*zeta[2]*zeta[9])/
     2140607117313348269972806471456979 - 
    (26923872606370069359238179257323916583673*zeta[3]*zeta[9])/
     130577034156114244468341194758875719 + 
    (31500621108495177764915559069666994814765*zeta[11])/
     298461792356832558784779873734573072 + 
    (19956699835743542464035632411183262908189*zeta[3, 5])/
     149230896178416279392389936867286536 + 
    (592141481407288553492207527144131589701943*zeta[2]*zeta[3, 5])/
     1044616273248913955746729558071005752 - 
    (6340227984469922639381921618608057179911*zeta[2]^2*zeta[3, 5])/
     298461792356832558784779873734573072 + 
    (94818484431902588129822181690358846762293*zeta[3]*zeta[3, 5])/
     1044616273248913955746729558071005752 - 
    (22896806368163276533026553860688788955583*zeta[3, 7])/
     298461792356832558784779873734573072 + 
    (628899292645018499934933318588567967164695*zeta[2]*zeta[3, 7])/
     2089232546497827911493459116142011504 - 
    (216723081934276572120013041593417285232359*zeta[3, 9])/
     2089232546497827911493459116142011504 - 
    (4496956808303619264082465794087566384091*zeta[2, 1, 8])/
     130577034156114244468341194758875719 + 
    (375842077532193514247407786417237694788559*zeta[2, 1, 1, 8])/
     2089232546497827911493459116142011504}, 0, 13, 1], 
 SeriesData[eps, 0, {2*zeta[3], (52*zeta[2]^2)/5 - zeta[3], 
   (-26*zeta[2]^2)/5 - 3*zeta[3] - 8*zeta[2]*zeta[3] + 178*zeta[5], 
   (-78*zeta[2]^2)/5 + (5342*zeta[2]^3)/35 - 8*zeta[3] + 4*zeta[2]*zeta[3] + 
    10*zeta[3]^2 - 89*zeta[5], (-208*zeta[2]^2)/5 - (2671*zeta[2]^3)/35 - 
    20*zeta[3] + 12*zeta[2]*zeta[3] - (358*zeta[2]^2*zeta[3])/5 - 
    5*zeta[3]^2 - 267*zeta[5] - 1855*zeta[2]*zeta[5] + 5547*zeta[7], 
   -104*zeta[2]^2 - (8013*zeta[2]^3)/35 + (1975251*zeta[2]^4)/1750 - 
    48*zeta[3] + 32*zeta[2]*zeta[3] + (179*zeta[2]^2*zeta[3])/5 - 
    15*zeta[3]^2 - 634*zeta[2]*zeta[3]^2 - 712*zeta[5] + 
    (1855*zeta[2]*zeta[5])/2 - (3974*zeta[3]*zeta[5])/5 - (5547*zeta[7])/2 - 
    (3876*zeta[3, 5])/5, (-1248*zeta[2]^2)/5 - (21368*zeta[2]^3)/35 - 
    (1975251*zeta[2]^4)/3500 - 112*zeta[3] + 80*zeta[2]*zeta[3] + 
    (537*zeta[2]^2*zeta[3])/5 - (150994*zeta[2]^3*zeta[3])/35 - 
    40*zeta[3]^2 + 317*zeta[2]*zeta[3]^2 - 1568*zeta[3]^3 - 1780*zeta[5] + 
    (5565*zeta[2]*zeta[5])/2 + (22539*zeta[2]^2*zeta[5])/10 + 
    (1987*zeta[3]*zeta[5])/5 - (16641*zeta[7])/2 - 
    (498399*zeta[2]*zeta[7])/8 + (267407*zeta[9])/2 + (1938*zeta[3, 5])/5, 
   (-2912*zeta[2]^2)/5 - (10684*zeta[2]^3)/7 - (5925753*zeta[2]^4)/3500 + 
    (900743748*zeta[2]^5)/67375 - 256*zeta[3] + 192*zeta[2]*zeta[3] + 
    (1432*zeta[2]^2*zeta[3])/5 + (75497*zeta[2]^3*zeta[3])/35 - 
    100*zeta[3]^2 + 951*zeta[2]*zeta[3]^2 - (6661*zeta[2]^2*zeta[3]^2)/5 + 
    784*zeta[3]^3 - 4272*zeta[5] + 7420*zeta[2]*zeta[5] - 
    (22539*zeta[2]^2*zeta[5])/20 + (5961*zeta[3]*zeta[5])/5 - 
    (55852*zeta[2]*zeta[3]*zeta[5])/5 - (473637*zeta[5]^2)/28 - 
    22188*zeta[7] + (498399*zeta[2]*zeta[7])/16 - (604998*zeta[3]*zeta[7])/
     7 - (267407*zeta[9])/4 + (5814*zeta[3, 5])/5 + 
    (52332*zeta[2]*zeta[3, 5])/5 - (217545*zeta[3, 7])/28, 
   (-6656*zeta[2]^2)/5 - (128208*zeta[2]^3)/35 - (3950502*zeta[2]^4)/875 - 
    (450371874*zeta[2]^5)/67375 - 576*zeta[3] + 448*zeta[2]*zeta[3] + 
    716*zeta[2]^2*zeta[3] + (226491*zeta[2]^3*zeta[3])/35 - 
    (17672739*zeta[2]^4*zeta[3])/250 - 240*zeta[3]^2 + 
    2536*zeta[2]*zeta[3]^2 + (6661*zeta[2]^2*zeta[3]^2)/10 + 2352*zeta[3]^3 + 
    27764*zeta[2]*zeta[3]^3 - 9968*zeta[5] + 18550*zeta[2]*zeta[5] - 
    (67617*zeta[2]^2*zeta[5])/20 - (5737187*zeta[2]^3*zeta[5])/70 + 
    (15896*zeta[3]*zeta[5])/5 + (27926*zeta[2]*zeta[3]*zeta[5])/5 - 
    (247778*zeta[3]^2*zeta[5])/5 + (473637*zeta[5]^2)/56 - 55470*zeta[7] + 
    (1495197*zeta[2]*zeta[7])/16 + (11163759*zeta[2]^2*zeta[7])/80 + 
    (302499*zeta[3]*zeta[7])/7 - (802221*zeta[9])/4 - 
    (5317013*zeta[2]*zeta[9])/8 + (13119065*zeta[11])/8 + 
    (15504*zeta[3, 5])/5 - (26166*zeta[2]*zeta[3, 5])/5 + 
    (129408*zeta[3]*zeta[3, 5])/5 + (217545*zeta[3, 7])/56 + 
    46764*zeta[2, 1, 8], (-14976*zeta[2]^2)/5 - (42736*zeta[2]^3)/5 - 
    (1975251*zeta[2]^4)/175 - (1351115622*zeta[2]^5)/67375 + 
    (473008645409*zeta[2]^6)/2021250 - 1280*zeta[3] + 1024*zeta[2]*zeta[3] + 
    (8592*zeta[2]^2*zeta[3])/5 + (603976*zeta[2]^3*zeta[3])/35 + 
    (17672739*zeta[2]^4*zeta[3])/500 - 560*zeta[3]^2 + 
    6340*zeta[2]*zeta[3]^2 + (19983*zeta[2]^2*zeta[3]^2)/10 + 
    (1980621*zeta[2]^3*zeta[3]^2)/35 + 6272*zeta[3]^3 - 
    13882*zeta[2]*zeta[3]^3 + (124514*zeta[3]^4)/3 - 22784*zeta[5] + 
    44520*zeta[2]*zeta[5] - (45078*zeta[2]^2*zeta[5])/5 + 
    (5737187*zeta[2]^3*zeta[5])/140 + 7948*zeta[3]*zeta[5] + 
    (83778*zeta[2]*zeta[3]*zeta[5])/5 - (828156*zeta[2]^2*zeta[3]*zeta[5])/
     25 + (123889*zeta[3]^2*zeta[5])/5 + (1420911*zeta[5]^2)/56 + 
    (15041307*zeta[2]*zeta[5]^2)/28 - 133128*zeta[7] + 
    (498399*zeta[2]*zeta[7])/2 - (11163759*zeta[2]^2*zeta[7])/160 + 
    (907497*zeta[3]*zeta[7])/7 + (48934863*zeta[2]*zeta[3]*zeta[7])/28 - 
    (15588245*zeta[5]*zeta[7])/4 - 534814*zeta[9] + 
    (5317013*zeta[2]*zeta[9])/16 - (19059475*zeta[3]*zeta[9])/4 - 
    (13119065*zeta[11])/16 + 7752*zeta[3, 5] - (78498*zeta[2]*zeta[3, 5])/5 - 
    (111474*zeta[2]^2*zeta[3, 5])/25 - (64704*zeta[3]*zeta[3, 5])/5 + 
    (652635*zeta[3, 7])/56 + (1871151*zeta[2]*zeta[3, 7])/28 + 
    (208709*zeta[3, 9])/6 - 23382*zeta[2, 1, 8] + 59616*zeta[2, 1, 1, 8], 
   -2117814124726554987274474317160273171825166/
     18819490528138830486669201272049798337 - 
    (668203580489711905845612557309678957310034*zeta[2])/
     18819490528138830486669201272049798337 + 
    (1213543796506361329202993430093975571447303*zeta[2]^2)/
     18819490528138830486669201272049798337 - 
    (2249640684979513442727943543770325962710522*zeta[2]^3)/
     18819490528138830486669201272049798337 - 
    (1025368264056906908617316420238157412606308*zeta[2]^4)/
     18819490528138830486669201272049798337 - 
    (138588047501459288852550380911144176893701*zeta[2]^5)/
     18819490528138830486669201272049798337 - 
    (736917151268851769320286922285862317775173*zeta[2]^6)/
     18819490528138830486669201272049798337 - 
    (426848583702671333006002447905899890691755*zeta[3])/
     18819490528138830486669201272049798337 - 
    (115176882403516748599230474671444407682775*zeta[2]*zeta[3])/
     18819490528138830486669201272049798337 - 
    (1281828557103539190310967953598125539895336*zeta[2]^2*zeta[3])/
     18819490528138830486669201272049798337 + 
    (452778662543638529569537306987971492299128*zeta[2]^3*zeta[3])/
     18819490528138830486669201272049798337 + 
    (574909899641315510234599916076531514079681*zeta[2]^4*zeta[3])/
     18819490528138830486669201272049798337 + 
    (281910934335549573352922127589122095341583*zeta[3]^2)/
     18819490528138830486669201272049798337 + 
    (34794227657680409763889599179247682789868*zeta[2]*zeta[3]^2)/
     18819490528138830486669201272049798337 + 
    (16059897447406902257990841467349188747272*zeta[2]^2*zeta[3]^2)/
     18819490528138830486669201272049798337 - 
    (152806579854252043475441841685894918234939*zeta[2]^3*zeta[3]^2)/
     1447653117549140806666861636311522949 - 
    (834007404676756992956459565381493464683146*zeta[3]^3)/
     18819490528138830486669201272049798337 + 
    (746735235077913802995738357390577740074102*zeta[2]*zeta[3]^3)/
     18819490528138830486669201272049798337 + 
    (2597200388104908492102059525695875430908051*zeta[3]^4)/
     18819490528138830486669201272049798337 + 
    (1227066141815626605744161723903625604227621*zeta[5])/
     18819490528138830486669201272049798337 + 
    (1371923226953540347195487765045969858517329*zeta[2]*zeta[5])/
     18819490528138830486669201272049798337 + 
    (811599836135898301381728470001074022341520*zeta[2]^2*zeta[5])/
     18819490528138830486669201272049798337 - 
    (2543943547127627894189151762347213322610826*zeta[2]^3*zeta[5])/
     18819490528138830486669201272049798337 - 
    (507421457098378675097896670331029668469411*zeta[3]*zeta[5])/
     18819490528138830486669201272049798337 + 
    (1521606509700810412645173274161722198184941*zeta[2]*zeta[3]*zeta[5])/
     18819490528138830486669201272049798337 - 
    (1269191177439354983602817134384035774435084*zeta[2]^2*zeta[3]*zeta[5])/
     18819490528138830486669201272049798337 - 
    (11381754536435142993320223227609232521061*zeta[3]^2*zeta[5])/
     1447653117549140806666861636311522949 + 
    (291175932440735564331239577786655696292006*zeta[5]^2)/
     18819490528138830486669201272049798337 + 
    (482353438104484762136694618391096433754572*zeta[2]*zeta[5]^2)/
     18819490528138830486669201272049798337 + 
    (958020956886439014078867635636921420577524*zeta[7])/
     18819490528138830486669201272049798337 + 
    (630885256444493133841450701756337575544695*zeta[2]*zeta[7])/
     18819490528138830486669201272049798337 - 
    (248301970628611591249758798651698379189248*zeta[2]^2*zeta[7])/
     18819490528138830486669201272049798337 - 
    (1292741982249744828171035828239233619341784*zeta[3]*zeta[7])/
     18819490528138830486669201272049798337 + 
    (1355151974102035678790805886378556055803420*zeta[2]*zeta[3]*zeta[7])/
     18819490528138830486669201272049798337 - 
    (1271299026294477615938363265772259806150912*zeta[5]*zeta[7])/
     18819490528138830486669201272049798337 - 
    (961454325453388905972540460698589632965685*zeta[9])/
     18819490528138830486669201272049798337 + 
    (88032297868729638601730468412881577581610*zeta[2]*zeta[9])/
     18819490528138830486669201272049798337 - 
    (482920935164528141223907490039303323696092*zeta[3]*zeta[9])/
     18819490528138830486669201272049798337 + 
    (2659288130138546959649623286624680106634007*zeta[11])/
     18819490528138830486669201272049798337 + 
    (91720432659192543104961575803596997829439*zeta[3, 5])/
     1447653117549140806666861636311522949 - 
    (658012678728334292804275888247377070610929*zeta[2]*zeta[3, 5])/
     18819490528138830486669201272049798337 + 
    (1242291406553022906941818388654764389041685*zeta[2]^2*zeta[3, 5])/
     18819490528138830486669201272049798337 + 
    (1064879412699662097885490633761091056637933*zeta[3]*zeta[3, 5])/
     18819490528138830486669201272049798337 + 
    (1440998309165197967281935525342501790692144*zeta[3, 7])/
     18819490528138830486669201272049798337 + 
    (1562802397331566049523341393595065270866432*zeta[2]*zeta[3, 7])/
     18819490528138830486669201272049798337 + 
    (80510238328170449096283489432540880163399*zeta[3, 9])/
     18819490528138830486669201272049798337 - 
    (1679440765347455378149040122591637976409330*zeta[2, 1, 8])/
     18819490528138830486669201272049798337 + 
    (594736524149544868279888015023240536341500*zeta[2, 1, 1, 8])/
     18819490528138830486669201272049798337}, -2, 9, 1], 
 SeriesData[eps, 0, {-zeta[2]^3/5 + 2*zeta[3]^2, 
   zeta[2]^3/2 + (201*zeta[2]^2*zeta[3])/5 - 5*zeta[3]^2 - 
    81*zeta[2]*zeta[5] + (357*zeta[7])/8, zeta[2]^3/10 - 
    (316409*zeta[2]^4)/3500 - (201*zeta[2]^2*zeta[3])/2 - zeta[3]^2 + 
    172*zeta[2]*zeta[3]^2 + (405*zeta[2]*zeta[5])/2 + 
    (2678*zeta[3]*zeta[5])/5 - (1785*zeta[7])/16 - (918*zeta[3, 5])/5, 
   zeta[2]^3/5 + (316409*zeta[2]^4)/1400 - (201*zeta[2]^2*zeta[3])/10 + 
    (29398*zeta[2]^3*zeta[3])/35 - 2*zeta[3]^2 - 430*zeta[2]*zeta[3]^2 + 
    616*zeta[3]^3 + (81*zeta[2]*zeta[5])/2 + (1875*zeta[2]^2*zeta[5])/2 - 
    1339*zeta[3]*zeta[5] - (357*zeta[7])/16 - (20397*zeta[2]*zeta[7])/4 + 
    (23709*zeta[9])/8 + 459*zeta[3, 5], (2*zeta[2]^3)/5 + 
    (316409*zeta[2]^4)/7000 - (130249431*zeta[2]^5)/67375 - 
    (201*zeta[2]^2*zeta[3])/5 - (14699*zeta[2]^3*zeta[3])/7 - 4*zeta[3]^2 - 
    86*zeta[2]*zeta[3]^2 + (9633*zeta[2]^2*zeta[3]^2)/5 - 1540*zeta[3]^3 + 
    81*zeta[2]*zeta[5] - (9375*zeta[2]^2*zeta[5])/4 - 
    (1339*zeta[3]*zeta[5])/5 + (4264*zeta[2]*zeta[3]*zeta[5])/5 + 
    (169123*zeta[5]^2)/14 - (357*zeta[7])/8 + (101985*zeta[2]*zeta[7])/8 + 
    (376609*zeta[3]*zeta[7])/28 - (118545*zeta[9])/16 + (459*zeta[3, 5])/5 + 
    (17586*zeta[2]*zeta[3, 5])/5 - (52137*zeta[3, 7])/14, 
   (4*zeta[2]^3)/5 + (316409*zeta[2]^4)/3500 + (130249431*zeta[2]^5)/26950 - 
    (402*zeta[2]^2*zeta[3])/5 - (14699*zeta[2]^3*zeta[3])/35 - 
    (24456613*zeta[2]^4*zeta[3])/3500 - 8*zeta[3]^2 - 172*zeta[2]*zeta[3]^2 - 
    (9633*zeta[2]^2*zeta[3]^2)/2 - 308*zeta[3]^3 - 11176*zeta[2]*zeta[3]^3 + 
    162*zeta[2]*zeta[5] - (1875*zeta[2]^2*zeta[5])/4 + 
    (1848279*zeta[2]^3*zeta[5])/70 - (2678*zeta[3]*zeta[5])/5 - 
    2132*zeta[2]*zeta[3]*zeta[5] + (368131*zeta[3]^2*zeta[5])/5 - 
    (845615*zeta[5]^2)/28 - (357*zeta[7])/4 + (20397*zeta[2]*zeta[7])/8 + 
    27735*zeta[2]^2*zeta[7] - (1883045*zeta[3]*zeta[7])/56 - 
    (23709*zeta[9])/16 + 402915*zeta[2]*zeta[9] - (104783103*zeta[11])/128 + 
    (918*zeta[3, 5])/5 - 8793*zeta[2]*zeta[3, 5] + 
    (36774*zeta[3]*zeta[3, 5])/5 + (260685*zeta[3, 7])/28 + 
    31941*zeta[2, 1, 8], (8*zeta[2]^3)/5 + (316409*zeta[2]^4)/1750 + 
    (130249431*zeta[2]^5)/134750 - (4712625389*zeta[2]^6)/24500 - 
    (804*zeta[2]^2*zeta[3])/5 - (29398*zeta[2]^3*zeta[3])/35 + 
    (24456613*zeta[2]^4*zeta[3])/1400 - 16*zeta[3]^2 - 
    344*zeta[2]*zeta[3]^2 - (9633*zeta[2]^2*zeta[3]^2)/10 + 
    (147386*zeta[2]^3*zeta[3]^2)/35 - 616*zeta[3]^3 + 
    27940*zeta[2]*zeta[3]^3 - 25394*zeta[3]^4 + 324*zeta[2]*zeta[5] - 
    (1875*zeta[2]^2*zeta[5])/2 - (1848279*zeta[2]^3*zeta[5])/28 - 
    (5356*zeta[3]*zeta[5])/5 - (2132*zeta[2]*zeta[3]*zeta[5])/5 - 
    (466668*zeta[2]^2*zeta[3]*zeta[5])/5 - (368131*zeta[3]^2*zeta[5])/2 - 
    (169123*zeta[5]^2)/28 - (28701149*zeta[2]*zeta[5]^2)/28 - 
    (357*zeta[7])/2 + (20397*zeta[2]*zeta[7])/4 - (138675*zeta[2]^2*zeta[7])/
     2 - (376609*zeta[3]*zeta[7])/56 - (56410009*zeta[2]*zeta[3]*zeta[7])/
     28 + 5007325*zeta[5]*zeta[7] - (23709*zeta[9])/8 - 
    (2014575*zeta[2]*zeta[9])/2 + (17170699*zeta[3]*zeta[9])/4 + 
    (523915515*zeta[11])/256 + (1836*zeta[3, 5])/5 - 
    (8793*zeta[2]*zeta[3, 5])/5 + 20277*zeta[2]^2*zeta[3, 5] - 
    18387*zeta[3]*zeta[3, 5] + (52137*zeta[3, 7])/28 + 
    (3751767*zeta[2]*zeta[3, 7])/28 - (597075*zeta[3, 9])/2 - 
    (159705*zeta[2, 1, 8])/2 - 114048*zeta[2, 1, 1, 8], 
   31964343383403895940766295694256613849513/
     32831335112621170726888186425693632719 - 
    (942098679863037817032659608376410925440837*zeta[2])/
     32831335112621170726888186425693632719 - 
    (507963228399602868705371050668725591100757*zeta[2]^2)/
     32831335112621170726888186425693632719 - 
    (2573075765202732073747552930229448235650523*zeta[2]^3)/
     32831335112621170726888186425693632719 + 
    (543412499803496036476873180206200930276160*zeta[2]^4)/
     32831335112621170726888186425693632719 + 
    (93082978899213940474138031662390360664108*zeta[2]^5)/
     32831335112621170726888186425693632719 + 
    (742175322234741578669912300152655361291590*zeta[2]^6)/
     32831335112621170726888186425693632719 - 
    (582265107338913669624369142113532554650128*zeta[3])/
     32831335112621170726888186425693632719 + 
    (1833395139754789931360183435210769822640369*zeta[2]*zeta[3])/
     32831335112621170726888186425693632719 - 
    (108167121980023252160858855217066745884721*zeta[2]^2*zeta[3])/
     32831335112621170726888186425693632719 + 
    (1406985827999149357436214934336597945974010*zeta[2]^3*zeta[3])/
     32831335112621170726888186425693632719 - 
    (682019528243944059875808182435422466113988*zeta[2]^4*zeta[3])/
     32831335112621170726888186425693632719 - 
    (164093535008078735531310410154270007962863*zeta[3]^2)/
     32831335112621170726888186425693632719 - 
    (934823495778228651227648247373457867562590*zeta[2]*zeta[3]^2)/
     32831335112621170726888186425693632719 + 
    (207934526008166959019706949584046684389297*zeta[2]^2*zeta[3]^2)/
     32831335112621170726888186425693632719 - 
    (152437159021651502512061731980439517395853*zeta[2]^3*zeta[3]^2)/
     32831335112621170726888186425693632719 - 
    (4812976385884428369356473448219664478706*zeta[3]^3)/
     32831335112621170726888186425693632719 - 
    (31057045428056153743904640687237054492922*zeta[2]*zeta[3]^3)/
     32831335112621170726888186425693632719 - 
    (37775693324755996114289721466679255320821*zeta[3]^4)/
     32831335112621170726888186425693632719 + 
    (1987436748359690364072090692601972450782173*zeta[5])/
     32831335112621170726888186425693632719 + 
    (2338121444751051435650933656443249314837302*zeta[2]*zeta[5])/
     32831335112621170726888186425693632719 + 
    (1464242073348350931812209792994711822861556*zeta[2]^2*zeta[5])/
     32831335112621170726888186425693632719 + 
    (354167493182780746756388691346810557116884*zeta[2]^3*zeta[5])/
     32831335112621170726888186425693632719 + 
    (183846521429704755830060210837322591822711*zeta[3]*zeta[5])/
     32831335112621170726888186425693632719 - 
    (141049372670197838312916437483678491194885*zeta[2]*zeta[3]*zeta[5])/
     32831335112621170726888186425693632719 - 
    (448770318777145751834558747265363276740972*zeta[2]^2*zeta[3]*zeta[5])/
     32831335112621170726888186425693632719 + 
    (720321744531402438373243566288285570939265*zeta[3]^2*zeta[5])/
     32831335112621170726888186425693632719 - 
    (1446822025739488902223868694888324937913009*zeta[5]^2)/
     32831335112621170726888186425693632719 - 
    (773729156071159403188175351256148168232579*zeta[2]*zeta[5]^2)/
     32831335112621170726888186425693632719 - 
    (1959442782966750504888985373584166108519201*zeta[7])/
     32831335112621170726888186425693632719 - 
    (1208732034487570061977648298131846550088846*zeta[2]*zeta[7])/
     32831335112621170726888186425693632719 + 
    (370436938346375677149452507235607358195362*zeta[2]^2*zeta[7])/
     32831335112621170726888186425693632719 - 
    (1233836598598461061553047161774548011394298*zeta[3]*zeta[7])/
     32831335112621170726888186425693632719 + 
    (244190681738076840431698805731722489372883*zeta[2]*zeta[3]*zeta[7])/
     32831335112621170726888186425693632719 + 
    (793083243767002513367774406497532456884272*zeta[5]*zeta[7])/
     32831335112621170726888186425693632719 + 
    (1328310374491558375379236072474871635673358*zeta[9])/
     32831335112621170726888186425693632719 + 
    (1716743181408669709131425305208786167196848*zeta[2]*zeta[9])/
     32831335112621170726888186425693632719 - 
    (935671236823837707960524825593117195564760*zeta[3]*zeta[9])/
     32831335112621170726888186425693632719 + 
    (1861463452916175823509576099799976594903063*zeta[11])/
     32831335112621170726888186425693632719 - 
    (341514816268075964348370257518726863781825*zeta[3, 5])/
     32831335112621170726888186425693632719 - 
    (2351082366746678664802415803503791726400172*zeta[2]*zeta[3, 5])/
     32831335112621170726888186425693632719 + 
    (3240619927939967284670290501320069266789589*zeta[2]^2*zeta[3, 5])/
     32831335112621170726888186425693632719 - 
    (122716899018608987821397005569771542039417*zeta[3]*zeta[3, 5])/
     32831335112621170726888186425693632719 - 
    (872868774347704358782400687149272756176382*zeta[3, 7])/
     32831335112621170726888186425693632719 + 
    (582796944219986442131133263341314489978470*zeta[2]*zeta[3, 7])/
     32831335112621170726888186425693632719 + 
    (1447205311189309496711347995698196093451831*zeta[3, 9])/
     32831335112621170726888186425693632719 + 
    (1226093027224868773729046083570123310742606*zeta[2, 1, 8])/
     32831335112621170726888186425693632719 - 
    (511815945396185696678029130732442927932477*zeta[2, 1, 1, 8])/
     32831335112621170726888186425693632719, 
   93432315673914230456166530588571510437873/
     30638480762956848917696959729471897779 + 
    (8187607527002927132830750940254539536782157*zeta[2])/
     30638480762956848917696959729471897779 - 
    (276467019052481433872032110471052059365376*zeta[2]^2)/
     3404275640328538768632995525496877531 + 
    (183831054606824321631431997537966650997613*zeta[2]^3)/
     928438810998692391445362416044602963 - 
    (13790421739670449637351189616063323587988*zeta[2]^4)/
     928438810998692391445362416044602963 - 
    (253250248137278379027310542712807355292247*zeta[2]^5)/
     2785316432996077174336087248133808889 + 
    (1043802212193262971656451350359750757022421*zeta[2]^6)/
     10212826920985616305898986576490632593 + 
    (3263366272335115485403914161438220304517746*zeta[3])/
     10212826920985616305898986576490632593 - 
    (703655979231778461450645125479510099168645*zeta[2]*zeta[3])/
     3404275640328538768632995525496877531 - 
    (27789659151252875848082232148513392929749*zeta[2]^2*zeta[3])/
     10212826920985616305898986576490632593 - 
    (266907398964744840776245062178398426055022*zeta[2]^3*zeta[3])/
     30638480762956848917696959729471897779 + 
    (460274240132380020747210216431966480719227*zeta[2]^4*zeta[3])/
     3404275640328538768632995525496877531 + 
    (572902373573203598817456764782963469179151*zeta[3]^2)/
     30638480762956848917696959729471897779 - 
    (9805892997938961334385811858132270206134265*zeta[2]*zeta[3]^2)/
     30638480762956848917696959729471897779 - 
    (1905723866737824984199830209674468482746833*zeta[2]^2*zeta[3]^2)/
     30638480762956848917696959729471897779 - 
    (20106393643008319962037908775271624319859*zeta[2]^3*zeta[3]^2)/
     10212826920985616305898986576490632593 + 
    (658818671120567428193876061977000772164953*zeta[3]^3)/
     30638480762956848917696959729471897779 - 
    (324421992135589182682480026345929716219700*zeta[2]*zeta[3]^3)/
     10212826920985616305898986576490632593 - 
    (4073681130239399507054493322758089631917438*zeta[3]^4)/
     30638480762956848917696959729471897779 - 
    (3203219142397418183445043372785061529244922*zeta[5])/
     30638480762956848917696959729471897779 + 
    (222079675106468496623395538743599697553622*zeta[2]*zeta[5])/
     3404275640328538768632995525496877531 - 
    (2512286550061519203665437068357924314653112*zeta[2]^2*zeta[5])/
     10212826920985616305898986576490632593 + 
    (537454839797170608551193158995515735161215*zeta[2]^3*zeta[5])/
     3404275640328538768632995525496877531 - 
    (5132513524713960939285302581846430087435761*zeta[3]*zeta[5])/
     30638480762956848917696959729471897779 + 
    (2691836559968103944579321969387108360711110*zeta[2]*zeta[3]*zeta[5])/
     30638480762956848917696959729471897779 + 
    (14680950684948536332700490001573779833704*zeta[2]^2*zeta[3]*zeta[5])/
     30638480762956848917696959729471897779 + 
    (2060677242731156443400092420011917166513194*zeta[3]^2*zeta[5])/
     30638480762956848917696959729471897779 + 
    (183588489310601276967315357428062995596275*zeta[5]^2)/
     30638480762956848917696959729471897779 + 
    (597235674816020134571836649995320338367685*zeta[2]*zeta[5]^2)/
     3404275640328538768632995525496877531 + 
    (4346080165928708821267929605746977059925704*zeta[7])/
     30638480762956848917696959729471897779 - 
    (1480657780058999600333177609040885531948250*zeta[2]*zeta[7])/
     10212826920985616305898986576490632593 - 
    (1482606234439523098412812490760140424961319*zeta[2]^2*zeta[7])/
     30638480762956848917696959729471897779 + 
    (2032023536794412071549452508388613624349324*zeta[3]*zeta[7])/
     30638480762956848917696959729471897779 + 
    (7218274119464246178416989273003012174202828*zeta[2]*zeta[3]*zeta[7])/
     30638480762956848917696959729471897779 - 
    (493172416729814114496297569947987138607825*zeta[5]*zeta[7])/
     30638480762956848917696959729471897779 - 
    (1154694259199359189168795232621481997191044*zeta[9])/
     30638480762956848917696959729471897779 - 
    (2844880287969704725960877371698613957023763*zeta[2]*zeta[9])/
     30638480762956848917696959729471897779 - 
    (1703971582730478754284153416837891107252090*zeta[3]*zeta[9])/
     30638480762956848917696959729471897779 - 
    (715633771635235529481858045755026548487703*zeta[11])/
     10212826920985616305898986576490632593 - 
    (1741322191006310117242821318996790035158050*zeta[3, 5])/
     30638480762956848917696959729471897779 - 
    (4984267761921497986117083957483978826511284*zeta[2]*zeta[3, 5])/
     30638480762956848917696959729471897779 + 
    (3135214092656563207537605330861770056455278*zeta[2]^2*zeta[3, 5])/
     30638480762956848917696959729471897779 + 
    (1946687679676600017508895793739916761347148*zeta[3]*zeta[3, 5])/
     30638480762956848917696959729471897779 + 
    (1941090586880633290195214155096778125170902*zeta[3, 7])/
     30638480762956848917696959729471897779 + 
    (588681227890664102750478369292934111138288*zeta[2]*zeta[3, 7])/
     10212826920985616305898986576490632593 + 
    (812824027882105625966899078458923886754666*zeta[3, 9])/
     10212826920985616305898986576490632593 - 
    (2666985482836728173855931749761129594065920*zeta[2, 1, 8])/
     10212826920985616305898986576490632593 - 
    (297527611012508186448004507591620191817100*zeta[2, 1, 1, 8])/
     10212826920985616305898986576490632593}, 0, 9, 1], 
 SeriesData[eps, 0, {5/9, -25/18, -5/18 - (55*zeta[2])/9, 
   -5/9 + (371*zeta[2])/18 - (10*zeta[3])/9, -10/9 - (425*zeta[2])/18 + 
    (9167*zeta[2]^2)/90 + (949*zeta[3])/9, -20/9 + (595*zeta[2])/9 + 
    (11021*zeta[2]^2)/180 - (4597*zeta[3])/9 + (578*zeta[2]*zeta[3])/9 + 
    (4357*zeta[5])/3, -40/9 - (946*zeta[2])/9 - (292403*zeta[2]^2)/180 + 
    (797803*zeta[2]^3)/630 + (10234*zeta[3])/9 - (10673*zeta[2]*zeta[3])/9 + 
    (430*zeta[3]^2)/9 + (4225*zeta[5])/2, -80/9 + (820*zeta[2])/9 + 
    (305689*zeta[2]^2)/90 + (595801*zeta[2]^3)/1260 - (19336*zeta[3])/9 + 
    (47705*zeta[2]*zeta[3])/9 - (82643*zeta[2]^2*zeta[3])/45 - 
    (17143*zeta[3]^2)/9 - (178295*zeta[5])/6 - 17139*zeta[2]*zeta[5] + 
    (392443*zeta[7])/8, -160/9 + (8288*zeta[2])/9 - (307781*zeta[2]^2)/45 - 
    (4748999*zeta[2]^3)/252 + (23422357*zeta[2]^4)/3000 + (6820*zeta[3])/9 - 
    (122006*zeta[2]*zeta[3])/9 + (187699*zeta[2]^2*zeta[3])/90 + 
    (91159*zeta[3]^2)/9 - (31166*zeta[2]*zeta[3]^2)/9 + (197261*zeta[5])/3 - 
    (135671*zeta[2]*zeta[5])/6 - (91288*zeta[3]*zeta[5])/5 + 
    (1655335*zeta[7])/48 - (121166*zeta[3, 5])/15, 
   -320/9 - (62504*zeta[2])/9 + (90176*zeta[2]^2)/45 + 
    (25101569*zeta[2]^3)/630 + (122178313*zeta[2]^4)/42000 + 
    (172844*zeta[3])/9 + (301976*zeta[2]*zeta[3])/9 + 
    (1636733*zeta[2]^2*zeta[3])/90 - (10933693*zeta[2]^3*zeta[3])/315 - 
    (286018*zeta[3]^2)/9 + (170759*zeta[2]*zeta[3]^2)/9 - 
    (215180*zeta[3]^3)/27 - 144000*zeta[5] + (2061895*zeta[2]*zeta[5])/6 - 
    (465961*zeta[2]^2*zeta[5])/30 - (343364*zeta[3]*zeta[5])/15 - 
    (39446675*zeta[7])/48 - (4660843*zeta[2]*zeta[7])/8 + 
    (262967117*zeta[9])/216 - (104281*zeta[3, 5])/15, 
   -640/9 + (348776*zeta[2])/9 + (2601826*zeta[2]^2)/45 - 
    (26326303*zeta[2]^3)/315 - (1586086853*zeta[2]^4)/14000 + 
    (506614016269*zeta[2]^5)/4851000 - (1314644*zeta[3])/9 - 
    (608972*zeta[2]*zeta[3])/9 - (3211807*zeta[2]^2*zeta[3])/45 - 
    (3281203*zeta[2]^3*zeta[3])/630 + (948472*zeta[3]^2)/9 - 
    (623435*zeta[2]*zeta[3]^2)/9 + (184127*zeta[2]^2*zeta[3]^2)/45 + 
    (376406*zeta[3]^3)/27 + (414982*zeta[5])/3 - 793217*zeta[2]*zeta[5] + 
    (748597*zeta[2]^2*zeta[5])/12 + (7088752*zeta[3]*zeta[5])/15 + 
    (1378736*zeta[2]*zeta[3]*zeta[5])/15 - (26024725*zeta[5]^2)/56 + 
    (14634559*zeta[7])/8 - (16644799*zeta[2]*zeta[7])/48 - 
    (51996961*zeta[3]*zeta[7])/56 + (271835099*zeta[9])/432 + 
    (1946833*zeta[3, 5])/15 + (1698554*zeta[2]*zeta[3, 5])/15 - 
    (13372171*zeta[3, 7])/168, -1280/9 - (1669976*zeta[2])/9 - 
    (20215522*zeta[2]^2)/45 + (14263114*zeta[2]^3)/315 + 
    (4585948141*zeta[2]^4)/21000 + (242588541779*zeta[2]^5)/1940400 + 
    (7082588*zeta[3])/9 + (720668*zeta[2]*zeta[3])/9 + 
    (14161732*zeta[2]^2*zeta[3])/45 + (66016607*zeta[2]^3*zeta[3])/126 - 
    (5348691599*zeta[2]^4*zeta[3])/10500 - (3126580*zeta[3]^2)/9 + 
    (2736242*zeta[2]*zeta[3]^2)/9 - (1549259*zeta[2]^2*zeta[3]^2)/18 - 
    (43118*zeta[3]^3)/27 + (4540132*zeta[2]*zeta[3]^3)/27 + 
    (1795354*zeta[5])/3 + (5683996*zeta[2]*zeta[5])/3 - 
    (170029*zeta[2]^2*zeta[5])/12 - (507074773*zeta[2]^3*zeta[5])/630 - 
    (9500852*zeta[3]*zeta[5])/5 + 72792*zeta[2]*zeta[3]*zeta[5] - 
    (900969*zeta[3]^2*zeta[5])/5 + (5854277*zeta[5]^2)/112 - 
    (12552685*zeta[7])/3 + (456758375*zeta[2]*zeta[7])/48 + 
    (203329007*zeta[2]^2*zeta[7])/240 - (69160957*zeta[3]*zeta[7])/336 - 
    (8237099327*zeta[9])/432 - (479787463*zeta[2]*zeta[9])/72 + 
    (17870184857*zeta[11])/1152 - (3037354*zeta[3, 5])/15 + 
    (272327*zeta[2]*zeta[3, 5])/3 + (1676354*zeta[3]*zeta[3, 5])/5 - 
    (14488357*zeta[3, 7])/336 + (1271077*zeta[2, 1, 8])/3, 
   -2560/9 + (7547336*zeta[2])/9 + (108445486*zeta[2]^2)/45 + 
    (177250652*zeta[2]^3)/315 - (540784459*zeta[2]^4)/1500 - 
    (320934794491*zeta[2]^5)/176400 + (19391098650144593*zeta[2]^6)/
     5675670000 - (33893972*zeta[3])/9 + (2426140*zeta[2]*zeta[3])/9 - 
    (57591478*zeta[2]^2*zeta[3])/45 - (454687949*zeta[2]^3*zeta[3])/315 - 
    (2968546811*zeta[2]^4*zeta[3])/7000 + (10665412*zeta[3]^2)/9 - 
    (11419328*zeta[2]*zeta[3]^2)/9 + (4970759*zeta[2]^2*zeta[3]^2)/18 + 
    (300348509*zeta[2]^3*zeta[3]^2)/945 + (7502876*zeta[3]^3)/27 - 
    (2689954*zeta[2]*zeta[3]^3)/27 + (10220828*zeta[3]^4)/27 - 
    6171602*zeta[5] - (8436542*zeta[2]*zeta[5])/3 - 
    (18896423*zeta[2]^2*zeta[5])/30 - (3942301*zeta[2]^3*zeta[5])/180 + 
    (120996056*zeta[3]*zeta[5])/15 - (9657832*zeta[2]*zeta[3]*zeta[5])/3 + 
    (159551528*zeta[2]^2*zeta[3]*zeta[5])/75 - (14013109*zeta[3]^2*zeta[5])/
     30 + (826833979*zeta[5]^2)/112 + (1007397295*zeta[2]*zeta[5]^2)/56 + 
    (58277327*zeta[7])/12 - (173449689*zeta[2]*zeta[7])/8 + 
    (839375009*zeta[2]^2*zeta[7])/480 + (5399627141*zeta[3]*zeta[7])/336 + 
    (18130860019*zeta[2]*zeta[3]*zeta[7])/504 - (4600734647*zeta[5]*zeta[7])/
     54 + (8855754733*zeta[9])/216 - (69031609*zeta[2]*zeta[9])/144 - 
    (6499017919*zeta[3]*zeta[9])/81 + (13413554111*zeta[11])/2304 + 
    (1115224*zeta[3, 5])/15 - (5383583*zeta[2]*zeta[3, 5])/3 - 
    (7169383*zeta[2]^2*zeta[3, 5])/75 + (1095039*zeta[3]*zeta[3, 5])/5 + 
    (380930341*zeta[3, 7])/336 + (28818865*zeta[2]*zeta[3, 7])/168 + 
    (725711525*zeta[3, 9])/324 + (1797019*zeta[2, 1, 8])/6 + 
    (14046952*zeta[2, 1, 1, 8])/9}, -6, 7, 1], 
 SeriesData[eps, 0, {1/6, 13/12, -25/3 - (25*zeta[2])/6, 
   143/6 - (181*zeta[2])/12 - (98*zeta[3])/3, -443/6 + (431*zeta[2])/3 - 
    (163*zeta[2]^2)/4 - (169*zeta[3])/3, 1301/6 - (833*zeta[2])/2 + 
    (5887*zeta[2]^2)/120 + 802*zeta[3] + (1606*zeta[2]*zeta[3])/3 - 
    (3344*zeta[5])/3, -3959/6 + (7979*zeta[2])/6 + (5891*zeta[2]^2)/15 - 
    (348377*zeta[2]^3)/1260 - (7286*zeta[3])/3 + 797*zeta[2]*zeta[3] + 
    (4240*zeta[3]^2)/3 + (8*zeta[5])/3, 11765/6 - (24205*zeta[2])/6 - 
    (31641*zeta[2]^2)/20 + (293619*zeta[2]^3)/280 + (24802*zeta[3])/3 - 
    (36496*zeta[2]*zeta[3])/3 + (16199*zeta[2]^2*zeta[3])/15 + 
    1660*zeta[3]^2 + (51506*zeta[5])/3 + 17474*zeta[2]*zeta[5] - 
    (107081*zeta[7])/4, -35519/6 + (25669*zeta[2])/2 + 
    (425419*zeta[2]^2)/60 - (38935*zeta[2]^3)/42 + 
    (299903251*zeta[2]^4)/126000 - 26946*zeta[3] + 
    (105260*zeta[2]*zeta[3])/3 - (4681*zeta[2]^2*zeta[3])/6 - 
    (87310*zeta[3]^2)/3 - 21116*zeta[2]*zeta[3]^2 - 55773*zeta[5] + 
    (5683*zeta[2]*zeta[5])/3 + (756644*zeta[3]*zeta[5])/15 + 
    (192283*zeta[7])/8 + (32572*zeta[3, 5])/5, 
   106109/6 - (241949*zeta[2])/6 - (350281*zeta[2]^2)/12 - 
    (1075097*zeta[2]^3)/420 + (139718419*zeta[2]^4)/12000 + 
    (278930*zeta[3])/3 - 113982*zeta[2]*zeta[3] - (140326*zeta[2]^2*zeta[3])/
     15 - (121397*zeta[2]^3*zeta[3])/35 + (240290*zeta[3]^2)/3 - 
    (70286*zeta[2]*zeta[3]^2)/3 - (297392*zeta[3]^3)/9 + (626428*zeta[5])/3 - 
    (815690*zeta[2]*zeta[5])/3 + (515857*zeta[2]^2*zeta[5])/15 + 
    (672538*zeta[3]*zeta[5])/15 + (3392821*zeta[7])/12 + 
    (1252283*zeta[2]*zeta[7])/3 - (62518411*zeta[9])/108 - 
    (74338*zeta[3, 5])/15, -319223/6 + (782839*zeta[2])/6 + 
    (2443237*zeta[2]^2)/20 + (13300313*zeta[2]^3)/420 - 
    (477609977*zeta[2]^4)/5250 + (42352360951*zeta[2]^5)/882000 - 
    (961078*zeta[3])/3 + (1044346*zeta[2]*zeta[3])/3 + 
    (65378*zeta[2]^2*zeta[3])/5 - (33947*zeta[2]^3*zeta[3])/2 - 
    248300*zeta[3]^2 + (1267886*zeta[2]*zeta[3]^2)/3 - 
    (188084*zeta[2]^2*zeta[3]^2)/15 - (308144*zeta[3]^3)/9 - 
    (2230634*zeta[5])/3 + 830292*zeta[2]*zeta[5] + 
    (78947*zeta[2]^2*zeta[5])/10 - (4610764*zeta[3]*zeta[5])/5 - 
    (4104896*zeta[2]*zeta[3]*zeta[5])/5 + (12878744*zeta[5]^2)/21 - 
    (23454787*zeta[7])/24 - (546355*zeta[2]*zeta[7])/2 + 
    (35183405*zeta[3]*zeta[7])/42 + (189122141*zeta[9])/216 - 
    (1160258*zeta[3, 5])/15 - (1079732*zeta[2]*zeta[3, 5])/15 + 
    (613856*zeta[3, 7])/7, 955877/6 - (849975*zeta[2])/2 - 
    (29941309*zeta[2]^2)/60 - (77996159*zeta[2]^3)/420 + 
    (8937191903*zeta[2]^4)/42000 + (273469511793*zeta[2]^5)/2156000 + 
    1141046*zeta[3] - (3379382*zeta[2]*zeta[3])/3 - 
    (31469*zeta[2]^2*zeta[3])/15 + (715592*zeta[2]^3*zeta[3])/5 - 
    (3031525327*zeta[2]^4*zeta[3])/10500 + (2109640*zeta[3]^2)/3 - 
    (3391886*zeta[2]*zeta[3]^2)/3 - (119366*zeta[2]^2*zeta[3]^2)/15 + 
    (5759428*zeta[3]^3)/9 + (1431464*zeta[2]*zeta[3]^3)/3 + 2796790*zeta[5] - 
    (8825686*zeta[2]*zeta[5])/3 - (2398409*zeta[2]^2*zeta[5])/5 - 
    (2003777*zeta[2]^3*zeta[5])/105 + (34105706*zeta[3]*zeta[5])/15 - 
    (9777328*zeta[2]*zeta[3]*zeta[5])/15 - (21532036*zeta[3]^2*zeta[5])/15 + 
    (18398833*zeta[5]^2)/42 + (15846625*zeta[7])/4 - 
    (28755839*zeta[2]*zeta[7])/6 + (58686473*zeta[2]^2*zeta[7])/60 + 
    (30908123*zeta[3]*zeta[7])/84 + (232435519*zeta[9])/54 + 
    (171665417*zeta[2]*zeta[9])/18 - (7515899945*zeta[11])/576 + 
    (4299824*zeta[3, 5])/15 + (922498*zeta[2]*zeta[3, 5])/15 - 
    (1066928*zeta[3]*zeta[3, 5])/5 - (3672127*zeta[3, 7])/42 + 
    28168*zeta[2, 1, 8], -2871215/6 + (8508527*zeta[2])/6 + 
    (122332247*zeta[2]^2)/60 + (390779093*zeta[2]^3)/420 - 
    (6857574469*zeta[2]^4)/14000 - (1946327943859*zeta[2]^5)/1617000 + 
    (23647347940349503*zeta[2]^6)/11351340000 - (12343526*zeta[3])/3 + 
    3592966*zeta[2]*zeta[3] - (2818211*zeta[2]^2*zeta[3])/15 - 
    (14352104*zeta[2]^3*zeta[3])/35 - (1624616913*zeta[2]^4*zeta[3])/7000 - 
    (6271040*zeta[3]^2)/3 + (10175456*zeta[2]*zeta[3]^2)/3 + 
    (2294776*zeta[2]^2*zeta[3]^2)/15 + (91750094*zeta[2]^3*zeta[3]^2)/945 - 
    1653688*zeta[3]^3 + (1416260*zeta[2]*zeta[3]^3)/3 + 
    (16639228*zeta[3]^4)/27 - (31378846*zeta[5])/3 + 
    (29533622*zeta[2]*zeta[5])/3 + 956413*zeta[2]^2*zeta[5] - 
    (6932483*zeta[2]^3*zeta[5])/70 - (92118964*zeta[3]*zeta[5])/15 + 
    (72647064*zeta[2]*zeta[3]*zeta[5])/5 - 
    (7050736*zeta[2]^2*zeta[3]*zeta[5])/75 - (9824382*zeta[3]^2*zeta[5])/5 - 
    (892477631*zeta[5]^2)/84 - (34933586*zeta[2]*zeta[5]^2)/21 - 
    (89863229*zeta[7])/6 + (182438057*zeta[2]*zeta[7])/12 + 
    (15885943*zeta[2]^2*zeta[7])/40 - (367011335*zeta[3]*zeta[7])/28 + 
    (114524072*zeta[2]*zeta[3]*zeta[7])/63 - (366447283*zeta[5]*zeta[7])/27 - 
    (3637803613*zeta[9])/216 - (1072054147*zeta[2]*zeta[9])/108 - 
    (3150900965*zeta[3]*zeta[9])/162 + (26850036983*zeta[11])/1152 - 
    (18062936*zeta[3, 5])/15 + (12700178*zeta[2]*zeta[3, 5])/15 + 
    (3397442*zeta[2]^2*zeta[3, 5])/25 + (993272*zeta[3]*zeta[3, 5])/5 - 
    (74558791*zeta[3, 7])/84 - (33200570*zeta[2]*zeta[3, 7])/21 + 
    (250660334*zeta[3, 9])/81 + 35772*zeta[2, 1, 8] + 
    (8369440*zeta[2, 1, 1, 8])/9}, -6, 7, 1], 
 SeriesData[eps, 0, {7/9, -17/18, -143/9 - (125*zeta[2])/9, 
   902/9 + (133*zeta[2])/6 - (236*zeta[3])/3, -4190/9 + (716*zeta[2])/3 - 
    (265*zeta[2]^2)/6 + (1418*zeta[3])/9, 16892/9 - (4709*zeta[2])/3 + 
    (3373*zeta[2]^2)/20 + (9718*zeta[3])/9 + 1228*zeta[2]*zeta[3] - 
    (17612*zeta[5])/9, -63902/9 + (22181*zeta[2])/3 - (377*zeta[2]^2)/5 - 
    (688249*zeta[2]^3)/1890 - (68062*zeta[3])/9 - (23666*zeta[2]*zeta[3])/9 + 
    (27128*zeta[3]^2)/9 + (48610*zeta[5])/9, 230864/9 - (89963*zeta[2])/3 - 
    (9179*zeta[2]^2)/10 + (7520683*zeta[2]^3)/3780 + (326926*zeta[3])/9 - 
    (138688*zeta[2]*zeta[3])/9 + (62918*zeta[2]^2*zeta[3])/45 - 
    (61712*zeta[3]^2)/9 + (128384*zeta[5])/9 + (268456*zeta[2]*zeta[5])/9 - 
    (815879*zeta[7])/18, -811106/9 + (341633*zeta[2])/3 + 
    (64811*zeta[2]^2)/10 - (5399623*zeta[2]^3)/945 - 
    (4910303*zeta[2]^4)/37800 - (1336966*zeta[3])/9 + 
    (998932*zeta[2]*zeta[3])/9 - (201649*zeta[2]^2*zeta[3])/45 - 
    (309634*zeta[3]^2)/9 - (393784*zeta[2]*zeta[3]^2)/9 - 
    (1139636*zeta[5])/9 - (750668*zeta[2]*zeta[5])/9 + 
    (958216*zeta[3]*zeta[5])/9 + (5429213*zeta[7])/36 + (54136*zeta[3, 5])/9, 
   2786780/9 - (1237163*zeta[2])/3 - (300353*zeta[2]^2)/10 + 
    (32685539*zeta[2]^3)/1890 + (667704893*zeta[2]^4)/75600 + 
    (5103526*zeta[3])/9 - (4837780*zeta[2]*zeta[3])/9 - 
    (220712*zeta[2]^2*zeta[3])/45 - (31126*zeta[2]^3*zeta[3])/945 + 
    (2301646*zeta[3]^2)/9 + 103396*zeta[2]*zeta[3]^2 - 66600*zeta[3]^3 + 
    (5818676*zeta[5])/9 - (1874344*zeta[2]*zeta[5])/9 + 
    (1140128*zeta[2]^2*zeta[5])/45 - (2266556*zeta[3]*zeta[5])/9 + 
    (1007062*zeta[7])/9 + (12419953*zeta[2]*zeta[7])/18 - 
    (163834865*zeta[9])/162 - (225764*zeta[3, 5])/9, 
   -9424886/9 + (4354217*zeta[2])/3 + (1230623*zeta[2]^2)/10 - 
    (95453747*zeta[2]^3)/1890 - (1343376989*zeta[2]^4)/18900 + 
    (314895232633*zeta[2]^5)/14553000 - (18540334*zeta[3])/9 + 
    (19851532*zeta[2]*zeta[3])/9 + (2909618*zeta[2]^2*zeta[3])/45 - 
    (4275811*zeta[2]^3*zeta[3])/945 - (11246302*zeta[3]^2)/9 + 
    (1399688*zeta[2]*zeta[3]^2)/3 - (362962*zeta[2]^2*zeta[3]^2)/15 + 
    (4417516*zeta[3]^3)/27 - (24382700*zeta[5])/9 + 
    (16968016*zeta[2]*zeta[5])/9 - (645356*zeta[2]^2*zeta[5])/9 - 
    (10199416*zeta[3]*zeta[5])/9 - (70246648*zeta[2]*zeta[3]*zeta[5])/45 + 
    (81804683*zeta[5]^2)/84 - (33590141*zeta[7])/18 - 
    (82198789*zeta[2]*zeta[7])/36 + (471877877*zeta[3]*zeta[7])/252 + 
    (1204557155*zeta[9])/324 + (254312*zeta[3, 5])/9 - 
    (3525772*zeta[2]*zeta[3, 5])/45 + (24035765*zeta[3, 7])/252, 
   31459976/9 - (14978963*zeta[2])/3 - (4656953*zeta[2]^2)/10 + 
    (285485177*zeta[2]^3)/1890 + (12974704717*zeta[2]^4)/37800 + 
    (269946098693*zeta[2]^5)/29106000 + (65406526*zeta[3])/9 - 
    (75938692*zeta[2]*zeta[3])/9 - (3186058*zeta[2]^2*zeta[3])/9 + 
    (37301518*zeta[2]^3*zeta[3])/945 - (391570051*zeta[2]^4*zeta[3])/9450 + 
    (46316734*zeta[3]^2)/9 - (10655792*zeta[2]*zeta[3]^2)/3 + 
    (1327807*zeta[2]^2*zeta[3]^2)/15 + (17745764*zeta[3]^3)/27 + 
    924304*zeta[2]*zeta[3]^3 + (94473380*zeta[5])/9 - 
    (87007120*zeta[2]*zeta[5])/9 - (7631306*zeta[2]^2*zeta[5])/45 + 
    (8940844*zeta[2]^3*zeta[5])/945 + (77698144*zeta[3]*zeta[5])/9 + 
    (172607876*zeta[2]*zeta[3]*zeta[5])/45 - (10259908*zeta[3]^2*zeta[5])/3 - 
    (396757265*zeta[5]^2)/168 + (189265853*zeta[7])/18 - 
    (65137403*zeta[2]*zeta[7])/36 + (7006917*zeta[2]^2*zeta[7])/20 - 
    (2404833671*zeta[3]*zeta[7])/504 - (40722905*zeta[9])/81 + 
    (915200108*zeta[2]*zeta[9])/81 - (422802332*zeta[11])/27 + 
    (334672*zeta[3, 5])/9 + (14902394*zeta[2]*zeta[3, 5])/45 - 
    (672784*zeta[3]*zeta[3, 5])/3 - (204284015*zeta[3, 7])/504 - 
    (1998860*zeta[2, 1, 8])/9, -103952522/9 + (50709569*zeta[2])/3 + 
    (16913327*zeta[2]^2)/10 - (839962247*zeta[2]^3)/1890 - 
    (10789947353*zeta[2]^4)/7560 - (1083029932291*zeta[2]^5)/1455300 + 
    (23970731223469*zeta[2]^6)/13899600 - (225383638*zeta[3])/9 + 
    (276229324*zeta[2]*zeta[3])/9 + (68477198*zeta[2]^2*zeta[3])/45 - 
    (183025492*zeta[2]^3*zeta[3])/945 - (3025992383*zeta[2]^4*zeta[3])/
     18900 - (177576214*zeta[3]^2)/9 + (52405616*zeta[2]*zeta[3]^2)/3 - 
    (125278*zeta[2]^2*zeta[3]^2)/15 - (72675100*zeta[2]^3*zeta[3]^2)/567 - 
    (139000436*zeta[3]^3)/27 - (62497672*zeta[2]*zeta[3]^3)/27 + 
    (87748412*zeta[3]^4)/81 - (346305452*zeta[5])/9 + 
    (365194336*zeta[2]*zeta[5])/9 + (70456574*zeta[2]^2*zeta[5])/45 - 
    (90210842*zeta[2]^3*zeta[5])/945 - (382188832*zeta[3]*zeta[5])/9 + 
    (138583496*zeta[2]*zeta[3]*zeta[5])/9 + 
    (22908008*zeta[2]^2*zeta[3]*zeta[5])/45 + (26818262*zeta[3]^2*zeta[5])/
     3 - (414637813*zeta[5]^2)/42 - (85008993*zeta[2]*zeta[5]^2)/14 - 
    (821579603*zeta[7])/18 + (1041303407*zeta[2]*zeta[7])/36 - 
    (17597917*zeta[2]^2*zeta[7])/40 - (1072425404*zeta[3]*zeta[7])/63 - 
    (4239825511*zeta[2]*zeta[3]*zeta[7])/378 - (370400071*zeta[5]*zeta[7])/
     162 - (4372838585*zeta[9])/162 - (5715149477*zeta[2]*zeta[9])/162 + 
    (173280985*zeta[3]*zeta[9])/243 + (5792788813*zeta[11])/108 - 
    (4639504*zeta[3, 5])/9 - (3650572*zeta[2]*zeta[3, 5])/9 - 
    (3326186*zeta[2]^2*zeta[3, 5])/45 + (2707688*zeta[3]*zeta[3, 5])/3 + 
    (64553645*zeta[3, 7])/126 - (233510273*zeta[2]*zeta[3, 7])/126 + 
    (1633089695*zeta[3, 9])/486 + (10018930*zeta[2, 1, 8])/9 + 
    (25675520*zeta[2, 1, 1, 8])/27}, -5, 8, 1]}


==> anc/rambo/Makefile <==
CUBA_CFLAGS=-I.
CUBA_LIBS=libcuba.a

GSL_CFLAGS=
GSL_LIBS=-lgsl -lgslcblas -lm

XCFLAGS=${CFLAGS} ${CUBA_CFLAGS} ${GSL_CFLAGS} -std=c99 -O2 -g -Wall -Wextra -pedantic
XLDFLAGS=${LDFLAGS} ${CUBA_LIBS} ${GSL_LIBS} -lm

all: rambo

rambo: rambo.c
	${CC} ${XCFLAGS} -o $@ rambo.c ${XLDFLAGS}

clean:
	rm -f rambo

RESULTS=\
	results/int2-dim6.txt results/int2-dim8.txt \
	results/int3-dim4.txt results/int3-dim6.txt results/int3-dim8.txt \
	results/int4-dim6.txt results/int4-dim8.txt \
	results/int5-dim6.txt results/int5-dim8.txt \
	results/int6-dim6.txt results/int6-dim8.txt \
	results/int7-dim4.txt results/int7-dim6.txt results/int7-dim8.txt \
	results/int8-dim6.txt results/int8-dim8.txt \
	results/int9-dim6.txt results/int9-dim8.txt \
	results/int10-dim4.txt results/int10-dim6.txt results/int10-dim8.txt \
	results/int11-dim4.txt results/int11-dim6.txt results/int11-dim8.txt \
	results/int12-dim6.txt results/int12-dim8.txt \
	results/int13-dim6.txt results/int13-dim8.txt \
	results/int14-dim6.txt results/int14-dim8.txt \
	results/int15-dim6.txt results/int15-dim8.txt \
	results/int16-dim6.txt results/int16-dim8.txt \
	results/int17-dim6.txt results/int17-dim8.txt \
	results/int18-dim6.txt results/int18-dim8.txt \
	results/int19-dim6.txt results/int19-dim8.txt \
	results/int20-dim6.txt results/int20-dim8.txt \
	results/int21-dim6.txt results/int21-dim8.txt \
	results/int22-dim6.txt results/int22-dim8.txt \
	results/int23-dim6.txt results/int23-dim8.txt \
	results/int24-dim6.txt results/int24-dim8.txt \
	results/int25-dim6.txt results/int25-dim8.txt \
	results/int26-dim4.txt results/int26-dim6.txt results/int26-dim8.txt \
	results/int27-dim6.txt results/int27-dim8.txt \
	results/int28-dim4.txt results/int28-dim6.txt results/int28-dim8.txt \
	results/int29-dim6.txt results/int29-dim8.txt \
	results/int30-dim6.txt results/int30-dim8.txt \
	results/int31-dim6.txt results/int31-dim8.txt

all-results: $(RESULTS)

results/%.txt:
	@mkdir -p results
	./rambo -E 10000000 -e 0.001 $$(echo $* | sed 's/int\([0-9]*\)-dim\([0-9]*\)/-d \2 \1/') | tee $@



==> anc/rambo/rambo.c <==
/* This program integrates phase space integrals in arbitrary
 * number of dimensions by using RAMBO-like mapping from hypercube
 * coordinates into phase space points together with Vegas
 * integration.
 *
 * To build this program you'll need GSL [1] and Cuba [2]
 * libraries ready. Once you have them, place the appropriate
 * compiler flags into the Makefile and run 'make'.
 *
 * Run 'make all-results' to (re)generate the 'results' folder,
 * or run './rambo -h' to see the usage of this program.
 *
 * [1] https://www.gnu.org/software/gsl/
 * [2] http://www.feynarts.de/cuba/
 */

#define _POSIX_C_SOURCE 199309L

/* RAMBO IN D DIMENSIONS
 */

#include <alloca.h>
#include <assert.h>
#include <float.h>
#include <gsl/gsl_cdf.h>
#include <math.h>

#define M_PI 3.141592653589793238462643383279502884

/* This is the total integral over the phase space of N particles
 * in D dimensions defined as:
 *     \int \prod_i(d^Dp_i \delta(p_i^2)) \delta^D(q - \sum_i p_i),
 *     where q = (w, \bar 0)
 */
double
psvolume(int d, int n, double w)
{
    return
        1.0
        * pow(0.5, n-1)
        * pow(M_PI, (d-2)*(n-1)/2.0)
        * pow(w, (d-2)*n-d)
        * pow(tgamma((d-2)/2.0), n)
        / tgamma((d-2)*(n-1)/2.0)
        / tgamma((d-2)*n/2.0);
}

/* This is the dimensionality of the hypercube used by pspoint().
 */
int
pspoint_dim(int d, int n)
{
    return d*n - (d - 1);
}

/* Uniformly generate a point in d-dimensional n-particle phase
 * space from a point in pspoint_dim(d, n)-dimensional hypercube.
 * Return 0 if successfull.
 */
int
pspoint(int d, int n, double w, const double *uniform, double *point)
{
    int uidx = 0;
    // For particle k={1,...,N} we'll generate uniform momenta
    // direction in D-1 Euclidean space, and then rotate the
    // momenta so that components {k...D-1} will fold into the
    // k-th axis.
    //
    // Such rotation preserves the value of integrals over scalar
    // products of momenta because any configuration of k points
    // can be represented in k-dimensional space. The value of
    // such a rotation is the improved integration convergence
    // with Cuba's Vegas integrator. Otherwise it's optional.
    for (int pidx = 0, axis = 1; pidx < n*d; pidx += d, axis += 1) {
        if (axis == 1) {
            double v0 = gsl_cdf_gamma_Pinv(uniform[uidx++], d-2, 1.0);
            point[0 + 0] = v0;
            point[0 + 1] = v0;
            for (int i = 2; i < d; i++) {
                point[0 + i] = 0.0;
            }
        } else {
            double vv = 0.0;
            for (int i = 1; (i < d) && (i < axis); i++) {
                double vi = gsl_cdf_ugaussian_Pinv(uniform[uidx++]); 
                point[pidx + i] = vi;
                vv += vi*vi;
            }
            if (axis < d) {
                double vv2 = 0.0;
                // This loop can be replaced by a single
                // gsl_cdf_chisq_Pinv, but that is slower and
                // doesn't seem to improve convergence.
                for (int i = axis; i < d; i++) {
                    double vi = gsl_cdf_ugaussian_Pinv(uniform[uidx++]); 
                    point[pidx + i] = 0.0;
                    vv2 += vi*vi;
                }
                //vv2 += gsl_cdf_chisq_Pinv(uniform[uidx++], d-axis);
                point[pidx + axis] = sqrt(vv2);
                vv += vv2;
            }
            if (vv == 0.0) return 1;
            double v0 = gsl_cdf_gamma_Pinv(uniform[uidx++], d-2, 1.0);
            point[pidx + 0] = v0;
            // To keep p_i^2 non-negative we'll make the norm a
            // bit smaller than it should have been.
            double norm = v0*(1.0 - DBL_EPSILON/2.0)/sqrt(vv);
            for (int i = 1; i < d; i++) {
                point[pidx + i] *= norm;
            }
        }
    }
    assert(uidx == pspoint_dim(d, n));
    double *q = alloca(d*sizeof(double));
    // q = \sum_i p_i
    for (int j = 0; j < d; j++) {
        q[j] = point[0 + j];
    }
    for (int pidx = d; pidx < n*d; pidx += d) {
        for (int j = 0; j < d; j++) {
            q[j] += point[pidx + j];
        }
    }
    // qq = q^2
    double qq = q[0]*q[0];
    for (int j = 1; j < d; j++) {
        qq -= q[j]*q[j];
    }
    double im = 1.0/sqrt(qq);
    double x = w*im;
    double a = im/(1.0 + q[0]*im);
    for (int pidx = 0; pidx < n*d; pidx += d) {
        double v0 = point[pidx + 0];
        double bq = 0.0;
        for (int i = 1; i < d; i++) {
            bq += q[i]*point[pidx + i];
        }
        point[pidx + 0] = im*x*(q[0]*v0 - bq);
        for (int i = 1; i < d; i++) {
            point[pidx + i] = x*(point[pidx + i] + im*q[i]*(a*bq - v0));
        }
    }
    if (0) { // Sanity check
        // q = \sum_i p_i
        for (int j = 0; j < d; j++) {
            q[j] = point[0 + j];
        }
        for (int pidx = d; pidx < n*d; pidx += d) {
            for (int j = 0; j < d; j++) {
                q[j] += point[pidx + j];
            }
        }
        // q \approx (w, \bar 0)
        assert(fabs(q[0] - w) < 1e-14);
        for (int i = 1; i < d; i++) {
            assert(fabs(q[i]) < 1e-14);
        }
        for (int pidx = 0; pidx < n*d; pidx += d) {
            // pp = p_i^2
            double pp = point[pidx + 0]*point[pidx + 0];
            for (int i = 1; i < d; i++) {
                pp -= point[pidx + i]*point[pidx + i];
            }
            // pp \approx 0
            assert(fabs(pp) < 1e-12);
        }
    }
    return 0;
}

/* PHASE-SPACE INTEGRALS
 */

#include <cuba.h>
#include <gsl/gsl_monte_vegas.h>

double
sproduct(int d, int n, const double *p, int i, int j)
{
    assert(i < n);
    assert(j < n);
    double sp = 0.0;
    for (int k = 1; k < d; k++) {
        sp += p[i*d + k]*p[j*d + k];
    }
    return p[i*d + 0]*p[j*d + 0] - sp;
}

double
integrand(int integral, int d, int n, const double *x, double alpha)
{
    double *p = alloca(n*d*sizeof(double));
    if (pspoint(d, n, 1.0, x, p) != 0) return 0.0;
#define SP(i, j) sproduct(d, n, p, i-1, j-1)
#define Q1(i) (1.0 - 2.0*p[(i-1)*d + 0])
#define Q(i, j) (1.0 - 2.0*(p[(i-1)*d + 0] + p[(j-1)*d + 0]) + 2.0*SP(i, j))
    switch (integral) {
        case 1: // phase space volume
            return 1.0;
        case 2: // 12 14 23 34
            return (1.0/16)/(SP(1,2)*SP(1,4)*SP(2,3)*SP(3,4) + alpha);
        case 3: // q1 q5
            return (1.0)/(Q1(1)*Q1(5) + alpha);
        case 4: // 12 13 q2 q3
            return (1.0/4)/(SP(1,2)*SP(1,3)*Q1(2)*Q1(3) + alpha);
        case 5: // 12 34 q2 q3
            return (1.0/4)/(SP(1,2)*SP(3,4)*Q1(2)*Q1(3) + alpha);
        case 6: // 12 13 q2 q4 45 35
            return (1.0/16)/(SP(1,2)*SP(1,3)*Q1(2)*Q1(4)*SP(4,5)*SP(3,5) + alpha);
        case 7: // q45 q34
            return (1.0)/(Q(4,5)*Q(3,4) + alpha);
        case 8: // 13 14 q45 q35
            return (1.0/4)/(SP(1,3)*SP(1,4)*Q(4,5)*Q(3,5) + alpha);
        case 9: // 12 23 q23 q12
            return (1.0/4)/(SP(1,2)*SP(2,3)*Q(2,3)*Q(1,2) + alpha);
        case 10: // q1 q45
            return (1.0)/(Q1(1)*Q(4,5) + alpha);
        case 11: // q1 q45 q14 q5
            return (1.0)/(Q1(1)*Q(4,5)*Q(1,4)*Q1(5) + alpha);
        case 12: // 12 q23 q5
            return (1.0/2)/(SP(1,2)*Q(2,3)*Q1(5) + alpha);
        case 13: // 12 13 q35 q5 q2
            return (1.0/4)/(SP(1,2)*SP(1,3)*Q(3,5)*Q1(5)*Q1(2) + alpha);
        case 14: // q2 12 q23 q5
            return (1.0/2)/(Q1(2)*SP(1,2)*Q(2,3)*Q1(5) + alpha);
        case 15: // 12 13 q35 q25 q2 q3
            return (1.0/4)/(SP(1,2)*SP(1,3)*Q(3,5)*Q(2,5)*Q1(2)*Q1(3) + alpha);
        case 16: // 12 34 q2 q3 q35 q25
            return (1.0/4)/(SP(1,2)*SP(3,4)*Q1(2)*Q1(3)*Q(3,5)*Q(2,5) + alpha);
        case 17: // 12 34 q13
            return (1.0/4)/(SP(1,2)*SP(3,4)*Q(1,3) + alpha);
        case 18: // 12 13 25 q35 q5 q4
            return (1.0/8)/(SP(1,2)*SP(1,3)*SP(2,5)*Q(3,5)*Q1(5)*Q1(4) + alpha);
        case 19: // 12 13 25 q35 q13 q5
            return (1.0/8)/(SP(1,2)*SP(1,3)*SP(2,5)*Q(3,5)*Q(1,3)*Q1(5) + alpha);
        case 20: // 12 13 q35 q25 35 25
            return (1.0/16)/(SP(1,2)*SP(1,3)*Q(3,5)*Q(2,5)*SP(3,5)*SP(2,5) + alpha);
        case 21: // 12 13 24 q12 q5
            return (1.0/8)/(SP(1,2)*SP(1,3)*SP(2,4)*Q(1,2)*Q1(5) + alpha);
        case 22: // 12 13 24 q12 45 q5
            return (1.0/16)/(SP(1,2)*SP(1,3)*SP(2,4)*Q(1,2)*SP(4,5)*Q1(5) + alpha);
        case 23: // 12 13 25 45 q25 q12
            return (1.0/16)/(SP(1,2)*SP(1,3)*SP(2,5)*SP(4,5)*Q(2,5)*Q(1,2) + alpha);
        case 24: // 12 13 45 q25 q5 q3
            return (1.0/8)/(SP(1,2)*SP(1,3)*SP(4,5)*Q(2,5)*Q1(5)*Q1(3) + alpha);
        case 25: // 12 13 45 q25 q12 q5
            return (1.0/8)/(SP(1,2)*SP(1,3)*SP(4,5)*Q(2,5)*Q(1,2)*Q1(5) + alpha);
        case 26: // q12 q45
            return (1.0)/(Q(1,2)*Q(4,5) + alpha);
        case 27: // 12 q1 q45 q13
            return (1.0/2)/(SP(1,2)*Q1(1)*Q(4,5)*Q(1,3) + alpha);
        case 28: // q45 q12 q5 q1
            return (1.0)/(Q(4,5)*Q(1,2)*Q1(5)*Q1(1) + alpha);
        case 29: // 12 q45 25 q13 q5 q1
            return (1.0/4)/(SP(1,2)*Q(4,5)*SP(2,5)*Q(1,3)*Q1(5)*Q1(1) + alpha);
        case 30: // 12 13 q34 q25 q5 q3
            return (1.0/4)/(SP(1,2)*SP(1,3)*Q(3,4)*Q(2,5)*Q1(5)*Q1(3) + alpha);
        case 31: // 12 13 q34 q25 q5 q4
            return (1.0/4)/(SP(1,2)*SP(1,3)*Q(3,4)*Q(2,5)*Q1(5)*Q1(4) + alpha);
    }
    return 0.0;
}

typedef struct Integrand {
    int integral;
    int n;
    int d;
    double alpha;
} Integrand;

int
integrand_cuba(const int *ndim, const cubareal x[], const int *ncomp, cubareal f[], void *userdata)
{
    Integrand *i = (Integrand*)userdata;
    int d = i->d;
    int n = i->n;
    double alpha = i->alpha;
    assert(*ndim == pspoint_dim(d, n));
    assert(*ncomp == 1);
    f[0] = integrand(i->integral, d, n, x, alpha);
    return 0;
}

double
integrand_gsl(double *x, size_t ndim, void *userdata)
{
    Integrand *i = (Integrand*)userdata;
    int d = i->d;
    int n = i->n;
    double alpha = i->alpha;
    assert((int)ndim == pspoint_dim(d, n));
    return integrand(i->integral, d, n, x, alpha);
}

/* MAIN
 */

#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <time.h>
#include <unistd.h>

#define countof(arr) (sizeof(arr)/sizeof((arr)[0]))

double
timestamp()
{
    struct timespec ts;
    clock_gettime(CLOCK_MONOTONIC, &ts);
    return ts.tv_sec + ts.tv_nsec*1e-9;
}

void
print_num(double x, double dx)
{
    char s1[512], s2[512], s3[512];
    snprintf(s1, countof(s1), "%.10f", x-dx);
    snprintf(s2, countof(s2), "%.10f", x);
    snprintf(s3, countof(s3), "%.10f", x+dx);
    char *d1 = strchr(s1, '.');
    char *d3 = strchr(s3, '.');
    if ((d1 - s1) != (d3 - s3)) {
        putchar('(');
        for (char *s = s2; *s; s++) putchar(*s);
        putchar(')');
    } else {
        int printedpar = 0;
        for (size_t i = 0; (i < countof(s2)) && s2[i]; i++) {
            if (!printedpar && (s2[i] != s1[i]) && (s2[i] != s3[i])) {
                printedpar = 1;
                putchar('(');
            }
            putchar(s2[i]);
        }
        if (!printedpar) putchar('(');
        putchar(')');
    }
}

void
usage(const char *progname)
{
    fprintf(stderr,
        "Usage: %s [-d num] [-e num] [-E num] integral\n"
        "Arguments:\n"
        "     integral   the number of the integral to calculate (1-31)\n"
        "Options:\n"
        "    -d num      integrate in this many dimensions (default: 6)\n"
        "    -e num      target this relative accuracy (default: 0.01)\n"
        "    -E num      start with this many evaluations (default: 1000000)\n"
        "Environment variables:\n"
        "    CUBACORES   number of cores to use for integration\n",
        progname);
    exit(1);
}

#define min(X, Y) (((X) < (Y)) ? (X) : (Y))

int
main(int argc, char *argv[])
{
    int nparticles = 5;
    int ndims = 6;
    int usecuba = 1;
    double epsilon = 0.01;
    long nevals = 1*1000*1000;
    for (int opt; ((opt = getopt(argc, argv, "d:E:e:hCG")) != -1);) {
        switch (opt) {
            case 'd': ndims = atoi(optarg); break;
            case 'e': epsilon = strtod(optarg, NULL); break;
            case 'E': nevals = atol(optarg); break;
            case 'C': usecuba = 1; break;
            case 'G': usecuba = 0; break;
            case 'h': usage(argv[0]); break;
            default: usage(argv[0]); break;
        }
    }
    if (optind == argc) usage(argv[0]);
    setvbuf(stdout, NULL, _IOLBF, 0);
    gsl_rng_env_setup();
    for (; optind < argc; optind++) {
        int integral = atoi(argv[optind]);
        if (!((1 <= integral) && (integral <= 31))) {
            printf("UNKNOWN INTEGRAL: %s\n", argv[optind]);
            continue;
        }
        int nparams = pspoint_dim(ndims, nparticles);
        printf("INTEGRAL = %d\n", integral);
        printf("       D = %d\n", ndims);
        printf("       N = %d\n", nparticles);
        printf(" NPARAMS = %d\n", nparams);
        printf("  NEVALS = %ld\n", nevals);
        printf("     EPS = %.2g\n", epsilon);
        printf("PSVOLUME = %.10g\n", psvolume(ndims, nparticles, 1.0));
        gsl_rng *rng = gsl_rng_alloc(gsl_rng_default);
        gsl_monte_vegas_state *mc = gsl_monte_vegas_alloc(nparams);
        assert(mc != NULL);
        Integrand iparams = {
            .alpha=1.0,
            .d=ndims,
            .n=nparticles,
            .integral=integral
        };
        gsl_monte_function fn = { integrand_gsl, nparams, (void*)&iparams };
        assert(gsl_monte_vegas_init(mc) == 0);
        long maxnevals = nevals*128;
        for (int k = 30; k <= 100; k += 10) {
            double alpha = pow(2, -k);
            double t1 = timestamp();
            iparams.alpha = alpha;
            printf(" * * * * * * * * *\n");
            printf("   alpha = 2^(-%d)\n", k);
            if (usecuba) { // Integrate with Cuba
                int neval = -1;
                int fail = -1;
                double result = -1;
                double error = -1;
                double prob = -1;
                for (int iter = 0; iter < 5; iter++) {
                    Vegas(nparams, 1,
                            integrand_cuba, (void*)&iparams, 1, // integrand_t integrand, void *userdata, const int nvec,
                            epsilon, 1e-12, // const cubareal epsrel, const cubareal epsabs,
                            1, 0, // const int flags, const int seed,
                            nevals, 4*nevals, // const int mineval, const int maxeval,
                            nevals/5, nevals/11, 10000, // const int nstart, const int nincrease, const int nbatch,
                            0, NULL, NULL, // const int gridno, const char *statefile, void *spin,
                            &neval, &fail, // int *neval, int *fail,
                            &result, &error, &prob);
                    printf("integral = "); print_num(result, error); printf("\n");
                    printf("   error = %.10f\n", error);
                    printf("    prob = %.5g\n", prob);
                    // We're not testing for prob < 0.1 because
                    // Cuba's quasi-random point generation often
                    // makes the integral converge faster than
                    // the variance estimation would tell us,
                    // thus lowering chi-squared value.
                    //
                    // Strictly speaking chi-squared test in
                    // not applicable here at all, but that is
                    // what Cuba gives you.
                    if (prob > 0.9) {
                        printf("     ~ poor chi2 ~\n");
                        nevals = min(3*nevals + nevals/7, maxnevals);
                        continue;
                    }
                    if (fabs(error/result) > epsilon) {
                        printf("     ~ poor accuracy ~\n");
                        nevals = min(3*nevals + nevals/7, maxnevals);
                        continue;
                    }
                    break;
                }
                printf("totevals = %d\n", neval);
            }
            if (!usecuba) { // Integrate with GSL
                int iterations = 5;
                double result = -1;
                double abserr = -1;
                double *x0 = alloca(nparams*sizeof(double));
                double *x1 = alloca(nparams*sizeof(double));
                for (int i = 0; i < nparams; i++) {
                    x0[i] = 0.0;
                    x1[i] = 1.0;
                }
                gsl_monte_vegas_params mcp;
                gsl_monte_vegas_params_get(mc, &mcp);
                mcp.iterations = iterations;
                mcp.verbose = 1;
                mcp.ostream = stdout;
                gsl_monte_vegas_params_set(mc, &mcp);
                if (mcp.stage == 0) {
                    long evals = nevals/4/iterations;
                    printf("  nevals = %ld*%d (warmup)\n", evals, iterations);
                    gsl_monte_vegas_integrate(&fn, x0, x1, nparams, evals, rng, mc, &result, &abserr);
                }
                for (int iter = 0; iter < 10; iter++) {
                    long evals = nevals/iterations;
                    printf("  nevals = %ld*%d\n", evals, iterations);
                    gsl_monte_vegas_integrate(&fn, x0, x1, nparams, evals, rng, mc, &result, &abserr);
                    printf("integral = "); print_num(result, abserr); printf("\n");
                    printf("   error = %.10f\n", abserr);
                    double chisq = gsl_monte_vegas_chisq(mc);
                    printf("chi2/dof = %.10f\n", chisq);
                    if (fabs(chisq - 1.0) > 0.6) {
                        printf("     ~ poor chi2 ~\n");
                        nevals = min(nevals + nevals/2, maxnevals);
                        continue;
                    }
                    if (fabs(abserr/result) > epsilon) {
                        printf("     ~ poor accuracy ~\n");
                        nevals = min(nevals + nevals, maxnevals);
                        continue;
                    }
                    break;
                }
            }
            double t2 = timestamp();
            printf("    time = %.3gs\n", t2-t1);
        }
        gsl_monte_vegas_free(mc);
    }
    return 0;
}


==> anc/rambo/results/int10-dim4.txt <==
INTEGRAL = 10
       D = 4
       N = 5
 NPARAMS = 17
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 0.04227825132
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 10.4242 +- 0.0150026  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 10.4317 +- 0.00509329  	chisq 0.284908 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 10.4355 +- 0.00321006  	chisq 1.18628 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 10.4356 +- 0.00237721  	chisq 1.18836 (3 df)
integral = 10.43(55618346)
   error = 0.0023772073
    prob = 0.2442
totevals = 14000000
    time = 89.1s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 10.4242 +- 0.0150026  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 10.4317 +- 0.00509331  	chisq 0.284921 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 10.4355 +- 0.00321007  	chisq 1.18634 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 10.4356 +- 0.00237723  	chisq 1.18841 (3 df)
integral = 10.43(55627080)
   error = 0.0023772271
    prob = 0.24422
totevals = 14000000
    time = 89.1s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 10.4242 +- 0.0150026  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 10.4317 +- 0.00509331  	chisq 0.284921 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 10.4355 +- 0.00321007  	chisq 1.18634 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 10.4356 +- 0.00237723  	chisq 1.18841 (3 df)
integral = 10.43(55627088)
   error = 0.0023772271
    prob = 0.24422
totevals = 14000000
    time = 89.3s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 10.4242 +- 0.0150026  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 10.4317 +- 0.00509331  	chisq 0.284921 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 10.4355 +- 0.00321007  	chisq 1.18634 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 10.4356 +- 0.00237723  	chisq 1.18841 (3 df)
integral = 10.43(55627088)
   error = 0.0023772271
    prob = 0.24422
totevals = 14000000
    time = 89.1s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 10.4242 +- 0.0150026  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 10.4317 +- 0.00509331  	chisq 0.284921 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 10.4355 +- 0.00321007  	chisq 1.18634 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 10.4356 +- 0.00237723  	chisq 1.18841 (3 df)
integral = 10.43(55627088)
   error = 0.0023772271
    prob = 0.24422
totevals = 14000000
    time = 89s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 10.4242 +- 0.0150026  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 10.4317 +- 0.00509331  	chisq 0.284921 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 10.4355 +- 0.00321007  	chisq 1.18634 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 10.4356 +- 0.00237723  	chisq 1.18841 (3 df)
integral = 10.43(55627088)
   error = 0.0023772271
    prob = 0.24422
totevals = 14000000
    time = 88.9s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 10.4242 +- 0.0150026  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 10.4317 +- 0.00509331  	chisq 0.284921 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 10.4355 +- 0.00321007  	chisq 1.18634 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 10.4356 +- 0.00237723  	chisq 1.18841 (3 df)
integral = 10.43(55627088)
   error = 0.0023772271
    prob = 0.24422
totevals = 14000000
    time = 88.8s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 10.4242 +- 0.0150026  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 10.4317 +- 0.00509331  	chisq 0.284921 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 10.4355 +- 0.00321007  	chisq 1.18634 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 10.4356 +- 0.00237723  	chisq 1.18841 (3 df)
integral = 10.43(55627088)
   error = 0.0023772271
    prob = 0.24422
totevals = 14000000
    time = 89s


==> anc/rambo/results/int10-dim6.txt <==
INTEGRAL = 10
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 7.15045 +- 0.00305676  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 7.15081 +- 0.00111468  	chisq 0.0162479 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 7.1508 +- 0.000675316  	chisq 0.0163884 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 7.15078 +- 0.000496721  	chisq 0.0192799 (3 df)
integral = 7.150(7779472)
   error = 0.0004967206
    prob = 0.00070789
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 7.15045 +- 0.00305676  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 7.15081 +- 0.00111468  	chisq 0.0162478 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 7.1508 +- 0.000675316  	chisq 0.0163884 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 7.15078 +- 0.000496721  	chisq 0.0192799 (3 df)
integral = 7.150(7780121)
   error = 0.0004967206
    prob = 0.00070789
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 7.15045 +- 0.00305676  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 7.15081 +- 0.00111468  	chisq 0.0162478 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 7.1508 +- 0.000675316  	chisq 0.0163884 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 7.15078 +- 0.000496721  	chisq 0.0192799 (3 df)
integral = 7.150(7780122)
   error = 0.0004967206
    prob = 0.00070789
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 7.15045 +- 0.00305676  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 7.15081 +- 0.00111468  	chisq 0.0162478 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 7.1508 +- 0.000675316  	chisq 0.0163884 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 7.15078 +- 0.000496721  	chisq 0.0192799 (3 df)
integral = 7.150(7780122)
   error = 0.0004967206
    prob = 0.00070789
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 7.15045 +- 0.00305676  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 7.15081 +- 0.00111468  	chisq 0.0162478 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 7.1508 +- 0.000675316  	chisq 0.0163884 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 7.15078 +- 0.000496721  	chisq 0.0192799 (3 df)
integral = 7.150(7780122)
   error = 0.0004967206
    prob = 0.00070789
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 7.15045 +- 0.00305676  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 7.15081 +- 0.00111468  	chisq 0.0162478 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 7.1508 +- 0.000675316  	chisq 0.0163884 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 7.15078 +- 0.000496721  	chisq 0.0192799 (3 df)
integral = 7.150(7780122)
   error = 0.0004967206
    prob = 0.00070789
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 7.15045 +- 0.00305676  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 7.15081 +- 0.00111468  	chisq 0.0162478 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 7.1508 +- 0.000675316  	chisq 0.0163884 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 7.15078 +- 0.000496721  	chisq 0.0192799 (3 df)
integral = 7.150(7780122)
   error = 0.0004967206
    prob = 0.00070789
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 7.15045 +- 0.00305676  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 7.15081 +- 0.00111468  	chisq 0.0162478 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 7.1508 +- 0.000675316  	chisq 0.0163884 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 7.15078 +- 0.000496721  	chisq 0.0192799 (3 df)
integral = 7.150(7780122)
   error = 0.0004967206
    prob = 0.00070789
totevals = 14000000
    time = 120s


==> anc/rambo/results/int10-dim8.txt <==
INTEGRAL = 10
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 6.50923 +- 0.00193228  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 6.50925 +- 0.000698803  	chisq 6.17163e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 6.5093 +- 0.000400809  	chisq 0.0100702 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 6.50928 +- 0.000287345  	chisq 0.0177207 (3 df)
integral = 6.509(2780811)
   error = 0.0002873453
    prob = 0.00062407
totevals = 14000000
    time = 134s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 6.50923 +- 0.00193228  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 6.50925 +- 0.000698803  	chisq 6.17163e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 6.5093 +- 0.000400809  	chisq 0.0100702 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 6.50928 +- 0.000287345  	chisq 0.0177207 (3 df)
integral = 6.509(2781275)
   error = 0.0002873453
    prob = 0.00062407
totevals = 14000000
    time = 134s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 6.50923 +- 0.00193228  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 6.50925 +- 0.000698803  	chisq 6.17163e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 6.5093 +- 0.000400809  	chisq 0.0100702 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 6.50928 +- 0.000287345  	chisq 0.0177207 (3 df)
integral = 6.509(2781275)
   error = 0.0002873453
    prob = 0.00062407
totevals = 14000000
    time = 134s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 6.50923 +- 0.00193228  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 6.50925 +- 0.000698803  	chisq 6.17163e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 6.5093 +- 0.000400809  	chisq 0.0100702 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 6.50928 +- 0.000287345  	chisq 0.0177207 (3 df)
integral = 6.509(2781275)
   error = 0.0002873453
    prob = 0.00062407
totevals = 14000000
    time = 134s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 6.50923 +- 0.00193228  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 6.50925 +- 0.000698803  	chisq 6.17163e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 6.5093 +- 0.000400809  	chisq 0.0100702 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 6.50928 +- 0.000287345  	chisq 0.0177207 (3 df)
integral = 6.509(2781275)
   error = 0.0002873453
    prob = 0.00062407
totevals = 14000000
    time = 134s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 6.50923 +- 0.00193228  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 6.50925 +- 0.000698803  	chisq 6.17163e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 6.5093 +- 0.000400809  	chisq 0.0100702 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 6.50928 +- 0.000287345  	chisq 0.0177207 (3 df)
integral = 6.509(2781275)
   error = 0.0002873453
    prob = 0.00062407
totevals = 14000000
    time = 134s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 6.50923 +- 0.00193228  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 6.50925 +- 0.000698803  	chisq 6.17163e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 6.5093 +- 0.000400809  	chisq 0.0100702 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 6.50928 +- 0.000287345  	chisq 0.0177207 (3 df)
integral = 6.509(2781275)
   error = 0.0002873453
    prob = 0.00062407
totevals = 14000000
    time = 134s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 6.50923 +- 0.00193228  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 6.50925 +- 0.000698803  	chisq 6.17163e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 6.5093 +- 0.000400809  	chisq 0.0100702 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 6.50928 +- 0.000287345  	chisq 0.0177207 (3 df)
integral = 6.509(2781275)
   error = 0.0002873453
    prob = 0.00062407
totevals = 14000000
    time = 134s


==> anc/rambo/results/int11-dim4.txt <==
INTEGRAL = 11
       D = 4
       N = 5
 NPARAMS = 17
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 0.04227825132
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 221.808 +- 2.75025  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 226.322 +- 1.64534  	chisq 4.19407 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 227.912 +- 1.11955  	chisq 5.93411 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 227.963 +- 0.669321  	chisq 5.93728 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 228.155 +- 0.381742  	chisq 6.05955 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 228.143 +- 0.26398  	chisq 6.06126 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 228.28 +- 0.205578  	chisq 6.74196 (6 df)
integral = 228.(2799885253)
   error = 0.2055783179
    prob = 0.65463
totevals = 33090890
    time = 143s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 221.822 +- 2.75329  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 226.376 +- 1.65345  	chisq 4.27757 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 228.133 +- 1.13414  	chisq 6.41109 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 228.519 +- 1.05823  	chisq 7.30577 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 229.013 +- 0.961462  	chisq 8.55541 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 228.634 +- 0.610899  	chisq 8.81658 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 228.622 +- 0.358233  	chisq 8.81715 (6 df)

Iteration 8:  41454520 integrand evaluations so far
[1] 228.957 +- 0.28655  	chisq 11.245 (7 df)
integral = 228.(9568348238)
   error = 0.2865498204
    prob = 0.87172
     ~ poor chi2 ~

Iteration 1:  8000000 integrand evaluations so far
[1] 224.148 +- 1.94009  	chisq 0 (0 df)

Iteration 2:  19636363 integrand evaluations so far
[1] 227.732 +- 1.15894  	chisq 5.30724 (1 df)

Iteration 3:  34909089 integrand evaluations so far
[1] 228.587 +- 0.851346  	chisq 6.48858 (2 df)

Iteration 4:  53818178 integrand evaluations so far
[1] 228.802 +- 0.830506  	chisq 7.81472 (3 df)

Iteration 5:  76363630 integrand evaluations so far
[1] 228.682 +- 0.699711  	chisq 7.88641 (4 df)

Iteration 6:  102545445 integrand evaluations so far
[1] 229.056 +- 0.294012  	chisq 8.23247 (5 df)

Iteration 7:  132363623 integrand evaluations so far
[1] 228.996 +- 0.212723  	chisq 8.32083 (6 df)
integral = 228.(9956277813)
   error = 0.2127229550
    prob = 0.78447
totevals = 132363623
    time = 756s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  8000000 integrand evaluations so far
[1] 224.148 +- 1.9401  	chisq 0 (0 df)

Iteration 2:  19636363 integrand evaluations so far
[1] 227.732 +- 1.15894  	chisq 5.30759 (1 df)

Iteration 3:  34909089 integrand evaluations so far
[1] 228.58 +- 0.851236  	chisq 6.46973 (2 df)

Iteration 4:  53818178 integrand evaluations so far
[1] 228.976 +- 0.764565  	chisq 7.58997 (3 df)

Iteration 5:  76363630 integrand evaluations so far
[1] 228.57 +- 0.502601  	chisq 8.08559 (4 df)

Iteration 6:  102545445 integrand evaluations so far
[1] 229.168 +- 0.235663  	chisq 9.89939 (5 df)

Iteration 7:  132363623 integrand evaluations so far
[1] 229.053 +- 0.155115  	chisq 10.3253 (6 df)
integral = 229.(0525157709)
   error = 0.1551153605
    prob = 0.8884
     ~ poor chi2 ~

Iteration 1:  32000000 integrand evaluations so far
[1] 228.577 +- 2.10929  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 228.777 +- 0.73769  	chisq 0.0102417 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 228.561 +- 0.284552  	chisq 0.111381 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 228.83 +- 0.134383  	chisq 1.26515 (3 df)
integral = 228.(8301313402)
   error = 0.1343825863
    prob = 0.26258
totevals = 215272724
    time = 1.52e+03s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  32000000 integrand evaluations so far
[1] 228.577 +- 2.10929  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 228.777 +- 0.73769  	chisq 0.0102418 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 228.561 +- 0.284552  	chisq 0.11138 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 228.83 +- 0.134383  	chisq 1.26518 (3 df)
integral = 228.(8301369581)
   error = 0.1343829346
    prob = 0.26258
totevals = 215272724
    time = 941s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  32000000 integrand evaluations so far
[1] 228.577 +- 2.10929  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 228.777 +- 0.73769  	chisq 0.0102418 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 228.561 +- 0.284552  	chisq 0.11138 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 228.83 +- 0.134383  	chisq 1.26518 (3 df)
integral = 228.(8301369636)
   error = 0.1343829349
    prob = 0.26258
totevals = 215272724
    time = 933s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  32000000 integrand evaluations so far
[1] 228.577 +- 2.10929  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 228.777 +- 0.73769  	chisq 0.0102418 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 228.561 +- 0.284552  	chisq 0.11138 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 228.83 +- 0.134383  	chisq 1.26518 (3 df)
integral = 228.(8301369636)
   error = 0.1343829349
    prob = 0.26258
totevals = 215272724
    time = 910s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  32000000 integrand evaluations so far
[1] 228.577 +- 2.10929  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 228.777 +- 0.73769  	chisq 0.0102418 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 228.561 +- 0.284552  	chisq 0.11138 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 228.83 +- 0.134383  	chisq 1.26518 (3 df)
integral = 228.(8301369636)
   error = 0.1343829349
    prob = 0.26258
totevals = 215272724
    time = 902s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  32000000 integrand evaluations so far
[1] 228.577 +- 2.10929  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 228.777 +- 0.73769  	chisq 0.0102418 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 228.561 +- 0.284552  	chisq 0.11138 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 228.83 +- 0.134383  	chisq 1.26518 (3 df)
integral = 228.(8301369636)
   error = 0.1343829349
    prob = 0.26258
totevals = 215272724
    time = 902s


==> anc/rambo/results/int11-dim6.txt <==
INTEGRAL = 11
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 62.6804 +- 0.0741455  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62.6861 +- 0.0230031  	chisq 0.00635373 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 62.6743 +- 0.0132838  	chisq 0.396735 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 62.669 +- 0.00952176  	chisq 0.726139 (3 df)
integral = 62.6(690032707)
   error = 0.0095217641
    prob = 0.13296
totevals = 14000000
    time = 123s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 62.6804 +- 0.0741457  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62.6861 +- 0.0230032  	chisq 0.00635383 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 62.6743 +- 0.0132838  	chisq 0.396723 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 62.669 +- 0.00952178  	chisq 0.726279 (3 df)
integral = 62.6(690161041)
   error = 0.0095217835
    prob = 0.13299
totevals = 14000000
    time = 123s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 62.6804 +- 0.0741457  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62.6861 +- 0.0230032  	chisq 0.00635383 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 62.6743 +- 0.0132838  	chisq 0.396723 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 62.669 +- 0.00952178  	chisq 0.726279 (3 df)
integral = 62.6(690161177)
   error = 0.0095217835
    prob = 0.13299
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 62.6804 +- 0.0741457  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62.6861 +- 0.0230032  	chisq 0.00635383 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 62.6743 +- 0.0132838  	chisq 0.396723 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 62.669 +- 0.00952178  	chisq 0.726279 (3 df)
integral = 62.6(690161178)
   error = 0.0095217835
    prob = 0.13299
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 62.6804 +- 0.0741457  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62.6861 +- 0.0230032  	chisq 0.00635383 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 62.6743 +- 0.0132838  	chisq 0.396723 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 62.669 +- 0.00952178  	chisq 0.726279 (3 df)
integral = 62.6(690161178)
   error = 0.0095217835
    prob = 0.13299
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 62.6804 +- 0.0741457  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62.6861 +- 0.0230032  	chisq 0.00635383 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 62.6743 +- 0.0132838  	chisq 0.396723 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 62.669 +- 0.00952178  	chisq 0.726279 (3 df)
integral = 62.6(690161178)
   error = 0.0095217835
    prob = 0.13299
totevals = 14000000
    time = 123s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 62.6804 +- 0.0741457  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62.6861 +- 0.0230032  	chisq 0.00635383 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 62.6743 +- 0.0132838  	chisq 0.396723 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 62.669 +- 0.00952178  	chisq 0.726279 (3 df)
integral = 62.6(690161178)
   error = 0.0095217835
    prob = 0.13299
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 62.6804 +- 0.0741457  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62.6861 +- 0.0230032  	chisq 0.00635383 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 62.6743 +- 0.0132838  	chisq 0.396723 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 62.669 +- 0.00952178  	chisq 0.726279 (3 df)
integral = 62.6(690161178)
   error = 0.0095217835
    prob = 0.13299
totevals = 14000000
    time = 122s


==> anc/rambo/results/int11-dim8.txt <==
INTEGRAL = 11
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 47.6629 +- 0.0319851  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 47.6625 +- 0.0104358  	chisq 0.000129548 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 47.6639 +- 0.00590901  	chisq 0.0237228 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 47.6634 +- 0.0042033  	chisq 0.0350622 (3 df)
integral = 47.66(34277585)
   error = 0.0042032975
    prob = 0.0017279
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 47.6629 +- 0.0319851  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 47.6626 +- 0.0104358  	chisq 0.000129554 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 47.6639 +- 0.00590901  	chisq 0.0237231 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 47.6634 +- 0.0042033  	chisq 0.0350627 (3 df)
integral = 47.66(34317748)
   error = 0.0042032987
    prob = 0.0017279
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 47.6629 +- 0.0319851  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 47.6626 +- 0.0104358  	chisq 0.000129554 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 47.6639 +- 0.00590901  	chisq 0.0237231 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 47.6634 +- 0.0042033  	chisq 0.0350627 (3 df)
integral = 47.66(34317787)
   error = 0.0042032987
    prob = 0.0017279
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 47.6629 +- 0.0319851  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 47.6626 +- 0.0104358  	chisq 0.000129554 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 47.6639 +- 0.00590901  	chisq 0.0237231 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 47.6634 +- 0.0042033  	chisq 0.0350627 (3 df)
integral = 47.66(34317787)
   error = 0.0042032987
    prob = 0.0017279
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 47.6629 +- 0.0319851  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 47.6626 +- 0.0104358  	chisq 0.000129554 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 47.6639 +- 0.00590901  	chisq 0.0237231 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 47.6634 +- 0.0042033  	chisq 0.0350627 (3 df)
integral = 47.66(34317787)
   error = 0.0042032987
    prob = 0.0017279
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 47.6629 +- 0.0319851  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 47.6626 +- 0.0104358  	chisq 0.000129554 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 47.6639 +- 0.00590901  	chisq 0.0237231 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 47.6634 +- 0.0042033  	chisq 0.0350627 (3 df)
integral = 47.66(34317787)
   error = 0.0042032987
    prob = 0.0017279
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 47.6629 +- 0.0319851  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 47.6626 +- 0.0104358  	chisq 0.000129554 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 47.6639 +- 0.00590901  	chisq 0.0237231 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 47.6634 +- 0.0042033  	chisq 0.0350627 (3 df)
integral = 47.66(34317787)
   error = 0.0042032987
    prob = 0.0017279
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 47.6629 +- 0.0319851  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 47.6626 +- 0.0104358  	chisq 0.000129554 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 47.6639 +- 0.00590901  	chisq 0.0237231 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 47.6634 +- 0.0042033  	chisq 0.0350627 (3 df)
integral = 47.66(34317787)
   error = 0.0042032987
    prob = 0.0017279
totevals = 14000000
    time = 136s


==> anc/rambo/results/int12-dim6.txt <==
INTEGRAL = 12
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 157.164 +- 0.36475  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 157.384 +- 0.110245  	chisq 0.403167 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 157.349 +- 0.0561961  	chisq 0.544274 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 157.338 +- 0.0376589  	chisq 0.604961 (3 df)
integral = 157.3(384325695)
   error = 0.0376589011
    prob = 0.1047
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 157.164 +- 0.364781  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 157.385 +- 0.110286  	chisq 0.404393 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 157.35 +- 0.056227  	chisq 0.545026 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 157.339 +- 0.0376766  	chisq 0.606014 (3 df)
integral = 157.3(393390241)
   error = 0.0376766295
    prob = 0.10495
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 157.164 +- 0.364781  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 157.385 +- 0.110286  	chisq 0.404394 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 157.35 +- 0.056227  	chisq 0.545027 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 157.339 +- 0.0376766  	chisq 0.606015 (3 df)
integral = 157.3(393399175)
   error = 0.0376766438
    prob = 0.10495
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 157.164 +- 0.364781  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 157.385 +- 0.110286  	chisq 0.404394 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 157.35 +- 0.056227  	chisq 0.545027 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 157.339 +- 0.0376766  	chisq 0.606015 (3 df)
integral = 157.3(393399184)
   error = 0.0376766438
    prob = 0.10495
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 157.164 +- 0.364781  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 157.385 +- 0.110286  	chisq 0.404394 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 157.35 +- 0.056227  	chisq 0.545027 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 157.339 +- 0.0376766  	chisq 0.606015 (3 df)
integral = 157.3(393399184)
   error = 0.0376766438
    prob = 0.10495
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 157.164 +- 0.364781  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 157.385 +- 0.110286  	chisq 0.404394 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 157.35 +- 0.056227  	chisq 0.545027 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 157.339 +- 0.0376766  	chisq 0.606015 (3 df)
integral = 157.3(393399184)
   error = 0.0376766438
    prob = 0.10495
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 157.164 +- 0.364781  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 157.385 +- 0.110286  	chisq 0.404394 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 157.35 +- 0.056227  	chisq 0.545027 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 157.339 +- 0.0376766  	chisq 0.606015 (3 df)
integral = 157.3(393399184)
   error = 0.0376766438
    prob = 0.10495
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 157.164 +- 0.364781  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 157.385 +- 0.110286  	chisq 0.404394 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 157.35 +- 0.056227  	chisq 0.545027 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 157.339 +- 0.0376766  	chisq 0.606015 (3 df)
integral = 157.3(393399184)
   error = 0.0376766438
    prob = 0.10495
totevals = 14000000
    time = 121s


==> anc/rambo/results/int12-dim8.txt <==
INTEGRAL = 12
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 102.255 +- 0.0941315  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 102.264 +- 0.0281724  	chisq 0.00958345 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 102.264 +- 0.015431  	chisq 0.0104013 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 102.264 +- 0.0107829  	chisq 0.0130735 (3 df)
integral = 102.2(640892984)
   error = 0.0107828950
    prob = 0.00039601
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 102.255 +- 0.0941319  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 102.264 +- 0.0281726  	chisq 0.00958526 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 102.264 +- 0.0154311  	chisq 0.010402 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 102.264 +- 0.010783  	chisq 0.0130722 (3 df)
integral = 102.2(641428170)
   error = 0.0107829799
    prob = 0.00039595
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 102.255 +- 0.0941319  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 102.264 +- 0.0281726  	chisq 0.00958527 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 102.264 +- 0.0154311  	chisq 0.010402 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 102.264 +- 0.010783  	chisq 0.0130722 (3 df)
integral = 102.2(641428693)
   error = 0.0107829799
    prob = 0.00039595
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 102.255 +- 0.0941319  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 102.264 +- 0.0281726  	chisq 0.00958527 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 102.264 +- 0.0154311  	chisq 0.010402 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 102.264 +- 0.010783  	chisq 0.0130722 (3 df)
integral = 102.2(641428693)
   error = 0.0107829799
    prob = 0.00039595
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 102.255 +- 0.0941319  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 102.264 +- 0.0281726  	chisq 0.00958527 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 102.264 +- 0.0154311  	chisq 0.010402 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 102.264 +- 0.010783  	chisq 0.0130722 (3 df)
integral = 102.2(641428693)
   error = 0.0107829799
    prob = 0.00039595
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 102.255 +- 0.0941319  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 102.264 +- 0.0281726  	chisq 0.00958527 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 102.264 +- 0.0154311  	chisq 0.010402 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 102.264 +- 0.010783  	chisq 0.0130722 (3 df)
integral = 102.2(641428693)
   error = 0.0107829799
    prob = 0.00039595
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 102.255 +- 0.0941319  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 102.264 +- 0.0281726  	chisq 0.00958527 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 102.264 +- 0.0154311  	chisq 0.010402 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 102.264 +- 0.010783  	chisq 0.0130722 (3 df)
integral = 102.2(641428693)
   error = 0.0107829799
    prob = 0.00039595
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 102.255 +- 0.0941319  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 102.264 +- 0.0281726  	chisq 0.00958527 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 102.264 +- 0.0154311  	chisq 0.010402 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 102.264 +- 0.010783  	chisq 0.0130722 (3 df)
integral = 102.2(641428693)
   error = 0.0107829799
    prob = 0.00039595
totevals = 14000000
    time = 135s


==> anc/rambo/results/int13-dim6.txt <==
INTEGRAL = 13
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 12796.3 +- 186.862  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 12985.6 +- 51.0628  	chisq 1.1091 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 12973.4 +- 16.8412  	chisq 1.17333 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 12974.5 +- 8.76358  	chisq 1.17896 (3 df)
integral = 129(74.5124009126)
   error = 8.7635776436
    prob = 0.24195
totevals = 14000000
    time = 124s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 13169.2 +- 275.616  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13640.5 +- 118.367  	chisq 3.58427 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13712.3 +- 46.6098  	chisq 4.02064 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13715.4 +- 21.9884  	chisq 4.02617 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 13704.6 +- 13.3973  	chisq 4.4083 (4 df)
integral = 137(04.6232356437)
   error = 13.3973395186
    prob = 0.64644
totevals = 20000000
    time = 179s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 13169.8 +- 275.778  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13659.2 +- 142.382  	chisq 4.29338 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13724.3 +- 69.91  	chisq 4.56931 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13734.9 +- 55.4643  	chisq 4.63072 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 13748.6 +- 44.2423  	chisq 4.79873 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 13703.2 +- 17.9169  	chisq 6.05648 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 13727.2 +- 12.1367  	chisq 9.36172 (6 df)
integral = 137(27.1755846397)
   error = 12.1367057854
    prob = 0.84577
     ~ poor chi2 ~

Iteration 1:  8000000 integrand evaluations so far
[1] 13425.5 +- 228.537  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 13664.2 +- 92.233  	chisq 1.30273 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 13752.9 +- 41.6589  	chisq 2.46514 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 13720.4 +- 16.9532  	chisq 3.19351 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 13728.5 +- 7.78112  	chisq 3.47941 (4 df)
integral = 1372(8.4571603905)
   error = 7.7811191359
    prob = 0.51898
totevals = 80000000
    time = 1.03e+03s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  8000000 integrand evaluations so far
[1] 13425.5 +- 228.538  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 13664.2 +- 92.2389  	chisq 1.30298 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 13752 +- 41.6788  	chisq 2.44199 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 13720 +- 16.9995  	chisq 3.15012 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 13729 +- 7.82368  	chisq 3.50485 (4 df)
integral = 1372(8.9671238834)
   error = 7.8236774502
    prob = 0.52286
totevals = 80000000
    time = 715s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  8000000 integrand evaluations so far
[1] 13425.5 +- 228.538  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 13664.2 +- 92.2389  	chisq 1.30298 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 13752 +- 41.6788  	chisq 2.44199 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 13720 +- 16.9996  	chisq 3.15006 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 13729 +- 7.82361  	chisq 3.50468 (4 df)
integral = 1372(8.9672645514)
   error = 7.8236148843
    prob = 0.52283
totevals = 80000000
    time = 715s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  8000000 integrand evaluations so far
[1] 13425.5 +- 228.538  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 13664.2 +- 92.2389  	chisq 1.30298 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 13752 +- 41.6788  	chisq 2.44199 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 13720 +- 16.9996  	chisq 3.15006 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 13729 +- 7.82361  	chisq 3.50468 (4 df)
integral = 1372(8.9672646854)
   error = 7.8236148228
    prob = 0.52283
totevals = 80000000
    time = 716s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  8000000 integrand evaluations so far
[1] 13425.5 +- 228.538  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 13664.2 +- 92.2389  	chisq 1.30298 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 13752 +- 41.6788  	chisq 2.44199 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 13720 +- 16.9996  	chisq 3.15006 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 13729 +- 7.82361  	chisq 3.50468 (4 df)
integral = 1372(8.9672646850)
   error = 7.8236148227
    prob = 0.52283
totevals = 80000000
    time = 716s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  8000000 integrand evaluations so far
[1] 13425.5 +- 228.538  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 13664.2 +- 92.2389  	chisq 1.30298 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 13752 +- 41.6788  	chisq 2.44199 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 13720 +- 16.9996  	chisq 3.15006 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 13729 +- 7.82361  	chisq 3.50468 (4 df)
integral = 1372(8.9672646851)
   error = 7.8236148227
    prob = 0.52283
totevals = 80000000
    time = 716s


==> anc/rambo/results/int13-dim8.txt <==
INTEGRAL = 13
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 4001.36 +- 16.0477  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3998.37 +- 4.87837  	chisq 0.0383273 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3997.85 +- 1.84737  	chisq 0.0517678 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3997.53 +- 1.03668  	chisq 0.0948828 (3 df)
integral = 399(7.5301870690)
   error = 1.0366813400
    prob = 0.0075556
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 4003.37 +- 16.2991  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4000.78 +- 5.03918  	chisq 0.0279434 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4000.37 +- 1.90297  	chisq 0.0354861 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4000.09 +- 1.06145  	chisq 0.0679716 (3 df)
integral = 400(0.0893966952)
   error = 1.0614521238
    prob = 0.0046182
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 4003.37 +- 16.2994  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4000.78 +- 5.03938  	chisq 0.0279299 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4000.38 +- 1.90305  	chisq 0.0354481 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4000.09 +- 1.06149  	chisq 0.0679617 (3 df)
integral = 400(0.0924869784)
   error = 1.0614883708
    prob = 0.0046172
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 4003.37 +- 16.2994  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4000.78 +- 5.03938  	chisq 0.0279298 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4000.38 +- 1.90305  	chisq 0.035448 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4000.09 +- 1.06149  	chisq 0.0679617 (3 df)
integral = 400(0.0924899986)
   error = 1.0614884063
    prob = 0.0046172
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 4003.37 +- 16.2994  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4000.78 +- 5.03938  	chisq 0.0279298 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4000.38 +- 1.90305  	chisq 0.035448 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4000.09 +- 1.06149  	chisq 0.0679617 (3 df)
integral = 400(0.0924900015)
   error = 1.0614884063
    prob = 0.0046172
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 4003.37 +- 16.2994  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4000.78 +- 5.03938  	chisq 0.0279298 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4000.38 +- 1.90305  	chisq 0.035448 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4000.09 +- 1.06149  	chisq 0.0679617 (3 df)
integral = 400(0.0924900015)
   error = 1.0614884063
    prob = 0.0046172
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 4003.37 +- 16.2994  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4000.78 +- 5.03938  	chisq 0.0279298 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4000.38 +- 1.90305  	chisq 0.035448 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4000.09 +- 1.06149  	chisq 0.0679617 (3 df)
integral = 400(0.0924900015)
   error = 1.0614884063
    prob = 0.0046172
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 4003.37 +- 16.2994  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4000.78 +- 5.03938  	chisq 0.0279298 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4000.38 +- 1.90305  	chisq 0.035448 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4000.09 +- 1.06149  	chisq 0.0679617 (3 df)
integral = 400(0.0924900015)
   error = 1.0614884063
    prob = 0.0046172
totevals = 14000000
    time = 137s


==> anc/rambo/results/int14-dim6.txt <==
INTEGRAL = 14
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 268.237 +- 0.646426  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 268.533 +- 0.227194  	chisq 0.238814 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 268.508 +- 0.12345  	chisq 0.255177 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 268.459 +- 0.07799  	chisq 0.518627 (3 df)
integral = 268.(4590432267)
   error = 0.0779899717
    prob = 0.08522
totevals = 13454540
    time = 85.3s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 268.239 +- 0.646583  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 268.535 +- 0.227399  	chisq 0.23918 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 268.511 +- 0.123655  	chisq 0.254642 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 268.461 +- 0.0781158  	chisq 0.519084 (3 df)
integral = 268.(4614960327)
   error = 0.0781158426
    prob = 0.085321
totevals = 13454540
    time = 86s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 268.239 +- 0.646583  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 268.535 +- 0.227399  	chisq 0.239181 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 268.511 +- 0.123656  	chisq 0.254642 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 268.461 +- 0.078116  	chisq 0.519086 (3 df)
integral = 268.(4614984791)
   error = 0.0781159702
    prob = 0.085321
totevals = 13454540
    time = 86.6s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 268.239 +- 0.646583  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 268.535 +- 0.227399  	chisq 0.239181 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 268.511 +- 0.123656  	chisq 0.254642 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 268.461 +- 0.078116  	chisq 0.519086 (3 df)
integral = 268.(4614984815)
   error = 0.0781159703
    prob = 0.085321
totevals = 13454540
    time = 86s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 268.239 +- 0.646583  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 268.535 +- 0.227399  	chisq 0.239181 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 268.511 +- 0.123656  	chisq 0.254642 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 268.461 +- 0.078116  	chisq 0.519086 (3 df)
integral = 268.(4614984815)
   error = 0.0781159703
    prob = 0.085321
totevals = 13454540
    time = 86.7s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 268.239 +- 0.646583  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 268.535 +- 0.227399  	chisq 0.239181 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 268.511 +- 0.123656  	chisq 0.254642 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 268.461 +- 0.078116  	chisq 0.519086 (3 df)
integral = 268.(4614984815)
   error = 0.0781159703
    prob = 0.085321
totevals = 13454540
    time = 86.4s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 268.239 +- 0.646583  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 268.535 +- 0.227399  	chisq 0.239181 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 268.511 +- 0.123656  	chisq 0.254642 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 268.461 +- 0.078116  	chisq 0.519086 (3 df)
integral = 268.(4614984815)
   error = 0.0781159703
    prob = 0.085321
totevals = 13454540
    time = 86.1s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 268.239 +- 0.646583  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 268.535 +- 0.227399  	chisq 0.239181 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 268.511 +- 0.123656  	chisq 0.254642 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 268.461 +- 0.078116  	chisq 0.519086 (3 df)
integral = 268.(4614984815)
   error = 0.0781159703
    prob = 0.085321
totevals = 13454540
    time = 85.6s


==> anc/rambo/results/int14-dim8.txt <==
INTEGRAL = 14
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 172.79 +- 0.156783  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 172.803 +- 0.0488677  	chisq 0.0077147 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 172.796 +- 0.0272667  	chisq 0.0340386 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 172.797 +- 0.0192128  	chisq 0.0367925 (3 df)
integral = 172.7(973122158)
   error = 0.0192128177
    prob = 0.0018564
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 172.79 +- 0.156784  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 172.803 +- 0.0488682  	chisq 0.00771598 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 172.796 +- 0.027267  	chisq 0.0340319 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 172.797 +- 0.019213  	chisq 0.0367823 (3 df)
integral = 172.7(974607478)
   error = 0.0192130228
    prob = 0.0018556
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 172.79 +- 0.156784  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 172.803 +- 0.0488682  	chisq 0.00771599 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 172.796 +- 0.027267  	chisq 0.0340319 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 172.797 +- 0.019213  	chisq 0.0367822 (3 df)
integral = 172.7(974608928)
   error = 0.0192130230
    prob = 0.0018556
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 172.79 +- 0.156784  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 172.803 +- 0.0488682  	chisq 0.00771599 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 172.796 +- 0.027267  	chisq 0.0340319 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 172.797 +- 0.019213  	chisq 0.0367822 (3 df)
integral = 172.7(974608930)
   error = 0.0192130230
    prob = 0.0018556
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 172.79 +- 0.156784  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 172.803 +- 0.0488682  	chisq 0.00771599 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 172.796 +- 0.027267  	chisq 0.0340319 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 172.797 +- 0.019213  	chisq 0.0367822 (3 df)
integral = 172.7(974608930)
   error = 0.0192130230
    prob = 0.0018556
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 172.79 +- 0.156784  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 172.803 +- 0.0488682  	chisq 0.00771599 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 172.796 +- 0.027267  	chisq 0.0340319 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 172.797 +- 0.019213  	chisq 0.0367822 (3 df)
integral = 172.7(974608930)
   error = 0.0192130230
    prob = 0.0018556
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 172.79 +- 0.156784  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 172.803 +- 0.0488682  	chisq 0.00771599 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 172.796 +- 0.027267  	chisq 0.0340319 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 172.797 +- 0.019213  	chisq 0.0367822 (3 df)
integral = 172.7(974608930)
   error = 0.0192130230
    prob = 0.0018556
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 172.79 +- 0.156784  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 172.803 +- 0.0488682  	chisq 0.00771599 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 172.796 +- 0.027267  	chisq 0.0340319 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 172.797 +- 0.019213  	chisq 0.0367822 (3 df)
integral = 172.7(974608930)
   error = 0.0192130230
    prob = 0.0018556
totevals = 14000000
    time = 136s


==> anc/rambo/results/int15-dim6.txt <==
INTEGRAL = 15
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 55623.5 +- 551.766  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 56309.7 +- 130.22  	chisq 1.63789 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 56337.2 +- 54.5433  	chisq 1.69213 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 56314.6 +- 30.5697  	chisq 1.94408 (3 df)
integral = 563(14.5698796187)
   error = 30.5697428720
    prob = 0.41591
totevals = 14000000
    time = 71.2s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 59876.6 +- 1209.88  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 61361.9 +- 548.162  	chisq 1.89632 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 62795.5 +- 298.464  	chisq 11.6183 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 62911.8 +- 123.129  	chisq 11.8013 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 62933 +- 61.9533  	chisq 11.8412 (4 df)
integral = 629(33.0299133963)
   error = 61.9533245675
    prob = 0.98143
     ~ poor chi2 ~

Iteration 1:  4000000 integrand evaluations so far
[1] 74634.5 +- 13065.3  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 64361.1 +- 3219.46  	chisq 0.658257 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 61996.3 +- 669.826  	chisq 1.22218 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 62911.7 +- 200.046  	chisq 3.27276 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 62894.8 +- 59.6209  	chisq 3.28066 (4 df)
integral = 628(94.7760597754)
   error = 59.6208707572
    prob = 0.488
totevals = 40000000
    time = 322s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  4000000 integrand evaluations so far
[1] 60874.9 +- 1129.11  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 62800.2 +- 608.511  	chisq 4.09747 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 63069.2 +- 331.421  	chisq 4.37535 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 63178.6 +- 139.76  	chisq 4.50796 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 63227.1 +- 55.9387  	chisq 4.65137 (4 df)
integral = 632(27.1448890298)
   error = 55.9386881229
    prob = 0.67503
totevals = 40000000
    time = 199s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  4000000 integrand evaluations so far
[1] 60874.9 +- 1129.12  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 62800.2 +- 608.527  	chisq 4.09761 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 63070.7 +- 331.624  	chisq 4.37859 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 63181.7 +- 139.908  	chisq 4.51483 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 63222.5 +- 56.1315  	chisq 4.61657 (4 df)
integral = 632(22.5469455176)
   error = 56.1315150109
    prob = 0.67105
totevals = 40000000
    time = 199s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  4000000 integrand evaluations so far
[1] 60874.9 +- 1129.12  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 62800.2 +- 608.527  	chisq 4.09761 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 63070.7 +- 331.624  	chisq 4.37859 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 63181.7 +- 139.909  	chisq 4.51483 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 63222.5 +- 56.1315  	chisq 4.61658 (4 df)
integral = 632(22.5495126425)
   error = 56.1315455001
    prob = 0.67105
totevals = 40000000
    time = 195s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  4000000 integrand evaluations so far
[1] 60874.9 +- 1129.12  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 62800.2 +- 608.527  	chisq 4.09761 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 63070.7 +- 331.624  	chisq 4.37859 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 63181.7 +- 139.909  	chisq 4.51483 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 63222.5 +- 56.1315  	chisq 4.61658 (4 df)
integral = 632(22.5495151479)
   error = 56.1315455299
    prob = 0.67105
totevals = 40000000
    time = 196s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  4000000 integrand evaluations so far
[1] 60874.9 +- 1129.12  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 62800.2 +- 608.527  	chisq 4.09761 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 63070.7 +- 331.624  	chisq 4.37859 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 63181.7 +- 139.909  	chisq 4.51483 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 63222.5 +- 56.1315  	chisq 4.61658 (4 df)
integral = 632(22.5495151469)
   error = 56.1315455300
    prob = 0.67105
totevals = 40000000
    time = 197s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  4000000 integrand evaluations so far
[1] 60874.9 +- 1129.12  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 62800.2 +- 608.527  	chisq 4.09761 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 63070.7 +- 331.624  	chisq 4.37859 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 63181.7 +- 139.909  	chisq 4.51483 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 63222.5 +- 56.1315  	chisq 4.61658 (4 df)
integral = 632(22.5495151468)
   error = 56.1315455300
    prob = 0.67105
totevals = 40000000
    time = 196s


==> anc/rambo/results/int15-dim8.txt <==
INTEGRAL = 15
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 16030.6 +- 69.1801  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16005.2 +- 19.2399  	chisq 0.145728 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16005.2 +- 7.49522  	chisq 0.14573 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16005.5 +- 4.29529  	chisq 0.147131 (3 df)
integral = 1600(5.4765332217)
   error = 4.2952900610
    prob = 0.014364
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 16069.5 +- 73.9207  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16045.5 +- 22.1784  	chisq 0.116046 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16045.1 +- 8.34842  	chisq 0.11643 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16048.3 +- 4.66684  	chisq 0.331225 (3 df)
integral = 1604(8.3124894955)
   error = 4.6668383839
    prob = 0.045947
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 16069.6 +- 73.9262  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16045.6 +- 22.1826  	chisq 0.115983 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16045.2 +- 8.35011  	chisq 0.116349 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16048.4 +- 4.66785  	chisq 0.332124 (3 df)
integral = 1604(8.3758298124)
   error = 4.6678509093
    prob = 0.046122
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 16069.6 +- 73.9262  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16045.6 +- 22.1826  	chisq 0.115983 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16045.2 +- 8.35012  	chisq 0.116349 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16048.4 +- 4.66785  	chisq 0.332125 (3 df)
integral = 1604(8.3758918091)
   error = 4.6678519039
    prob = 0.046122
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 16069.6 +- 73.9262  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16045.6 +- 22.1826  	chisq 0.115983 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16045.2 +- 8.35012  	chisq 0.116349 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16048.4 +- 4.66785  	chisq 0.332125 (3 df)
integral = 1604(8.3758918693)
   error = 4.6678519048
    prob = 0.046122
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 16069.6 +- 73.9262  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16045.6 +- 22.1826  	chisq 0.115983 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16045.2 +- 8.35012  	chisq 0.116349 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16048.4 +- 4.66785  	chisq 0.332125 (3 df)
integral = 1604(8.3758918694)
   error = 4.6678519048
    prob = 0.046122
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 16069.6 +- 73.9262  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16045.6 +- 22.1826  	chisq 0.115983 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16045.2 +- 8.35012  	chisq 0.116349 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16048.4 +- 4.66785  	chisq 0.332125 (3 df)
integral = 1604(8.3758918694)
   error = 4.6678519048
    prob = 0.046122
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 16069.6 +- 73.9262  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16045.6 +- 22.1826  	chisq 0.115983 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16045.2 +- 8.35012  	chisq 0.116349 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16048.4 +- 4.66785  	chisq 0.332125 (3 df)
integral = 1604(8.3758918694)
   error = 4.6678519048
    prob = 0.046122
totevals = 14000000
    time = 139s


==> anc/rambo/results/int16-dim6.txt <==
INTEGRAL = 16
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 40413.7 +- 426.287  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 40581.5 +- 104.44  	chisq 0.164888 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 40593.4 +- 44.2733  	chisq 0.180825 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 40590.3 +- 27.3246  	chisq 0.18916 (3 df)
integral = 405(90.2515376272)
   error = 27.3246440736
    prob = 0.02068
totevals = 14000000
    time = 124s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 43254.2 +- 1067.46  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 44011 +- 524.885  	chisq 0.662904 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 43902.2 +- 238.06  	chisq 0.716928 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 44031.9 +- 110.462  	chisq 1.09481 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 43902.5 +- 56.7921  	chisq 2.95955 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 43911.9 +- 37.0738  	chisq 3.00706 (5 df)
integral = 439(11.8772148156)
   error = 37.0737576814
    prob = 0.3011
totevals = 27000000
    time = 242s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 43262.5 +- 1070.57  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 44071.3 +- 544.335  	chisq 0.769753 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 43842.5 +- 265.796  	chisq 1.00169 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 43998.6 +- 142.322  	chisq 1.48481 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 44028.5 +- 84.6945  	chisq 1.55331 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 44090.4 +- 60.1881  	chisq 2.63422 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 44126.2 +- 46.9245  	chisq 3.53478 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 44111.5 +- 33.0565  	chisq 3.73053 (7 df)
integral = 441(11.4819312346)
   error = 33.0565059757
    prob = 0.18976
totevals = 44000000
    time = 399s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 43262.5 +- 1070.57  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 44071.3 +- 544.345  	chisq 0.769802 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 43862.7 +- 273.096  	chisq 0.966028 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 44038.3 +- 168.25  	chisq 1.63175 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 44063.8 +- 104.356  	chisq 1.6691 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 44127.1 +- 85.7044  	chisq 2.8007 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 44165.2 +- 78.8492  	chisq 4.08912 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 44105.7 +- 50.421  	chisq 5.05246 (7 df)

Iteration 9:  54000000 integrand evaluations so far
[1] 44105 +- 34.0763  	chisq 5.05284 (8 df)
integral = 441(04.9950927262)
   error = 34.0762848041
    prob = 0.24809
totevals = 54000000
    time = 491s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 43262.5 +- 1070.57  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 44071.3 +- 544.345  	chisq 0.769802 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 43862.8 +- 273.104  	chisq 0.96599 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 44038.2 +- 168.264  	chisq 1.63109 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 44065 +- 104.432  	chisq 1.6725 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 44128.5 +- 83.5835  	chisq 2.70077 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 44168.6 +- 75.834  	chisq 4.00319 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 44162 +- 50.1104  	chisq 4.01674 (7 df)

Iteration 9:  54000000 integrand evaluations so far
[1] 44143.1 +- 34.994  	chisq 4.29382 (8 df)
integral = 441(43.1411604978)
   error = 34.9939976365
    prob = 0.17031
totevals = 54000000
    time = 491s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 43262.5 +- 1070.57  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 44071.3 +- 544.345  	chisq 0.769802 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 43862.8 +- 273.104  	chisq 0.965989 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 44038.2 +- 168.264  	chisq 1.63109 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 44065 +- 104.432  	chisq 1.6725 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 44128.5 +- 83.5835  	chisq 2.70077 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 44168.6 +- 75.8339  	chisq 4.00319 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 44162 +- 50.1104  	chisq 4.01674 (7 df)

Iteration 9:  54000000 integrand evaluations so far
[1] 44143.1 +- 34.994  	chisq 4.29382 (8 df)
integral = 441(43.1412797315)
   error = 34.9939618116
    prob = 0.17031
totevals = 54000000
    time = 492s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 43262.5 +- 1070.57  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 44071.3 +- 544.345  	chisq 0.769802 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 43862.8 +- 273.104  	chisq 0.965989 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 44038.2 +- 168.264  	chisq 1.63109 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 44065 +- 104.432  	chisq 1.6725 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 44128.5 +- 83.5835  	chisq 2.70077 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 44168.6 +- 75.8339  	chisq 4.00319 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 44162 +- 50.1104  	chisq 4.01674 (7 df)

Iteration 9:  54000000 integrand evaluations so far
[1] 44143.1 +- 34.994  	chisq 4.29382 (8 df)
integral = 441(43.1412798335)
   error = 34.9939617770
    prob = 0.17031
totevals = 54000000
    time = 491s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 43262.5 +- 1070.57  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 44071.3 +- 544.345  	chisq 0.769802 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 43862.8 +- 273.104  	chisq 0.965989 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 44038.2 +- 168.264  	chisq 1.63109 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 44065 +- 104.432  	chisq 1.6725 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 44128.5 +- 83.5835  	chisq 2.70077 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 44168.6 +- 75.8339  	chisq 4.00319 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 44162 +- 50.1104  	chisq 4.01674 (7 df)

Iteration 9:  54000000 integrand evaluations so far
[1] 44143.1 +- 34.994  	chisq 4.29382 (8 df)
integral = 441(43.1412798340)
   error = 34.9939617770
    prob = 0.17031
totevals = 54000000
    time = 492s


==> anc/rambo/results/int16-dim8.txt <==
INTEGRAL = 16
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 12955.8 +- 48.4794  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 12933.3 +- 15.6189  	chisq 0.239766 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 12930.3 +- 6.69094  	chisq 0.285592 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 12932.1 +- 4.04999  	chisq 0.397188 (3 df)
integral = 1293(2.0681053578)
   error = 4.0499889766
    prob = 0.059177
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 12974.9 +- 51.2674  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 12951.3 +- 17.5104  	chisq 0.240202 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 12953.7 +- 7.39959  	chisq 0.264148 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 12952.4 +- 4.34374  	chisq 0.312157 (3 df)
integral = 1295(2.4030483924)
   error = 4.3437368850
    prob = 0.042274
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 12974.9 +- 51.2706  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 12951.2 +- 17.5123  	chisq 0.242209 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 12953.7 +- 7.40241  	chisq 0.267498 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 12952.4 +- 4.34593  	chisq 0.31287 (3 df)
integral = 1295(2.4272241951)
   error = 4.3459282958
    prob = 0.04241
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 12974.9 +- 51.2706  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 12951.2 +- 17.5123  	chisq 0.242209 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 12953.7 +- 7.40241  	chisq 0.267498 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 12952.4 +- 4.34673  	chisq 0.313031 (3 df)
integral = 1295(2.4251306124)
   error = 4.3467254064
    prob = 0.042441
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 12974.9 +- 51.2706  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 12951.2 +- 17.5123  	chisq 0.242209 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 12953.7 +- 7.40241  	chisq 0.267498 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 12952.4 +- 4.34673  	chisq 0.313031 (3 df)
integral = 1295(2.4251306473)
   error = 4.3467254077
    prob = 0.042441
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 12974.9 +- 51.2706  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 12951.2 +- 17.5123  	chisq 0.242209 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 12953.7 +- 7.40241  	chisq 0.267498 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 12952.4 +- 4.34673  	chisq 0.313031 (3 df)
integral = 1295(2.4251306474)
   error = 4.3467254077
    prob = 0.042441
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 12974.9 +- 51.2706  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 12951.2 +- 17.5123  	chisq 0.242209 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 12953.7 +- 7.40241  	chisq 0.267498 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 12952.4 +- 4.34673  	chisq 0.313031 (3 df)
integral = 1295(2.4251306474)
   error = 4.3467254077
    prob = 0.042441
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 12974.9 +- 51.2706  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 12951.2 +- 17.5123  	chisq 0.242209 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 12953.7 +- 7.40241  	chisq 0.267498 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 12952.4 +- 4.34673  	chisq 0.313031 (3 df)
integral = 1295(2.4251306474)
   error = 4.3467254077
    prob = 0.042441
totevals = 14000000
    time = 138s


==> anc/rambo/results/int17-dim6.txt <==
INTEGRAL = 17
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 1247.97 +- 4.47805  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1242.34 +- 1.82207  	chisq 1.89751 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1242.89 +- 1.05318  	chisq 2.03791 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1243.27 +- 0.691152  	chisq 2.26204 (3 df)
integral = 1243.(2701191666)
   error = 0.6911519055
    prob = 0.48017
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 1248.13 +- 4.49899  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1242.55 +- 1.84578  	chisq 1.84519 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1243.05 +- 1.06831  	chisq 1.95567 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1243.42 +- 0.701942  	chisq 2.16393 (3 df)
integral = 124(3.4218158151)
   error = 0.7019424061
    prob = 0.46091
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 1248.13 +- 4.49901  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1242.55 +- 1.84581  	chisq 1.84516 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1243.05 +- 1.06832  	chisq 1.95566 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1243.42 +- 0.70195  	chisq 2.16403 (3 df)
integral = 124(3.4221390329)
   error = 0.7019500614
    prob = 0.46093
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 1248.13 +- 4.49901  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1242.55 +- 1.84581  	chisq 1.84516 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1243.05 +- 1.06832  	chisq 1.95566 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1243.42 +- 0.70195  	chisq 2.16403 (3 df)
integral = 124(3.4221393488)
   error = 0.7019500689
    prob = 0.46093
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 1248.13 +- 4.49901  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1242.55 +- 1.84581  	chisq 1.84516 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1243.05 +- 1.06832  	chisq 1.95566 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1243.42 +- 0.70195  	chisq 2.16403 (3 df)
integral = 124(3.4221393492)
   error = 0.7019500689
    prob = 0.46093
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 1248.13 +- 4.49901  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1242.55 +- 1.84581  	chisq 1.84516 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1243.05 +- 1.06832  	chisq 1.95566 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1243.42 +- 0.70195  	chisq 2.16403 (3 df)
integral = 124(3.4221393492)
   error = 0.7019500689
    prob = 0.46093
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 1248.13 +- 4.49901  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1242.55 +- 1.84581  	chisq 1.84516 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1243.05 +- 1.06832  	chisq 1.95566 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1243.42 +- 0.70195  	chisq 2.16403 (3 df)
integral = 124(3.4221393492)
   error = 0.7019500689
    prob = 0.46093
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 1248.13 +- 4.49901  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1242.55 +- 1.84581  	chisq 1.84516 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1243.05 +- 1.06832  	chisq 1.95566 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1243.42 +- 0.70195  	chisq 2.16403 (3 df)
integral = 124(3.4221393492)
   error = 0.7019500689
    prob = 0.46093
totevals = 14000000
    time = 122s


==> anc/rambo/results/int17-dim8.txt <==
INTEGRAL = 17
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 709.427 +- 0.726745  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 709.651 +- 0.310336  	chisq 0.116096 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 709.685 +- 0.171198  	chisq 0.133192 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 709.593 +- 0.117589  	chisq 0.672021 (3 df)
integral = 709.(5933464643)
   error = 0.1175886493
    prob = 0.12024
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 709.433 +- 0.727008  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 709.657 +- 0.310702  	chisq 0.116298 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 709.69 +- 0.171343  	chisq 0.132919 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 709.599 +- 0.117654  	chisq 0.67159 (3 df)
integral = 709.(5988711390)
   error = 0.1176539539
    prob = 0.12013
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 709.433 +- 0.727008  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 709.657 +- 0.310702  	chisq 0.116298 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 709.69 +- 0.171343  	chisq 0.132919 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 709.599 +- 0.117654  	chisq 0.67159 (3 df)
integral = 709.(5988764953)
   error = 0.1176540156
    prob = 0.12013
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 709.433 +- 0.727008  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 709.657 +- 0.310702  	chisq 0.116298 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 709.69 +- 0.171343  	chisq 0.132919 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 709.599 +- 0.117654  	chisq 0.67159 (3 df)
integral = 709.(5988765005)
   error = 0.1176540156
    prob = 0.12013
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 709.433 +- 0.727008  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 709.657 +- 0.310702  	chisq 0.116298 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 709.69 +- 0.171343  	chisq 0.132919 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 709.599 +- 0.117654  	chisq 0.67159 (3 df)
integral = 709.(5988765005)
   error = 0.1176540156
    prob = 0.12013
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 709.433 +- 0.727008  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 709.657 +- 0.310702  	chisq 0.116298 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 709.69 +- 0.171343  	chisq 0.132919 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 709.599 +- 0.117654  	chisq 0.67159 (3 df)
integral = 709.(5988765005)
   error = 0.1176540156
    prob = 0.12013
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 709.433 +- 0.727008  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 709.657 +- 0.310702  	chisq 0.116298 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 709.69 +- 0.171343  	chisq 0.132919 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 709.599 +- 0.117654  	chisq 0.67159 (3 df)
integral = 709.(5988765005)
   error = 0.1176540156
    prob = 0.12013
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 709.433 +- 0.727008  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 709.657 +- 0.310702  	chisq 0.116298 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 709.69 +- 0.171343  	chisq 0.132919 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 709.599 +- 0.117654  	chisq 0.67159 (3 df)
integral = 709.(5988765005)
   error = 0.1176540156
    prob = 0.12013
totevals = 14000000
    time = 135s


==> anc/rambo/results/int18-dim6.txt <==
INTEGRAL = 18
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 205710 +- 1220.71  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 205857 +- 300.044  	chisq 0.0154276 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 205925 +- 148.872  	chisq 0.0852061 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 205944 +- 97.2054  	chisq 0.112783 (3 df)
integral = 205(944.1642656246)
   error = 97.2054462548
    prob = 0.0097395
totevals = 14000000
    time = 124s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 292339 +- 18116.7  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 280628 +- 6004  	chisq 0.469404 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 286168 +- 2069.83  	chisq 1.43567 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 288287 +- 772.632  	chisq 2.65344 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 288788 +- 394.228  	chisq 3.22271 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 288889 +- 238.672  	chisq 3.32545 (5 df)
integral = 288(888.6694349127)
   error = 238.6718962054
    prob = 0.35005
totevals = 27000000
    time = 247s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 298357 +- 22924.8  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 285307 +- 8660.5  	chisq 0.377995 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 292433 +- 3430.88  	chisq 1.18105 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 296999 +- 1733.61  	chisq 3.5592 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 297672 +- 977.062  	chisq 3.78009 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 297965 +- 428.122  	chisq 3.89151 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 298977 +- 280.916  	chisq 13.6996 (6 df)
integral = 298(976.6821397014)
   error = 280.9164956070
    prob = 0.96682
     ~ poor chi2 ~

Iteration 1:  8000000 integrand evaluations so far
[1] 294121 +- 11445.4  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 304163 +- 8295.46  	chisq 1.62147 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 297966 +- 3443.03  	chisq 2.29567 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 299374 +- 865.441  	chisq 2.47429 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 299479 +- 374.619  	chisq 2.49227 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 299598 +- 215.231  	chisq 2.6441 (5 df)
integral = 299(598.0316463022)
   error = 215.2306796469
    prob = 0.24535
totevals = 108000000
    time = 1.31e+03s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  8000000 integrand evaluations so far
[1] 294129 +- 11449.7  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 304177 +- 8304.02  	chisq 1.625 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 297505 +- 3432.95  	chisq 2.40372 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 300276 +- 1059.31  	chisq 3.12387 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 300364 +- 562.868  	chisq 3.13345 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 300083 +- 327.585  	chisq 3.50854 (5 df)

Iteration 7:  140000000 integrand evaluations so far
[1] 300287 +- 223.612  	chisq 4.22897 (6 df)
integral = 300(286.6843163175)
   error = 223.6123141566
    prob = 0.35428
totevals = 140000000
    time = 1.29e+03s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  8000000 integrand evaluations so far
[1] 294129 +- 11449.7  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 304177 +- 8304.03  	chisq 1.625 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 297505 +- 3432.97  	chisq 2.40368 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 300284 +- 1060.75  	chisq 3.12827 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 300406 +- 576.263  	chisq 3.14686 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 299981 +- 333.603  	chisq 3.96404 (5 df)

Iteration 7:  140000000 integrand evaluations so far
[1] 300169 +- 200.84  	chisq 4.46075 (6 df)
integral = 300(168.7414284460)
   error = 200.8403031117
    prob = 0.38542
totevals = 140000000
    time = 1.29e+03s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  8000000 integrand evaluations so far
[1] 294129 +- 11449.7  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 304177 +- 8304.03  	chisq 1.625 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 297505 +- 3432.97  	chisq 2.40368 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 300284 +- 1060.75  	chisq 3.12828 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 300406 +- 576.274  	chisq 3.14687 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 299981 +- 333.616  	chisq 3.96399 (5 df)

Iteration 7:  140000000 integrand evaluations so far
[1] 300169 +- 200.845  	chisq 4.4623 (6 df)
integral = 300(169.0899752669)
   error = 200.8445905909
    prob = 0.38563
totevals = 140000000
    time = 1.29e+03s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  8000000 integrand evaluations so far
[1] 294129 +- 11449.7  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 304177 +- 8304.03  	chisq 1.625 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 297505 +- 3432.97  	chisq 2.40368 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 300284 +- 1060.75  	chisq 3.12828 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 300406 +- 576.274  	chisq 3.14687 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 299981 +- 333.616  	chisq 3.96399 (5 df)

Iteration 7:  140000000 integrand evaluations so far
[1] 300169 +- 200.845  	chisq 4.4623 (6 df)
integral = 300(169.0903572953)
   error = 200.8445955100
    prob = 0.38563
totevals = 140000000
    time = 1.29e+03s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  8000000 integrand evaluations so far
[1] 294129 +- 11449.7  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 304177 +- 8304.03  	chisq 1.625 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 297505 +- 3432.97  	chisq 2.40368 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 300284 +- 1060.75  	chisq 3.12828 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 300406 +- 576.274  	chisq 3.14687 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 299981 +- 333.616  	chisq 3.96399 (5 df)

Iteration 7:  140000000 integrand evaluations so far
[1] 300169 +- 200.845  	chisq 4.4623 (6 df)
integral = 300(169.0903576574)
   error = 200.8445955131
    prob = 0.38563
totevals = 140000000
    time = 1.29e+03s


==> anc/rambo/results/int18-dim8.txt <==
INTEGRAL = 18
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 57655.9 +- 220.739  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 57772.1 +- 53.9397  	chisq 0.294563 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 57798.8 +- 24.0304  	chisq 0.600603 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 57799.7 +- 15.4076  	chisq 0.602906 (3 df)
integral = 577(99.6626671460)
   error = 15.4075989171
    prob = 0.10423
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 58640.5 +- 317.056  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 58995.5 +- 117.881  	chisq 1.45482 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 58996.9 +- 48.2324  	chisq 1.455 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 58987.6 +- 28.6399  	chisq 1.51246 (3 df)
integral = 589(87.6456988722)
   error = 28.6399374738
    prob = 0.3206
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 58642 +- 317.354  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 58998.1 +- 118.258  	chisq 1.46282 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 59006.4 +- 49.163  	chisq 1.46869 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 58987.1 +- 29.7195  	chisq 1.71058 (3 df)
integral = 589(87.1249027207)
   error = 29.7195298607
    prob = 0.36542
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 58642 +- 317.354  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 58998.2 +- 118.259  	chisq 1.46284 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 59006.4 +- 49.1649  	chisq 1.46871 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 58987.1 +- 29.7225  	chisq 1.71181 (3 df)
integral = 589(87.0851235649)
   error = 29.7225277843
    prob = 0.36569
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 58642 +- 317.354  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 58998.2 +- 118.259  	chisq 1.46284 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 59006.4 +- 49.1649  	chisq 1.46871 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 58987.1 +- 29.7225  	chisq 1.71135 (3 df)
integral = 589(87.1035490832)
   error = 29.7225108625
    prob = 0.36559
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 58642 +- 317.354  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 58998.2 +- 118.259  	chisq 1.46284 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 59006.4 +- 49.1649  	chisq 1.46871 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 58987.1 +- 29.7225  	chisq 1.71135 (3 df)
integral = 589(87.1035490769)
   error = 29.7225108651
    prob = 0.36559
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 58642 +- 317.354  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 58998.2 +- 118.259  	chisq 1.46284 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 59006.4 +- 49.1649  	chisq 1.46871 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 58987.1 +- 29.7225  	chisq 1.71135 (3 df)
integral = 589(87.1035490770)
   error = 29.7225108651
    prob = 0.36559
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 58642 +- 317.354  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 58998.2 +- 118.259  	chisq 1.46284 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 59006.4 +- 49.1649  	chisq 1.46871 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 58987.1 +- 29.7225  	chisq 1.71135 (3 df)
integral = 589(87.1035490769)
   error = 29.7225108651
    prob = 0.36559
totevals = 14000000
    time = 139s


==> anc/rambo/results/int19-dim6.txt <==
INTEGRAL = 19
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 340883 +- 1597.54  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 341147 +- 444.466  	chisq 0.0295782 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 341282 +- 232.78  	chisq 0.15589 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 341257 +- 155.933  	chisq 0.175793 (3 df)
integral = 341(257.1522824409)
   error = 155.9328196030
    prob = 0.018601
totevals = 14000000
    time = 123s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 464728 +- 12670.3  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 474860 +- 6246.32  	chisq 0.844759 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 475255 +- 2847.97  	chisq 0.849818 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 480477 +- 1374.39  	chisq 5.23283 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 479669 +- 711.768  	chisq 5.70609 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 480197 +- 551.157  	chisq 7.08085 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 480580 +- 492.84  	chisq 9.48775 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 480384 +- 365.816  	chisq 9.83846 (7 df)
integral = 480(383.9262234950)
   error = 365.8157744795
    prob = 0.80209
     ~ poor chi2 ~

Iteration 1:  8000000 integrand evaluations so far
[1] 471591 +- 8645.03  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 480282 +- 2756.53  	chisq 1.12507 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 480411 +- 874.02  	chisq 1.12749 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 480248 +- 386.641  	chisq 1.17089 (3 df)
integral = 480(247.6485814386)
   error = 386.6405414460
    prob = 0.24001
totevals = 56000000
    time = 897s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  8000000 integrand evaluations so far
[1] 476988 +- 10854.2  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 489837 +- 5120.67  	chisq 1.80267 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 496132 +- 2459.11  	chisq 3.76672 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 496808 +- 1176.55  	chisq 3.86464 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 496978 +- 626.76  	chisq 3.89386 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 496506 +- 379.671  	chisq 4.79004 (5 df)
integral = 496(505.9575974571)
   error = 379.6710973657
    prob = 0.55796
totevals = 108000000
    time = 987s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  8000000 integrand evaluations so far
[1] 476995 +- 10857.4  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 490029 +- 5136.53  	chisq 1.85675 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 497091 +- 2434.25  	chisq 4.29444 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 498051 +- 1112.82  	chisq 4.49107 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 498565 +- 581.004  	chisq 4.78484 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 498148 +- 436.113  	chisq 5.96632 (5 df)
integral = 498(147.8992817987)
   error = 436.1126243910
    prob = 0.69049
totevals = 108000000
    time = 989s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  8000000 integrand evaluations so far
[1] 476995 +- 10857.4  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 490029 +- 5136.54  	chisq 1.85676 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 497091 +- 2434.3  	chisq 4.29462 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 498058 +- 1113.05  	chisq 4.49423 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 498580 +- 581.451  	chisq 4.79694 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 498177 +- 437.354  	chisq 5.90347 (5 df)
integral = 498(177.3519197772)
   error = 437.3544785763
    prob = 0.68427
totevals = 108000000
    time = 989s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  8000000 integrand evaluations so far
[1] 476995 +- 10857.4  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 490029 +- 5136.54  	chisq 1.85676 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 497091 +- 2434.3  	chisq 4.29462 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 498058 +- 1113.05  	chisq 4.49423 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 498580 +- 581.452  	chisq 4.79696 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 498177 +- 437.358  	chisq 5.90341 (5 df)
integral = 498(177.3862336422)
   error = 437.3580971323
    prob = 0.68427
totevals = 108000000
    time = 989s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  8000000 integrand evaluations so far
[1] 476995 +- 10857.4  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 490029 +- 5136.54  	chisq 1.85676 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 497091 +- 2434.3  	chisq 4.29462 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 498058 +- 1113.05  	chisq 4.49423 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 498580 +- 581.452  	chisq 4.79696 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 498177 +- 437.358  	chisq 5.90341 (5 df)
integral = 498(177.3862671372)
   error = 437.3581006669
    prob = 0.68427
totevals = 108000000
    time = 988s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  8000000 integrand evaluations so far
[1] 476995 +- 10857.4  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 490029 +- 5136.54  	chisq 1.85676 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 497091 +- 2434.3  	chisq 4.29462 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 498058 +- 1113.05  	chisq 4.49423 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 498580 +- 581.452  	chisq 4.79696 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 498177 +- 437.358  	chisq 5.90341 (5 df)
integral = 498(177.3862671679)
   error = 437.3581006693
    prob = 0.68427
totevals = 108000000
    time = 989s


==> anc/rambo/results/int19-dim8.txt <==
INTEGRAL = 19
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 103742 +- 321.825  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 103868 +- 81.6111  	chisq 0.162763 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 103938 +- 40.1698  	chisq 1.15368 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 103924 +- 26.6177  	chisq 1.38849 (3 df)
integral = 1039(23.7195603343)
   error = 26.6177119661
    prob = 0.29176
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 105801 +- 433.325  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 106378 +- 137.197  	chisq 1.97406 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 106402 +- 60.0395  	chisq 2.01111 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 106369 +- 35.5678  	chisq 2.485 (3 df)
integral = 1063(68.8853819127)
   error = 35.5678424712
    prob = 0.52199
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 105804 +- 433.585  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 106386 +- 137.981  	chisq 2.00858 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 106410 +- 60.8314  	chisq 2.04649 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 106373 +- 35.9112  	chisq 2.62827 (3 df)
integral = 1063(72.9565657961)
   error = 35.9112136387
    prob = 0.54745
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 105804 +- 433.585  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 106386 +- 137.982  	chisq 2.00863 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 106410 +- 60.8323  	chisq 2.04652 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 106373 +- 35.9117  	chisq 2.62828 (3 df)
integral = 1063(72.9636849915)
   error = 35.9116637990
    prob = 0.54745
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 105804 +- 433.585  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 106386 +- 137.982  	chisq 2.00863 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 106410 +- 60.8323  	chisq 2.04652 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 106373 +- 35.9117  	chisq 2.62828 (3 df)
integral = 1063(72.9636919529)
   error = 35.9116642390
    prob = 0.54745
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 105804 +- 433.585  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 106386 +- 137.982  	chisq 2.00863 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 106410 +- 60.8323  	chisq 2.04652 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 106373 +- 35.9117  	chisq 2.62828 (3 df)
integral = 1063(72.9636919602)
   error = 35.9116642394
    prob = 0.54745
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 105804 +- 433.585  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 106386 +- 137.982  	chisq 2.00863 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 106410 +- 60.8323  	chisq 2.04652 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 106373 +- 35.9117  	chisq 2.62828 (3 df)
integral = 1063(72.9636919601)
   error = 35.9116642394
    prob = 0.54745
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 105804 +- 433.585  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 106386 +- 137.982  	chisq 2.00863 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 106410 +- 60.8323  	chisq 2.04652 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 106373 +- 35.9117  	chisq 2.62828 (3 df)
integral = 1063(72.9636919601)
   error = 35.9116642394
    prob = 0.54745
totevals = 14000000
    time = 138s


==> anc/rambo/results/int2-dim6.txt <==
INTEGRAL = 2
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 139116 +- 592.328  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 139245 +- 163.52  	chisq 0.0514269 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 139257 +- 88.2761  	chisq 0.0586638 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 139265 +- 60.9614  	chisq 0.0759853 (3 df)
integral = 1392(65.3581796200)
   error = 60.9614499252
    prob = 0.0054455
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 170346 +- 4024.2  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 169503 +- 1878.21  	chisq 0.0560806 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 168961 +- 874.217  	chisq 0.162475 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 169043 +- 377.767  	chisq 0.17337 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 169055 +- 194.699  	chisq 0.174675 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 169144 +- 126.199  	chisq 0.534454 (5 df)
integral = 169(143.6362483414)
   error = 126.1991729828
    prob = 0.0091926
totevals = 27000000
    time = 241s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 170840 +- 4217.57  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 168785 +- 1599.58  	chisq 0.277235 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 169598 +- 692.941  	chisq 0.595186 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 170201 +- 377.033  	chisq 1.67086 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 170500 +- 219.177  	chisq 2.62547 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 170759 +- 168.344  	chisq 6.0143 (5 df)
integral = 170(758.7933298097)
   error = 168.3435030661
    prob = 0.69517
totevals = 27000000
    time = 242s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 170840 +- 4217.77  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 168780 +- 1599.5  	chisq 0.278569 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 169627 +- 720.206  	chisq 0.629989 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 170025 +- 380.042  	chisq 1.05459 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 170564 +- 243.034  	chisq 4.44945 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 170690 +- 226.862  	chisq 6.529 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 170732 +- 214.73  	chisq 6.87301 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 170792 +- 158.649  	chisq 7.04117 (7 df)
integral = 170(791.7856733417)
   error = 158.6489611301
    prob = 0.57539
totevals = 44000000
    time = 397s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 170840 +- 4217.77  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 168780 +- 1599.5  	chisq 0.278569 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 169627 +- 720.246  	chisq 0.630059 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 170025 +- 380.061  	chisq 1.05395 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 170563 +- 243.035  	chisq 4.43498 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 170687 +- 226.969  	chisq 6.5015 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 170737 +- 215.044  	chisq 6.96996 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 170789 +- 159.721  	chisq 7.09938 (7 df)
integral = 170(788.9236997476)
   error = 159.7214409910
    prob = 0.58139
totevals = 44000000
    time = 400s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 170840 +- 4217.77  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 168780 +- 1599.5  	chisq 0.278569 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 169627 +- 720.247  	chisq 0.630059 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 170025 +- 380.061  	chisq 1.05395 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 170563 +- 243.035  	chisq 4.43498 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 170687 +- 226.97  	chisq 6.5015 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 170737 +- 215.044  	chisq 6.96996 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 170789 +- 159.722  	chisq 7.09941 (7 df)
integral = 170(788.9268517453)
   error = 159.7224149114
    prob = 0.5814
totevals = 44000000
    time = 397s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 170840 +- 4217.77  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 168780 +- 1599.5  	chisq 0.278569 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 169627 +- 720.247  	chisq 0.630059 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 170025 +- 380.061  	chisq 1.05395 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 170563 +- 243.035  	chisq 4.43498 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 170687 +- 226.97  	chisq 6.5015 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 170737 +- 215.044  	chisq 6.96996 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 170789 +- 159.722  	chisq 7.09941 (7 df)
integral = 170(788.9268548107)
   error = 159.7224158610
    prob = 0.5814
totevals = 44000000
    time = 397s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 170840 +- 4217.77  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 168780 +- 1599.5  	chisq 0.278569 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 169627 +- 720.247  	chisq 0.630059 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 170025 +- 380.061  	chisq 1.05395 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 170563 +- 243.035  	chisq 4.43498 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 170687 +- 226.97  	chisq 6.5015 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 170737 +- 215.044  	chisq 6.96996 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 170789 +- 159.722  	chisq 7.09941 (7 df)
integral = 170(788.9268548133)
   error = 159.7224158633
    prob = 0.5814
totevals = 44000000
    time = 397s


==> anc/rambo/results/int2-dim8.txt <==
INTEGRAL = 2
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 46463.3 +- 111.032  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46489.5 +- 31.369  	chisq 0.0606753 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46488.7 +- 16.2336  	chisq 0.0615608 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46485.3 +- 11.0734  	chisq 0.142739 (3 df)
integral = 464(85.3072525381)
   error = 11.0733648033
    prob = 0.013744
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 46943.5 +- 143.67  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46983.2 +- 55.126  	chisq 0.0896058 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46999.2 +- 24.2586  	chisq 0.193519 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46991 +- 14.5584  	chisq 0.370868 (3 df)
integral = 469(90.9986647233)
   error = 14.5584385257
    prob = 0.053808
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 46944.1 +- 143.762  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46984 +- 55.2287  	chisq 0.0902426 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46999.9 +- 24.3146  	chisq 0.192367 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46991.3 +- 14.5905  	chisq 0.385447 (3 df)
integral = 469(91.3041530573)
   error = 14.5905248448
    prob = 0.056768
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 46944.1 +- 143.762  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46984 +- 55.2288  	chisq 0.0902428 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46999.9 +- 24.3146  	chisq 0.192373 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46991.3 +- 14.5906  	chisq 0.385464 (3 df)
integral = 469(91.3050292681)
   error = 14.5905624480
    prob = 0.056771
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 46944.1 +- 143.762  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46984 +- 55.2288  	chisq 0.0902428 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46999.9 +- 24.3146  	chisq 0.192373 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46991.3 +- 14.5906  	chisq 0.385464 (3 df)
integral = 469(91.3050301287)
   error = 14.5905624848
    prob = 0.056771
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 46944.1 +- 143.762  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46984 +- 55.2288  	chisq 0.0902428 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46999.9 +- 24.3146  	chisq 0.192373 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46991.3 +- 14.5906  	chisq 0.385464 (3 df)
integral = 469(91.3050301305)
   error = 14.5905624848
    prob = 0.056771
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 46944.1 +- 143.762  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46984 +- 55.2288  	chisq 0.0902428 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46999.9 +- 24.3146  	chisq 0.192373 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46991.3 +- 14.5906  	chisq 0.385464 (3 df)
integral = 469(91.3050301304)
   error = 14.5905624848
    prob = 0.056771
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 46944.1 +- 143.762  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46984 +- 55.2288  	chisq 0.0902428 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46999.9 +- 24.3146  	chisq 0.192373 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46991.3 +- 14.5906  	chisq 0.385464 (3 df)
integral = 469(91.3050301304)
   error = 14.5905624848
    prob = 0.056771
totevals = 14000000
    time = 137s


==> anc/rambo/results/int20-dim6.txt <==
INTEGRAL = 20
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 1.3725e+06 +- 2684.3  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1.3737e+06 +- 1066.91  	chisq 0.236922 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1.37336e+06 +- 639.723  	chisq 0.389233 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1.37317e+06 +- 459.041  	chisq 0.578863 (3 df)
integral = 1373(168.0568281095)
   error = 459.0411483722
    prob = 0.098746
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 2.26687e+06 +- 36763.7  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 2.25813e+06 +- 13731.1  	chisq 0.0656836 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 2.25004e+06 +- 5253.18  	chisq 0.472582 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 2.25332e+06 +- 2763.27  	chisq 1.01121 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 2.25553e+06 +- 1824.16  	chisq 2.14906 (4 df)
integral = 225(5530.5257606697)
   error = 1824.1644168589
    prob = 0.29164
totevals = 20000000
    time = 180s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 2.33747e+06 +- 72188.4  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 2.36294e+06 +- 67794.1  	chisq 1.05533 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 2.35102e+06 +- 58148.1  	chisq 1.17235 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 2.30663e+06 +- 35756.3  	chisq 2.10963 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 2.33671e+06 +- 16230.8  	chisq 3.00087 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 2.34633e+06 +- 7631.24  	chisq 3.45265 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 2.35288e+06 +- 4531.19  	chisq 4.59081 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 2.35249e+06 +- 2822.93  	chisq 4.60308 (7 df)

Iteration 9:  54000000 integrand evaluations so far
[1] 2.35682e+06 +- 2275.86  	chisq 11.3247 (8 df)
integral = 235(6821.8705730471)
   error = 2275.8643201783
    prob = 0.81603
     ~ poor chi2 ~

Iteration 1:  8000000 integrand evaluations so far
[1] 2.30515e+06 +- 33865.7  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 2.32505e+06 +- 15601.1  	chisq 0.438003 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 2.34392e+06 +- 7324.62  	chisq 2.31553 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 2.35166e+06 +- 3172.96  	chisq 3.68944 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 2.35509e+06 +- 1768.56  	chisq 5.38675 (4 df)
integral = 235(5091.8231980558)
   error = 1768.5551835755
    prob = 0.75013
totevals = 80000000
    time = 1.22e+03s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  8000000 integrand evaluations so far
[1] 2.30528e+06 +- 33915  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 2.3262e+06 +- 15719.4  	chisq 0.484568 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 2.34658e+06 +- 8062.93  	chisq 2.7637 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 2.3572e+06 +- 3991.59  	chisq 5.06246 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 2.35976e+06 +- 2178.34  	chisq 5.65017 (4 df)
integral = 235(9761.5880290726)
   error = 2178.3410683383
    prob = 0.77316
totevals = 80000000
    time = 728s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  8000000 integrand evaluations so far
[1] 2.30528e+06 +- 33915.1  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 2.32621e+06 +- 15719.6  	chisq 0.484608 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 2.34659e+06 +- 8064.73  	chisq 2.76622 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 2.35732e+06 +- 3990.67  	chisq 5.11057 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 2.36013e+06 +- 2188.54  	chisq 5.82161 (4 df)
integral = 236(0130.7222385742)
   error = 2188.5401647939
    prob = 0.78713
totevals = 80000000
    time = 729s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  8000000 integrand evaluations so far
[1] 2.30528e+06 +- 33915.1  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 2.32621e+06 +- 15719.6  	chisq 0.484608 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 2.34659e+06 +- 8064.74  	chisq 2.76622 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 2.35732e+06 +- 3990.67  	chisq 5.1106 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 2.36013e+06 +- 2188.54  	chisq 5.82167 (4 df)
integral = 236(0130.8587742457)
   error = 2188.5413055551
    prob = 0.78713
totevals = 80000000
    time = 727s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  8000000 integrand evaluations so far
[1] 2.30528e+06 +- 33915.1  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 2.32621e+06 +- 15719.6  	chisq 0.484608 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 2.34659e+06 +- 8064.74  	chisq 2.76622 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 2.35732e+06 +- 3990.67  	chisq 5.1106 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 2.36013e+06 +- 2188.54  	chisq 5.82167 (4 df)
integral = 236(0130.8589073918)
   error = 2188.5413066720
    prob = 0.78713
totevals = 80000000
    time = 728s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  8000000 integrand evaluations so far
[1] 2.30528e+06 +- 33915.1  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 2.32621e+06 +- 15719.6  	chisq 0.484608 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 2.34659e+06 +- 8064.74  	chisq 2.76622 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 2.35732e+06 +- 3990.67  	chisq 5.1106 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 2.36013e+06 +- 2188.54  	chisq 5.82167 (4 df)
integral = 236(0130.8589074416)
   error = 2188.5413066737
    prob = 0.78713
totevals = 80000000
    time = 728s


==> anc/rambo/results/int20-dim8.txt <==
INTEGRAL = 20
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 538896 +- 854.458  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 539021 +- 290.706  	chisq 0.0244744 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 539018 +- 166.487  	chisq 0.0246527 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 538967 +- 118.178  	chisq 0.214605 (3 df)
integral = 538(967.1154576972)
   error = 118.1775789778
    prob = 0.024802
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 576781 +- 1587.04  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 578137 +- 604.725  	chisq 0.854033 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 577636 +- 307.717  	chisq 1.78223 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 577635 +- 190.169  	chisq 1.78224 (3 df)
integral = 577(634.7519012718)
   error = 190.1687923079
    prob = 0.38119
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 576859 +- 1592.57  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 578278 +- 616.464  	chisq 0.933668 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 577705 +- 318.692  	chisq 2.11518 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 577734 +- 194.482  	chisq 2.12869 (3 df)
integral = 577(734.0942447552)
   error = 194.4818526593
    prob = 0.45387
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 576860 +- 1592.58  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 578278 +- 616.476  	chisq 0.933744 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 577705 +- 318.704  	chisq 2.11531 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 577734 +- 194.487  	chisq 2.12884 (3 df)
integral = 577(734.2338370032)
   error = 194.4872069636
    prob = 0.4539
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 576860 +- 1592.58  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 578278 +- 616.476  	chisq 0.933744 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 577705 +- 318.704  	chisq 2.11531 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 577734 +- 194.487  	chisq 2.12884 (3 df)
integral = 577(734.2339733656)
   error = 194.4872121948
    prob = 0.4539
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 576860 +- 1592.58  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 578278 +- 616.476  	chisq 0.933744 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 577705 +- 318.704  	chisq 2.11531 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 577734 +- 194.487  	chisq 2.12884 (3 df)
integral = 577(734.2339734759)
   error = 194.4872121999
    prob = 0.4539
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 576860 +- 1592.58  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 578278 +- 616.476  	chisq 0.933744 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 577705 +- 318.704  	chisq 2.11531 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 577734 +- 194.487  	chisq 2.12884 (3 df)
integral = 577(734.2339734747)
   error = 194.4872121999
    prob = 0.4539
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 576860 +- 1592.58  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 578278 +- 616.476  	chisq 0.933744 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 577705 +- 318.704  	chisq 2.11531 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 577734 +- 194.487  	chisq 2.12884 (3 df)
integral = 577(734.2339734744)
   error = 194.4872121999
    prob = 0.4539
totevals = 14000000
    time = 138s


==> anc/rambo/results/int21-dim6.txt <==
INTEGRAL = 21
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 57564.6 +- 380.685  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 57683.3 +- 84.4959  	chisq 0.102234 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 57723.1 +- 40.5524  	chisq 0.390694 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 57716.1 +- 26.6148  	chisq 0.444082 (3 df)
integral = 577(16.0529472602)
   error = 26.6148189456
    prob = 0.069007
totevals = 14000000
    time = 123s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 62815 +- 1255.43  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62747.9 +- 440.853  	chisq 0.00325875 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 62857.5 +- 214.958  	chisq 0.0844003 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 62818.4 +- 129.274  	chisq 0.136297 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 62875.7 +- 69.5139  	chisq 0.41316 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 62882 +- 44.4282  	chisq 0.426828 (5 df)
integral = 628(81.9852413634)
   error = 44.4282478912
    prob = 0.0054416
totevals = 27000000
    time = 242s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 62838 +- 1262.78  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62778.1 +- 447.61  	chisq 0.00257578 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 63062.9 +- 257.413  	chisq 0.6074 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 63028.7 +- 162.983  	chisq 0.636945 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 63077.6 +- 77.0428  	chisq 0.753192 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 63130.2 +- 52.4029  	chisq 1.62097 (5 df)
integral = 631(30.2385702978)
   error = 52.4029282777
    prob = 0.1013
totevals = 27000000
    time = 242s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 62838.1 +- 1262.79  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62778.2 +- 447.619  	chisq 0.00256991 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 63063.7 +- 257.524  	chisq 0.610555 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 63029.1 +- 162.87  	chisq 0.640608 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 63070.3 +- 75.7794  	chisq 0.722174 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 63124.6 +- 51.8855  	chisq 1.68822 (5 df)
integral = 631(24.5662554040)
   error = 51.8855105425
    prob = 0.10962
totevals = 27000000
    time = 242s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 62838.1 +- 1262.79  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62778.2 +- 447.619  	chisq 0.0025699 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 63063.7 +- 257.524  	chisq 0.610555 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 63029.1 +- 162.87  	chisq 0.640607 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 63070.3 +- 75.7795  	chisq 0.722177 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 63124.6 +- 51.8855  	chisq 1.68819 (5 df)
integral = 631(24.5668837327)
   error = 51.8855356129
    prob = 0.10962
totevals = 27000000
    time = 242s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 62838.1 +- 1262.79  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62778.2 +- 447.619  	chisq 0.0025699 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 63063.7 +- 257.524  	chisq 0.610555 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 63029.1 +- 162.87  	chisq 0.640607 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 63070.3 +- 75.7795  	chisq 0.722177 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 63124.6 +- 51.8855  	chisq 1.68819 (5 df)
integral = 631(24.5668843435)
   error = 51.8855356373
    prob = 0.10962
totevals = 27000000
    time = 243s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 62838.1 +- 1262.79  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62778.2 +- 447.619  	chisq 0.0025699 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 63063.7 +- 257.524  	chisq 0.610555 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 63029.1 +- 162.87  	chisq 0.640607 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 63070.3 +- 75.7795  	chisq 0.722177 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 63124.6 +- 51.8855  	chisq 1.68819 (5 df)
integral = 631(24.5668843443)
   error = 51.8855356374
    prob = 0.10962
totevals = 27000000
    time = 242s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 62838.1 +- 1262.79  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 62778.2 +- 447.619  	chisq 0.0025699 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 63063.7 +- 257.524  	chisq 0.610555 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 63029.1 +- 162.87  	chisq 0.640607 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 63070.3 +- 75.7795  	chisq 0.722177 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 63124.6 +- 51.8855  	chisq 1.68819 (5 df)
integral = 631(24.5668843440)
   error = 51.8855356374
    prob = 0.10962
totevals = 27000000
    time = 242s


==> anc/rambo/results/int21-dim8.txt <==
INTEGRAL = 21
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 20624.5 +- 53.2269  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 20596.2 +- 16.5121  	chisq 0.312694 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 20593.8 +- 7.64833  	chisq 0.339264 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 20592.8 +- 4.83206  	chisq 0.367518 (3 df)
integral = 2059(2.8405881407)
   error = 4.8320550507
    prob = 0.053132
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 20673 +- 57.364  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 20649.9 +- 19.5723  	chisq 0.183686 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 20643.2 +- 8.69894  	chisq 0.3293 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 20642.4 +- 5.30957  	chisq 0.343704 (3 df)
integral = 2064(2.3669654069)
   error = 5.3095709320
    prob = 0.04839
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 20673 +- 57.369  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 20650 +- 19.5769  	chisq 0.183418 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 20643.2 +- 8.70082  	chisq 0.32965 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 20642.4 +- 5.31053  	chisq 0.343731 (3 df)
integral = 2064(2.4265780672)
   error = 5.3105283090
    prob = 0.048395
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 20673 +- 57.369  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 20650 +- 19.5769  	chisq 0.183418 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 20643.2 +- 8.70082  	chisq 0.32965 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 20642.4 +- 5.31053  	chisq 0.343731 (3 df)
integral = 2064(2.4266393068)
   error = 5.3105292607
    prob = 0.048395
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 20673 +- 57.369  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 20650 +- 19.5769  	chisq 0.183418 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 20643.2 +- 8.70082  	chisq 0.32965 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 20642.4 +- 5.31053  	chisq 0.343731 (3 df)
integral = 2064(2.4266393677)
   error = 5.3105292617
    prob = 0.048395
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 20673 +- 57.369  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 20650 +- 19.5769  	chisq 0.183418 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 20643.2 +- 8.70082  	chisq 0.32965 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 20642.4 +- 5.31053  	chisq 0.343731 (3 df)
integral = 2064(2.4266393678)
   error = 5.3105292617
    prob = 0.048395
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 20673 +- 57.369  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 20650 +- 19.5769  	chisq 0.183418 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 20643.2 +- 8.70082  	chisq 0.32965 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 20642.4 +- 5.31053  	chisq 0.343731 (3 df)
integral = 2064(2.4266393678)
   error = 5.3105292617
    prob = 0.048395
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 20673 +- 57.369  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 20650 +- 19.5769  	chisq 0.183418 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 20643.2 +- 8.70082  	chisq 0.32965 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 20642.4 +- 5.31053  	chisq 0.343731 (3 df)
integral = 2064(2.4266393678)
   error = 5.3105292617
    prob = 0.048395
totevals = 14000000
    time = 137s


==> anc/rambo/results/int22-dim6.txt <==
INTEGRAL = 22
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 621824 +- 1486.45  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 622744 +- 578.193  	chisq 0.451104 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 622887 +- 355.319  	chisq 0.548908 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 622903 +- 259.607  	chisq 0.553328 (3 df)
integral = 622(902.7367650680)
   error = 259.6069861738
    prob = 0.092971
totevals = 13454540
    time = 86.8s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 816589 +- 10817.5  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 823870 +- 5026.4  	chisq 0.577738 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 824408 +- 2667.59  	chisq 0.593682 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 826463 +- 1404.16  	chisq 1.41422 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 828063 +- 1005.07  	chisq 4.0782 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 827956 +- 794.281  	chisq 4.10874 (5 df)
integral = 827(955.5552746680)
   error = 794.2813235175
    prob = 0.46613
totevals = 25636350
    time = 168s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 820545 +- 12622.3  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 833442 +- 6665.11  	chisq 1.44764 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 838447 +- 3862.67  	chisq 2.29674 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 839751 +- 2434.66  	chisq 2.48573 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 838777 +- 1595.37  	chisq 2.76578 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 839046 +- 1046.26  	chisq 2.8155 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 838652 +- 772.052  	chisq 3.12606 (6 df)
integral = 83(8652.4228605012)
   error = 772.0520620523
    prob = 0.20713
totevals = 33090890
    time = 217s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 820549 +- 12624.6  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 833297 +- 6683.44  	chisq 1.41665 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 837967 +- 3899.6  	chisq 2.15668 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 840303 +- 2278.82  	chisq 2.70165 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 841323 +- 1571.63  	chisq 3.08395 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 840407 +- 1196.15  	chisq 3.89197 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 839942 +- 880.843  	chisq 4.22196 (6 df)

Iteration 8:  41454520 integrand evaluations so far
[1] 839998 +- 683.842  	chisq 4.23231 (7 df)
integral = 839(998.1818375170)
   error = 683.8420316995
    prob = 0.24734
totevals = 41454520
    time = 264s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 820549 +- 12624.6  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 833297 +- 6683.47  	chisq 1.41666 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 837967 +- 3899.64  	chisq 2.15691 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 840294 +- 2278.17  	chisq 2.69756 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 841273 +- 1564.49  	chisq 3.0466 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 840581 +- 1195.99  	chisq 3.517 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 840001 +- 876.919  	chisq 4.02567 (6 df)

Iteration 8:  41454520 integrand evaluations so far
[1] 840169 +- 703.62  	chisq 4.12847 (7 df)
integral = 840(168.8663890711)
   error = 703.6197596679
    prob = 0.23513
totevals = 41454520
    time = 262s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 820549 +- 12624.6  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 833297 +- 6683.47  	chisq 1.41666 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 837967 +- 3899.64  	chisq 2.15691 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 840294 +- 2278.17  	chisq 2.69756 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 841273 +- 1564.49  	chisq 3.0466 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 840581 +- 1195.99  	chisq 3.517 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 840001 +- 876.919  	chisq 4.02566 (6 df)

Iteration 8:  41454520 integrand evaluations so far
[1] 840169 +- 703.619  	chisq 4.12846 (7 df)
integral = 840(168.8672614566)
   error = 703.6192463735
    prob = 0.23513
totevals = 41454520
    time = 263s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 820549 +- 12624.6  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 833297 +- 6683.47  	chisq 1.41666 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 837967 +- 3899.64  	chisq 2.15691 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 840294 +- 2278.17  	chisq 2.69756 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 841273 +- 1564.49  	chisq 3.0466 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 840581 +- 1195.99  	chisq 3.517 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 840001 +- 876.919  	chisq 4.02566 (6 df)

Iteration 8:  41454520 integrand evaluations so far
[1] 840169 +- 703.619  	chisq 4.12846 (7 df)
integral = 840(168.8672625873)
   error = 703.6192458750
    prob = 0.23513
totevals = 41454520
    time = 265s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 820549 +- 12624.6  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 833297 +- 6683.47  	chisq 1.41666 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 837967 +- 3899.64  	chisq 2.15691 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 840294 +- 2278.17  	chisq 2.69756 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 841273 +- 1564.49  	chisq 3.0466 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 840581 +- 1195.99  	chisq 3.517 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 840001 +- 876.919  	chisq 4.02566 (6 df)

Iteration 8:  41454520 integrand evaluations so far
[1] 840169 +- 703.619  	chisq 4.12846 (7 df)
integral = 840(168.8672624329)
   error = 703.6192458819
    prob = 0.23513
totevals = 41454520
    time = 262s


==> anc/rambo/results/int22-dim8.txt <==
INTEGRAL = 22
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 237242 +- 386.76  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 237267 +- 131.921  	chisq 0.00460978 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 237298 +- 78.2494  	chisq 0.0870717 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 237292 +- 56.7985  	chisq 0.0982596 (3 df)
integral = 2372(91.9340354235)
   error = 56.7984593606
    prob = 0.0079545
totevals = 13454540
    time = 95.9s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 243953 +- 571.919  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 243968 +- 227.449  	chisq 0.000770474 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 244065 +- 115.678  	chisq 0.249513 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 244061 +- 76.797  	chisq 0.2523 (3 df)
integral = 244(060.8589598583)
   error = 76.7969673896
    prob = 0.031265
totevals = 13454540
    time = 97.5s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 243964 +- 572.844  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 243982 +- 228.636  	chisq 0.00129625 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 244079 +- 116.089  	chisq 0.241261 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 244075 +- 77.0031  	chisq 0.243581 (3 df)
integral = 244(074.7949909930)
   error = 77.0031090617
    prob = 0.029735
totevals = 13454540
    time = 97.7s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 243964 +- 572.845  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 243983 +- 228.637  	chisq 0.0012964 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 244079 +- 116.089  	chisq 0.241262 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 244075 +- 77.0033  	chisq 0.243582 (3 df)
integral = 244(074.8068961536)
   error = 77.0032740531
    prob = 0.029735
totevals = 13454540
    time = 99.3s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 243964 +- 572.845  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 243983 +- 228.637  	chisq 0.0012964 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 244079 +- 116.089  	chisq 0.241262 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 244075 +- 77.0033  	chisq 0.243582 (3 df)
integral = 244(074.8069077765)
   error = 77.0032742142
    prob = 0.029735
totevals = 13454540
    time = 98.7s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 243964 +- 572.845  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 243983 +- 228.637  	chisq 0.0012964 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 244079 +- 116.089  	chisq 0.241262 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 244075 +- 77.0033  	chisq 0.243582 (3 df)
integral = 244(074.8069077874)
   error = 77.0032742144
    prob = 0.029735
totevals = 13454540
    time = 99.2s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 243964 +- 572.845  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 243983 +- 228.637  	chisq 0.0012964 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 244079 +- 116.089  	chisq 0.241262 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 244075 +- 77.0033  	chisq 0.243582 (3 df)
integral = 244(074.8069077872)
   error = 77.0032742144
    prob = 0.029735
totevals = 13454540
    time = 98.8s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 243964 +- 572.845  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 243983 +- 228.637  	chisq 0.0012964 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 244079 +- 116.089  	chisq 0.241262 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 244075 +- 77.0033  	chisq 0.243582 (3 df)
integral = 244(074.8069077872)
   error = 77.0032742144
    prob = 0.029735
totevals = 13454540
    time = 99.3s


==> anc/rambo/results/int23-dim6.txt <==
INTEGRAL = 23
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 1.07886e+06 +- 1962.76  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 1.07997e+06 +- 882.973  	chisq 0.396787 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 1.08002e+06 +- 568.315  	chisq 0.404094 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 1.07972e+06 +- 422.98  	chisq 1.05137 (3 df)
integral = 1079(719.5663284087)
   error = 422.9800058565
    prob = 0.21117
totevals = 13454540
    time = 105s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 1.40973e+06 +- 12009.5  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 1.41478e+06 +- 5832.19  	chisq 0.231817 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 1.42495e+06 +- 3646.79  	chisq 5.21842 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 1.42516e+06 +- 2447.19  	chisq 5.22466 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 1.42714e+06 +- 1805.92  	chisq 6.66617 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 1.42587e+06 +- 1400.96  	chisq 7.90469 (5 df)
integral = 142(5874.1906705759)
   error = 1400.9613837873
    prob = 0.83843
totevals = 25636350
    time = 204s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 1.41433e+06 +- 13124.1  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 1.41812e+06 +- 12777.1  	chisq 1.60384 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 1.40579e+06 +- 11858.1  	chisq 8.32081 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 1.41949e+06 +- 6675.92  	chisq 10.2737 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 1.43248e+06 +- 3834.95  	chisq 15.9302 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 1.4375e+06 +- 2804.6  	chisq 19.6118 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 1.43878e+06 +- 1954.04  	chisq 20.0168 (6 df)

Iteration 8:  41454520 integrand evaluations so far
[1] 1.44075e+06 +- 1595.21  	chisq 23.0538 (7 df)
integral = 144(0748.4429600863)
   error = 1595.2065318650
    prob = 0.99833
     ~ poor chi2 ~

Iteration 1:  8000000 integrand evaluations so far
[1] 1.41278e+06 +- 6647.48  	chisq 0 (0 df)

Iteration 2:  19636363 integrand evaluations so far
[1] 1.43117e+06 +- 3936.82  	chisq 11.7862 (1 df)

Iteration 3:  34909089 integrand evaluations so far
[1] 1.43826e+06 +- 2869.17  	chisq 18.6959 (2 df)

Iteration 4:  53818178 integrand evaluations so far
[1] 1.44039e+06 +- 2117.19  	chisq 19.9067 (3 df)

Iteration 5:  76363630 integrand evaluations so far
[1] 1.44108e+06 +- 1660.33  	chisq 20.1803 (4 df)

Iteration 6:  102545445 integrand evaluations so far
[1] 1.44287e+06 +- 1376.27  	chisq 23.9019 (5 df)
integral = 144(2869.2077331010)
   error = 1376.2682476132
    prob = 0.99977
     ~ poor chi2 ~

Iteration 1:  32000000 integrand evaluations so far
[1] 1.43149e+06 +- 6660.75  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 1.43979e+06 +- 4104.99  	chisq 2.50224 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 1.44164e+06 +- 2210.96  	chisq 2.78765 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 1.44263e+06 +- 1214.29  	chisq 3.07477 (3 df)
integral = 144(2626.1085367342)
   error = 1214.2888140903
    prob = 0.61976
totevals = 215272724
    time = 4.49e+03s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  32000000 integrand evaluations so far
[1] 1.43151e+06 +- 6671.19  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 1.43985e+06 +- 4080.79  	chisq 2.49533 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 1.44141e+06 +- 2112.4  	chisq 2.69612 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 1.44322e+06 +- 1259.25  	chisq 3.8267 (3 df)
integral = 144(3215.5828361900)
   error = 1259.2515657493
    prob = 0.7192
totevals = 215272724
    time = 3.03e+03s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  32000000 integrand evaluations so far
[1] 1.43151e+06 +- 6671.2  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 1.43985e+06 +- 4080.81  	chisq 2.49534 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 1.44141e+06 +- 2112.36  	chisq 2.69609 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 1.44322e+06 +- 1259.29  	chisq 3.82687 (3 df)
integral = 144(3215.5623637869)
   error = 1259.2929158141
    prob = 0.71922
totevals = 215272724
    time = 3.06e+03s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  32000000 integrand evaluations so far
[1] 1.43151e+06 +- 6671.2  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 1.43985e+06 +- 4080.81  	chisq 2.49534 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 1.44141e+06 +- 2112.36  	chisq 2.69609 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 1.44322e+06 +- 1259.29  	chisq 3.82687 (3 df)
integral = 144(3215.5638851470)
   error = 1259.2929948935
    prob = 0.71922
totevals = 215272724
    time = 2.74e+03s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  32000000 integrand evaluations so far
[1] 1.43151e+06 +- 6671.2  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 1.43985e+06 +- 4080.81  	chisq 2.49534 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 1.44141e+06 +- 2112.36  	chisq 2.69609 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 1.44322e+06 +- 1259.29  	chisq 3.82687 (3 df)
integral = 144(3215.5638866965)
   error = 1259.2929949720
    prob = 0.71922
totevals = 215272724
    time = 2.66e+03s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  32000000 integrand evaluations so far
[1] 1.43151e+06 +- 6671.2  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 1.43985e+06 +- 4080.81  	chisq 2.49534 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 1.44141e+06 +- 2112.36  	chisq 2.69609 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 1.44322e+06 +- 1259.29  	chisq 3.82687 (3 df)
integral = 144(3215.5638866760)
   error = 1259.2929949720
    prob = 0.71922
totevals = 215272724
    time = 2.62e+03s


==> anc/rambo/results/int23-dim8.txt <==
INTEGRAL = 23
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 440475 +- 552.111  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 440635 +- 221.95  	chisq 0.100203 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 440745 +- 138.571  	chisq 0.504793 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 440703 +- 102.25  	chisq 0.709181 (3 df)
integral = 440(702.5614897663)
   error = 102.2500280886
    prob = 0.12896
totevals = 14000000
    time = 102s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 455196 +- 777.567  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 455475 +- 325.945  	chisq 0.155823 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 455641 +- 190.885  	chisq 0.551442 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 455538 +- 134.334  	chisq 1.12159 (3 df)
integral = 455(538.2919900953)
   error = 134.3337021909
    prob = 0.22813
totevals = 14000000
    time = 101s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 455216 +- 778.426  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 455493 +- 326.779  	chisq 0.15319 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 455666 +- 191.563  	chisq 0.578896 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 455563 +- 134.761  	chisq 1.14617 (3 df)
integral = 455(563.1709364261)
   error = 134.7613925372
    prob = 0.23406
totevals = 14000000
    time = 103s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 455216 +- 778.427  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 455493 +- 326.779  	chisq 0.153192 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 455666 +- 191.563  	chisq 0.578908 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 455563 +- 134.762  	chisq 1.1462 (3 df)
integral = 455(563.1943330800)
   error = 134.7617980527
    prob = 0.23406
totevals = 14000000
    time = 102s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 455216 +- 778.427  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 455493 +- 326.779  	chisq 0.153192 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 455666 +- 191.563  	chisq 0.578908 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 455563 +- 134.762  	chisq 1.1462 (3 df)
integral = 455(563.1943558960)
   error = 134.7617984488
    prob = 0.23406
totevals = 14000000
    time = 102s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 455216 +- 778.427  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 455493 +- 326.779  	chisq 0.153192 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 455666 +- 191.563  	chisq 0.578908 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 455563 +- 134.762  	chisq 1.1462 (3 df)
integral = 455(563.1943559194)
   error = 134.7617984492
    prob = 0.23406
totevals = 14000000
    time = 102s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 455216 +- 778.427  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 455493 +- 326.779  	chisq 0.153192 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 455666 +- 191.563  	chisq 0.578908 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 455563 +- 134.762  	chisq 1.1462 (3 df)
integral = 455(563.1943559198)
   error = 134.7617984492
    prob = 0.23406
totevals = 14000000
    time = 102s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 455216 +- 778.427  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 455493 +- 326.779  	chisq 0.153192 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 455666 +- 191.563  	chisq 0.578908 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 455563 +- 134.762  	chisq 1.1462 (3 df)
integral = 455(563.1943559200)
   error = 134.7617984492
    prob = 0.23406
totevals = 14000000
    time = 102s


==> anc/rambo/results/int24-dim6.txt <==
INTEGRAL = 24
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 118863 +- 659.294  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 119847 +- 174.344  	chisq 2.39491 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 119816 +- 91.5605  	chisq 2.43846 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 119741 +- 62.4846  	chisq 3.69329 (3 df)
integral = 119(740.8729962289)
   error = 62.4845818078
    prob = 0.70345
totevals = 13454540
    time = 86.1s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 134807 +- 2523.28  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 137824 +- 1124.02  	chisq 1.7834 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 138911 +- 666.473  	chisq 3.22717 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 138992 +- 513.675  	chisq 3.26341 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 138820 +- 337.99  	chisq 3.46211 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 138453 +- 195.776  	chisq 5.23514 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 138357 +- 136.622  	chisq 5.69909 (6 df)
integral = 138(357.1587999236)
   error = 136.6217789270
    prob = 0.54227
totevals = 33090890
    time = 218s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 134900 +- 2548.28  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 138324 +- 1214.13  	chisq 2.33527 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 138977 +- 573.641  	chisq 2.70742 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 138946 +- 305.331  	chisq 2.71137 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 138989 +- 189.617  	chisq 2.7437 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 139023 +- 121.7  	chisq 2.79839 (5 df)
integral = 139(023.2967226796)
   error = 121.7000755328
    prob = 0.26897
totevals = 25636350
    time = 168s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 134900 +- 2548.3  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 138325 +- 1214.19  	chisq 2.33586 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 138977 +- 573.344  	chisq 2.70751 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 138956 +- 306.001  	chisq 2.70946 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 139008 +- 191.858  	chisq 2.75829 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 139069 +- 124.911  	chisq 2.93055 (5 df)
integral = 139(068.7190864257)
   error = 124.9111145260
    prob = 0.28931
totevals = 25636350
    time = 169s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 134900 +- 2548.3  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 138325 +- 1214.19  	chisq 2.33586 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 138977 +- 573.344  	chisq 2.70751 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 138956 +- 306.001  	chisq 2.70946 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 139008 +- 191.859  	chisq 2.75831 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 139069 +- 124.913  	chisq 2.93267 (5 df)
integral = 139(069.1026825965)
   error = 124.9129809391
    prob = 0.28963
totevals = 25636350
    time = 169s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 134900 +- 2548.3  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 138325 +- 1214.19  	chisq 2.33586 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 138977 +- 573.344  	chisq 2.70751 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 138956 +- 306.001  	chisq 2.70946 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 139008 +- 191.859  	chisq 2.75831 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 139069 +- 124.913  	chisq 2.93267 (5 df)
integral = 139(069.1027180590)
   error = 124.9129821420
    prob = 0.28963
totevals = 25636350
    time = 170s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 134900 +- 2548.3  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 138325 +- 1214.19  	chisq 2.33586 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 138977 +- 573.344  	chisq 2.70751 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 138956 +- 306.001  	chisq 2.70946 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 139008 +- 191.859  	chisq 2.75831 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 139069 +- 124.913  	chisq 2.93267 (5 df)
integral = 139(069.1027180981)
   error = 124.9129821420
    prob = 0.28963
totevals = 25636350
    time = 169s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 134900 +- 2548.3  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 138325 +- 1214.19  	chisq 2.33586 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 138977 +- 573.344  	chisq 2.70751 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 138956 +- 306.001  	chisq 2.70946 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 139008 +- 191.859  	chisq 2.75831 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 139069 +- 124.913  	chisq 2.93267 (5 df)
integral = 139(069.1027180995)
   error = 124.9129821420
    prob = 0.28963
totevals = 25636350
    time = 171s


==> anc/rambo/results/int24-dim8.txt <==
INTEGRAL = 24
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 39725.3 +- 112.039  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 39725.5 +- 33.8596  	chisq 4.27347e-06 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 39739.8 +- 16.0495  	chisq 0.231228 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 39738 +- 10.3869  	chisq 0.254468 (3 df)
integral = 397(37.9668815502)
   error = 10.3869215569
    prob = 0.031649
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 39960.5 +- 137.816  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 39920.2 +- 53.0857  	chisq 0.100502 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 39958.4 +- 22.1765  	chisq 0.725701 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 39966.5 +- 12.8956  	chisq 0.929375 (3 df)
integral = 399(66.5065927566)
   error = 12.8956441668
    prob = 0.18167
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 39960.8 +- 137.864  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 39919.7 +- 53.1312  	chisq 0.10454 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 39958.6 +- 22.1964  	chisq 0.754092 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 39967.1 +- 12.9079  	chisq 0.974734 (3 df)
integral = 399(67.0904806600)
   error = 12.9078855247
    prob = 0.19263
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 39960.8 +- 137.864  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 39919.7 +- 53.1313  	chisq 0.10454 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 39958.6 +- 22.1964  	chisq 0.754096 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 39967.1 +- 12.9079  	chisq 0.97474 (3 df)
integral = 399(67.0908657523)
   error = 12.9078939581
    prob = 0.19264
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 39960.8 +- 137.864  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 39919.7 +- 53.1313  	chisq 0.10454 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 39958.6 +- 22.1964  	chisq 0.754096 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 39967.1 +- 12.9079  	chisq 0.97474 (3 df)
integral = 399(67.0908661244)
   error = 12.9078939663
    prob = 0.19264
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 39960.8 +- 137.864  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 39919.7 +- 53.1313  	chisq 0.10454 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 39958.6 +- 22.1964  	chisq 0.754096 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 39967.1 +- 12.9079  	chisq 0.97474 (3 df)
integral = 399(67.0908661248)
   error = 12.9078939663
    prob = 0.19264
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 39960.8 +- 137.864  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 39919.7 +- 53.1313  	chisq 0.10454 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 39958.6 +- 22.1964  	chisq 0.754096 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 39967.1 +- 12.9079  	chisq 0.97474 (3 df)
integral = 399(67.0908661248)
   error = 12.9078939663
    prob = 0.19264
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 39960.8 +- 137.864  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 39919.7 +- 53.1313  	chisq 0.10454 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 39958.6 +- 22.1964  	chisq 0.754096 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 39967.1 +- 12.9079  	chisq 0.97474 (3 df)
integral = 399(67.0908661248)
   error = 12.9078939663
    prob = 0.19264
totevals = 14000000
    time = 138s


==> anc/rambo/results/int25-dim6.txt <==
INTEGRAL = 25
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 254609 +- 1179.59  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 256277 +- 361.638  	chisq 2.20763 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 256203 +- 199.622  	chisq 2.26764 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 256162 +- 139.448  	chisq 2.34899 (3 df)
integral = 256(162.2653614674)
   error = 139.4483707646
    prob = 0.4968
totevals = 13454540
    time = 76.2s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 330912 +- 14531.4  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 323504 +- 5917.95  	chisq 0.311585 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 325683 +- 2224.39  	chisq 0.469511 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 326550 +- 1042.77  	chisq 0.664228 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 327556 +- 603.693  	chisq 2.06268 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 327279 +- 388.434  	chisq 2.42007 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 327347 +- 310.545  	chisq 2.50433 (6 df)
integral = 327(346.9653155764)
   error = 310.5445642450
    prob = 0.13202
totevals = 33090890
    time = 191s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 334445 +- 16757  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 326026 +- 6810.58  	chisq 0.302348 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 332071 +- 2904.19  	chisq 1.26505 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 331577 +- 1406.65  	chisq 1.3028 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 333033 +- 851.713  	chisq 2.99464 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 333497 +- 782.387  	chisq 4.89752 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 333920 +- 747.424  	chisq 8.23601 (6 df)

Iteration 8:  41454520 integrand evaluations so far
[1] 334096 +- 679.388  	chisq 8.55451 (7 df)

Iteration 9:  50727240 integrand evaluations so far
[1] 334330 +- 647.751  	chisq 9.85784 (8 df)

Iteration 10:  60909050 integrand evaluations so far
[1] 334550 +- 584.428  	chisq 10.4777 (9 df)

Iteration 11:  71999950 integrand evaluations so far
[1] 334803 +- 486.323  	chisq 11.0894 (10 df)

Iteration 12:  83999940 integrand evaluations so far
[1] 334566 +- 420.755  	chisq 12.0335 (11 df)

Iteration 13:  96909020 integrand evaluations so far
[1] 334569 +- 333.235  	chisq 12.0336 (12 df)
integral = 334(568.7172068238)
   error = 333.2347149212
    prob = 0.55701
totevals = 96909020
    time = 560s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 334449 +- 16759.6  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 326038 +- 6809.72  	chisq 0.30164 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 332403 +- 3003.19  	chisq 1.38619 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 333098 +- 2210.47  	chisq 1.5032 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 334007 +- 1702.65  	chisq 1.91824 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 333984 +- 998.866  	chisq 1.91852 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 333696 +- 592.377  	chisq 2.04686 (6 df)

Iteration 8:  41454520 integrand evaluations so far
[1] 334271 +- 487.149  	chisq 4.96201 (7 df)

Iteration 9:  50727240 integrand evaluations so far
[1] 334547 +- 440.813  	chisq 6.73306 (8 df)

Iteration 10:  60909050 integrand evaluations so far
[1] 334704 +- 361.795  	chisq 7.11962 (9 df)

Iteration 11:  71999950 integrand evaluations so far
[1] 334748 +- 302.998  	chisq 7.16927 (10 df)
integral = 334(747.6740629851)
   error = 302.9982767088
    prob = 0.29063
totevals = 71999950
    time = 415s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 334449 +- 16759.6  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 326038 +- 6809.72  	chisq 0.30164 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 332403 +- 3003.19  	chisq 1.38622 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 333099 +- 2210.47  	chisq 1.50325 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 334006 +- 1702.3  	chisq 1.9171 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 334181 +- 1065.99  	chisq 1.93449 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 334266 +- 711.783  	chisq 1.94608 (6 df)

Iteration 8:  41454520 integrand evaluations so far
[1] 334707 +- 553.363  	chisq 2.91425 (7 df)

Iteration 9:  50727240 integrand evaluations so far
[1] 334851 +- 511.658  	chisq 3.38117 (8 df)

Iteration 10:  60909050 integrand evaluations so far
[1] 334837 +- 480.191  	chisq 3.38709 (9 df)

Iteration 11:  71999950 integrand evaluations so far
[1] 335067 +- 437.667  	chisq 4.74262 (10 df)

Iteration 12:  83999940 integrand evaluations so far
[1] 334964 +- 391.775  	chisq 5.02344 (11 df)

Iteration 13:  96909020 integrand evaluations so far
[1] 334890 +- 330.792  	chisq 5.14623 (12 df)
integral = 334(890.1872121063)
   error = 330.7915862659
    prob = 0.047084
totevals = 96909020
    time = 559s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 334449 +- 16759.6  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 326038 +- 6809.72  	chisq 0.30164 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 332403 +- 3003.19  	chisq 1.38622 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 333099 +- 2210.47  	chisq 1.50325 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 334006 +- 1702.3  	chisq 1.9171 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 334181 +- 1065.99  	chisq 1.93449 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 334266 +- 711.783  	chisq 1.94608 (6 df)

Iteration 8:  41454520 integrand evaluations so far
[1] 334707 +- 553.362  	chisq 2.91426 (7 df)

Iteration 9:  50727240 integrand evaluations so far
[1] 334851 +- 511.643  	chisq 3.38103 (8 df)

Iteration 10:  60909050 integrand evaluations so far
[1] 334837 +- 480.164  	chisq 3.38679 (9 df)

Iteration 11:  71999950 integrand evaluations so far
[1] 335065 +- 437.432  	chisq 4.70501 (10 df)

Iteration 12:  83999940 integrand evaluations so far
[1] 334960 +- 393.461  	chisq 5.00455 (11 df)

Iteration 13:  96909020 integrand evaluations so far
[1] 334910 +- 340.932  	chisq 5.06905 (12 df)

Iteration 14:  110727190 integrand evaluations so far
[1] 334727 +- 301.568  	chisq 6.39849 (13 df)
integral = 334(726.7925416411)
   error = 301.5684916356
    prob = 0.069559
totevals = 110727190
    time = 648s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 334449 +- 16759.6  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 326038 +- 6809.72  	chisq 0.30164 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 332403 +- 3003.19  	chisq 1.38622 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 333099 +- 2210.47  	chisq 1.50325 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 334006 +- 1702.3  	chisq 1.9171 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 334181 +- 1065.99  	chisq 1.93449 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 334266 +- 711.783  	chisq 1.94608 (6 df)

Iteration 8:  41454520 integrand evaluations so far
[1] 334707 +- 553.362  	chisq 2.91426 (7 df)

Iteration 9:  50727240 integrand evaluations so far
[1] 334851 +- 511.643  	chisq 3.38103 (8 df)

Iteration 10:  60909050 integrand evaluations so far
[1] 334837 +- 480.164  	chisq 3.38679 (9 df)

Iteration 11:  71999950 integrand evaluations so far
[1] 335065 +- 437.432  	chisq 4.705 (10 df)

Iteration 12:  83999940 integrand evaluations so far
[1] 334960 +- 393.461  	chisq 5.00456 (11 df)

Iteration 13:  96909020 integrand evaluations so far
[1] 334910 +- 340.932  	chisq 5.06905 (12 df)

Iteration 14:  110727190 integrand evaluations so far
[1] 334727 +- 301.568  	chisq 6.39857 (13 df)
integral = 334(726.7831917898)
   error = 301.5677650611
    prob = 0.069563
totevals = 110727190
    time = 644s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 334449 +- 16759.6  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 326038 +- 6809.72  	chisq 0.30164 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 332403 +- 3003.19  	chisq 1.38622 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 333099 +- 2210.47  	chisq 1.50325 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 334006 +- 1702.3  	chisq 1.9171 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 334181 +- 1065.99  	chisq 1.93449 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 334266 +- 711.783  	chisq 1.94608 (6 df)

Iteration 8:  41454520 integrand evaluations so far
[1] 334707 +- 553.362  	chisq 2.91426 (7 df)

Iteration 9:  50727240 integrand evaluations so far
[1] 334851 +- 511.643  	chisq 3.38103 (8 df)

Iteration 10:  60909050 integrand evaluations so far
[1] 334837 +- 480.164  	chisq 3.38679 (9 df)

Iteration 11:  71999950 integrand evaluations so far
[1] 335065 +- 437.432  	chisq 4.705 (10 df)

Iteration 12:  83999940 integrand evaluations so far
[1] 334960 +- 393.461  	chisq 5.00456 (11 df)

Iteration 13:  96909020 integrand evaluations so far
[1] 334910 +- 340.932  	chisq 5.06905 (12 df)

Iteration 14:  110727190 integrand evaluations so far
[1] 334727 +- 301.568  	chisq 6.39857 (13 df)
integral = 334(726.7829239634)
   error = 301.5677539146
    prob = 0.069563
totevals = 110727190
    time = 640s


==> anc/rambo/results/int25-dim8.txt <==
INTEGRAL = 25
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 84024.5 +- 231.763  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 84121.4 +- 64.8631  	chisq 0.189742 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 84137.7 +- 33.658  	chisq 0.275828 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 84128.4 +- 23.0091  	chisq 0.419315 (3 df)
integral = 841(28.3648491457)
   error = 23.0091177412
    prob = 0.063776
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 85066.3 +- 296.14  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 85204.9 +- 102.84  	chisq 0.24915 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 85250.4 +- 51.6803  	chisq 0.510527 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 85253.7 +- 31.2753  	chisq 0.516964 (3 df)
integral = 852(53.6734729718)
   error = 31.2752732940
    prob = 0.084851
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 85067.6 +- 296.264  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 85206.7 +- 102.929  	chisq 0.250665 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 85252.4 +- 51.7479  	chisq 0.514625 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 85256.7 +- 31.3422  	chisq 0.525178 (3 df)
integral = 852(56.6581902135)
   error = 31.3421781814
    prob = 0.086674
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 85067.6 +- 296.264  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 85206.7 +- 102.929  	chisq 0.250666 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 85252.4 +- 51.7479  	chisq 0.514632 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 85256.7 +- 31.3422  	chisq 0.525188 (3 df)
integral = 852(56.6608683309)
   error = 31.3422208674
    prob = 0.086676
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 85067.6 +- 296.264  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 85206.7 +- 102.929  	chisq 0.250666 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 85252.4 +- 51.7479  	chisq 0.514632 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 85256.7 +- 31.3422  	chisq 0.525188 (3 df)
integral = 852(56.6608709435)
   error = 31.3422209090
    prob = 0.086676
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 85067.6 +- 296.264  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 85206.7 +- 102.929  	chisq 0.250666 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 85252.4 +- 51.7479  	chisq 0.514632 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 85256.7 +- 31.3422  	chisq 0.525188 (3 df)
integral = 852(56.6608709457)
   error = 31.3422209091
    prob = 0.086676
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 85067.6 +- 296.264  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 85206.7 +- 102.929  	chisq 0.250666 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 85252.4 +- 51.7479  	chisq 0.514632 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 85256.7 +- 31.3422  	chisq 0.525188 (3 df)
integral = 852(56.6608709456)
   error = 31.3422209091
    prob = 0.086676
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 85067.6 +- 296.264  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 85206.7 +- 102.929  	chisq 0.250666 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 85252.4 +- 51.7479  	chisq 0.514632 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 85256.7 +- 31.3422  	chisq 0.525188 (3 df)
integral = 852(56.6608709456)
   error = 31.3422209091
    prob = 0.086676
totevals = 14000000
    time = 138s


==> anc/rambo/results/int26-dim4.txt <==
INTEGRAL = 26
       D = 4
       N = 5
 NPARAMS = 17
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 0.04227825132
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 25.5803 +- 0.0555784  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 25.5495 +- 0.0248674  	chisq 0.382646 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 25.5755 +- 0.0160719  	chisq 2.25723 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 25.5688 +- 0.011557  	chisq 2.61673 (3 df)
integral = 25.5(688227585)
   error = 0.0115569758
    prob = 0.54544
totevals = 14000000
    time = 171s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 25.6187 +- 0.103499  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 25.6359 +- 0.0697399  	chisq 0.0507641 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 25.6012 +- 0.0425859  	chisq 0.446089 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 25.5775 +- 0.0230044  	chisq 0.882109 (3 df)
integral = 25.5(775172980)
   error = 0.0230044331
    prob = 0.17026
totevals = 14000000
    time = 168s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 25.494 +- 0.0517723  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 25.5837 +- 0.0257412  	chisq 3.98225 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 25.5721 +- 0.0164983  	chisq 4.32503 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 25.5661 +- 0.013091  	chisq 4.68704 (3 df)
integral = 25.5(660668483)
   error = 0.0130910222
    prob = 0.8038
     ~ poor chi2 ~

Iteration 1:  4000000 integrand evaluations so far
[1] 25.5897 +- 0.0435685  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 25.6065 +- 0.0211923  	chisq 0.193783 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 25.5895 +- 0.0137782  	chisq 1.30093 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 25.5893 +- 0.0102848  	chisq 1.30179 (3 df)
integral = 25.5(892600662)
   error = 0.0102847893
    prob = 0.27129
totevals = 28000000
    time = 502s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  4000000 integrand evaluations so far
[1] 25.5884 +- 0.0405368  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 25.582 +- 0.020178  	chisq 0.0330449 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 25.5639 +- 0.012531  	chisq 1.34524 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 25.5822 +- 0.00887261  	chisq 5.62094 (3 df)
integral = 25.5(821945657)
   error = 0.0088726120
    prob = 0.86842
     ~ poor chi2 ~

Iteration 1:  8000000 integrand evaluations so far
[1] 25.6395 +- 0.093204  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 25.5515 +- 0.0455008  	chisq 1.17004 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 25.5421 +- 0.0151637  	chisq 1.2188 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 25.5494 +- 0.0087491  	chisq 1.56762 (3 df)
integral = 25.54(93721696)
   error = 0.0087490969
    prob = 0.33325
totevals = 56000000
    time = 1.05e+03s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  8000000 integrand evaluations so far
[1] 25.5693 +- 0.031812  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 25.5698 +- 0.013762  	chisq 0.000303232 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 25.5705 +- 0.0085542  	chisq 0.00442067 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 25.5679 +- 0.0063484  	chisq 0.21582 (3 df)
integral = 25.56(78803332)
   error = 0.0063483995
    prob = 0.025004
totevals = 56000000
    time = 736s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  8000000 integrand evaluations so far
[1] 25.5618 +- 0.0295664  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 25.5505 +- 0.0138843  	chisq 0.188815 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 25.5632 +- 0.00934283  	chisq 1.71675 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 25.5649 +- 0.00905921  	chisq 2.253 (3 df)
integral = 25.5(648607432)
   error = 0.0090592124
    prob = 0.47842
totevals = 56000000
    time = 743s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  8000000 integrand evaluations so far
[1] 25.5925 +- 0.0311564  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 25.5693 +- 0.0131436  	chisq 0.671345 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 25.5661 +- 0.00917756  	chisq 0.78795 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 25.564 +- 0.00706968  	chisq 0.919752 (3 df)
integral = 25.5(639906322)
   error = 0.0070696849
    prob = 0.17934
totevals = 56000000
    time = 750s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  8000000 integrand evaluations so far
[1] 25.5623 +- 0.0307358  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 25.5475 +- 0.0125741  	chisq 0.278167 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 25.5619 +- 0.00802621  	chisq 2.49209 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 25.563 +- 0.00589207  	chisq 2.53372 (3 df)
integral = 25.56(30154599)
   error = 0.0058920688
    prob = 0.53077
totevals = 56000000
    time = 697s


==> anc/rambo/results/int26-dim6.txt <==
INTEGRAL = 26
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.3754 +- 0.00701639  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.377 +- 0.00289166  	chisq 0.0609283 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.3764 +- 0.0018481  	chisq 0.129001 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.3765 +- 0.00138808  	chisq 0.129512 (3 df)
integral = 15.37(64558541)
   error = 0.0013880775
    prob = 0.011925
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.3754 +- 0.00701639  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.377 +- 0.00289166  	chisq 0.0609283 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.3764 +- 0.0018481  	chisq 0.129001 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.3765 +- 0.00138808  	chisq 0.129512 (3 df)
integral = 15.37(64561657)
   error = 0.0013880776
    prob = 0.011925
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.3754 +- 0.00701639  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.377 +- 0.00289166  	chisq 0.0609283 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.3764 +- 0.0018481  	chisq 0.129001 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.3765 +- 0.00138808  	chisq 0.129512 (3 df)
integral = 15.37(64561660)
   error = 0.0013880776
    prob = 0.011925
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.3754 +- 0.00701639  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.377 +- 0.00289166  	chisq 0.0609283 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.3764 +- 0.0018481  	chisq 0.129001 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.3765 +- 0.00138808  	chisq 0.129512 (3 df)
integral = 15.37(64561660)
   error = 0.0013880776
    prob = 0.011925
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.3754 +- 0.00701639  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.377 +- 0.00289166  	chisq 0.0609283 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.3764 +- 0.0018481  	chisq 0.129001 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.3765 +- 0.00138808  	chisq 0.129512 (3 df)
integral = 15.37(64561660)
   error = 0.0013880776
    prob = 0.011925
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.3754 +- 0.00701639  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.377 +- 0.00289166  	chisq 0.0609283 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.3764 +- 0.0018481  	chisq 0.129001 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.3765 +- 0.00138808  	chisq 0.129512 (3 df)
integral = 15.37(64561660)
   error = 0.0013880776
    prob = 0.011925
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.3754 +- 0.00701639  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.377 +- 0.00289166  	chisq 0.0609283 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.3764 +- 0.0018481  	chisq 0.129001 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.3765 +- 0.00138808  	chisq 0.129512 (3 df)
integral = 15.37(64561660)
   error = 0.0013880776
    prob = 0.011925
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.3754 +- 0.00701639  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.377 +- 0.00289166  	chisq 0.0609283 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.3764 +- 0.0018481  	chisq 0.129001 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.3765 +- 0.00138808  	chisq 0.129512 (3 df)
integral = 15.37(64561660)
   error = 0.0013880776
    prob = 0.011925
totevals = 14000000
    time = 120s


==> anc/rambo/results/int26-dim8.txt <==
INTEGRAL = 26
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 13.6041 +- 0.00414491  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13.6041 +- 0.00164857  	chisq 3.46597e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13.6042 +- 0.00101446  	chisq 0.0104692 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13.6042 +- 0.000749099  	chisq 0.0122613 (3 df)
integral = 13.604(1939858)
   error = 0.0007490991
    prob = 0.00035977
totevals = 14000000
    time = 83.4s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 13.6041 +- 0.00414491  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13.6041 +- 0.00164857  	chisq 3.466e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13.6042 +- 0.00101446  	chisq 0.0104692 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13.6042 +- 0.000749099  	chisq 0.0122613 (3 df)
integral = 13.604(1941899)
   error = 0.0007490991
    prob = 0.00035977
totevals = 14000000
    time = 84.5s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 13.6041 +- 0.00414491  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13.6041 +- 0.00164857  	chisq 3.466e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13.6042 +- 0.00101446  	chisq 0.0104692 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13.6042 +- 0.000749099  	chisq 0.0122613 (3 df)
integral = 13.604(1941901)
   error = 0.0007490991
    prob = 0.00035977
totevals = 14000000
    time = 85s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 13.6041 +- 0.00414491  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13.6041 +- 0.00164857  	chisq 3.466e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13.6042 +- 0.00101446  	chisq 0.0104692 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13.6042 +- 0.000749099  	chisq 0.0122613 (3 df)
integral = 13.604(1941901)
   error = 0.0007490991
    prob = 0.00035977
totevals = 14000000
    time = 84s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 13.6041 +- 0.00414491  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13.6041 +- 0.00164857  	chisq 3.466e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13.6042 +- 0.00101446  	chisq 0.0104692 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13.6042 +- 0.000749099  	chisq 0.0122613 (3 df)
integral = 13.604(1941901)
   error = 0.0007490991
    prob = 0.00035977
totevals = 14000000
    time = 83.8s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 13.6041 +- 0.00414491  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13.6041 +- 0.00164857  	chisq 3.466e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13.6042 +- 0.00101446  	chisq 0.0104692 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13.6042 +- 0.000749099  	chisq 0.0122613 (3 df)
integral = 13.604(1941901)
   error = 0.0007490991
    prob = 0.00035977
totevals = 14000000
    time = 86.7s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 13.6041 +- 0.00414491  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13.6041 +- 0.00164857  	chisq 3.466e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13.6042 +- 0.00101446  	chisq 0.0104692 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13.6042 +- 0.000749099  	chisq 0.0122613 (3 df)
integral = 13.604(1941901)
   error = 0.0007490991
    prob = 0.00035977
totevals = 14000000
    time = 84.5s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 13.6041 +- 0.00414491  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13.6041 +- 0.00164857  	chisq 3.466e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13.6042 +- 0.00101446  	chisq 0.0104692 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13.6042 +- 0.000749099  	chisq 0.0122613 (3 df)
integral = 13.604(1941901)
   error = 0.0007490991
    prob = 0.00035977
totevals = 14000000
    time = 82s


==> anc/rambo/results/int27-dim6.txt <==
INTEGRAL = 27
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 697.079 +- 2.84679  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 696.698 +- 0.982707  	chisq 0.0203307 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 697.031 +- 0.439174  	chisq 0.163546 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 697.146 +- 0.256382  	chisq 0.268498 (3 df)
integral = 697.(1461729836)
   error = 0.2563818600
    prob = 0.03416
totevals = 14000000
    time = 72.7s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 697.11 +- 2.85132  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 696.862 +- 1.02243  	chisq 0.00868122 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 697.247 +- 0.487307  	chisq 0.192113 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 697.283 +- 0.27354  	chisq 0.199963 (3 df)
integral = 697.(2827337632)
   error = 0.2735404075
    prob = 0.022405
totevals = 14000000
    time = 78.6s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 697.11 +- 2.85133  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 696.862 +- 1.02249  	chisq 0.00867068 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 697.247 +- 0.487388  	chisq 0.192191 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 697.283 +- 0.273571  	chisq 0.199916 (3 df)
integral = 697.(2827380197)
   error = 0.2735711769
    prob = 0.022397
totevals = 14000000
    time = 78.2s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 697.11 +- 2.85133  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 696.862 +- 1.02249  	chisq 0.00867067 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 697.247 +- 0.487388  	chisq 0.192191 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 697.283 +- 0.273571  	chisq 0.199916 (3 df)
integral = 697.(2827382404)
   error = 0.2735712117
    prob = 0.022397
totevals = 14000000
    time = 78.5s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 697.11 +- 2.85133  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 696.862 +- 1.02249  	chisq 0.00867067 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 697.247 +- 0.487388  	chisq 0.192191 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 697.283 +- 0.273571  	chisq 0.199916 (3 df)
integral = 697.(2827382406)
   error = 0.2735712117
    prob = 0.022397
totevals = 14000000
    time = 78.9s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 697.11 +- 2.85133  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 696.862 +- 1.02249  	chisq 0.00867067 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 697.247 +- 0.487388  	chisq 0.192191 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 697.283 +- 0.273571  	chisq 0.199916 (3 df)
integral = 697.(2827382407)
   error = 0.2735712117
    prob = 0.022397
totevals = 14000000
    time = 78.5s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 697.11 +- 2.85133  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 696.862 +- 1.02249  	chisq 0.00867067 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 697.247 +- 0.487388  	chisq 0.192191 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 697.283 +- 0.273571  	chisq 0.199916 (3 df)
integral = 697.(2827382407)
   error = 0.2735712117
    prob = 0.022397
totevals = 14000000
    time = 79.3s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 697.11 +- 2.85133  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 696.862 +- 1.02249  	chisq 0.00867067 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 697.247 +- 0.487388  	chisq 0.192191 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 697.283 +- 0.273571  	chisq 0.199916 (3 df)
integral = 697.(2827382407)
   error = 0.2735712117
    prob = 0.022397
totevals = 14000000
    time = 79s


==> anc/rambo/results/int27-dim8.txt <==
INTEGRAL = 27
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 397.75 +- 0.480466  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 397.788 +- 0.16523  	chisq 0.00700241 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 397.84 +- 0.0847502  	chisq 0.144948 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 397.838 +- 0.056007  	chisq 0.146506 (3 df)
integral = 397.8(379362456)
   error = 0.0560070470
    prob = 0.014276
totevals = 14000000
    time = 105s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 397.751 +- 0.480506  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 397.789 +- 0.165279  	chisq 0.00695665 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 397.842 +- 0.0847701  	chisq 0.145243 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 397.839 +- 0.0560157  	chisq 0.146784 (3 df)
integral = 397.8(390642117)
   error = 0.0560157254
    prob = 0.014315
totevals = 14000000
    time = 103s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 397.751 +- 0.480506  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 397.789 +- 0.165279  	chisq 0.00695663 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 397.842 +- 0.0847702  	chisq 0.145243 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 397.839 +- 0.0560157  	chisq 0.146784 (3 df)
integral = 397.8(390653182)
   error = 0.0560157336
    prob = 0.014315
totevals = 14000000
    time = 104s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 397.751 +- 0.480506  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 397.789 +- 0.165279  	chisq 0.00695663 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 397.842 +- 0.0847702  	chisq 0.145243 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 397.839 +- 0.0560157  	chisq 0.146784 (3 df)
integral = 397.8(390653193)
   error = 0.0560157336
    prob = 0.014315
totevals = 14000000
    time = 104s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 397.751 +- 0.480506  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 397.789 +- 0.165279  	chisq 0.00695663 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 397.842 +- 0.0847702  	chisq 0.145243 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 397.839 +- 0.0560157  	chisq 0.146784 (3 df)
integral = 397.8(390653193)
   error = 0.0560157336
    prob = 0.014315
totevals = 14000000
    time = 102s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 397.751 +- 0.480506  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 397.789 +- 0.165279  	chisq 0.00695663 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 397.842 +- 0.0847702  	chisq 0.145243 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 397.839 +- 0.0560157  	chisq 0.146784 (3 df)
integral = 397.8(390653193)
   error = 0.0560157336
    prob = 0.014315
totevals = 14000000
    time = 103s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 397.751 +- 0.480506  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 397.789 +- 0.165279  	chisq 0.00695663 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 397.842 +- 0.0847702  	chisq 0.145243 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 397.839 +- 0.0560157  	chisq 0.146784 (3 df)
integral = 397.8(390653193)
   error = 0.0560157336
    prob = 0.014315
totevals = 14000000
    time = 104s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 397.751 +- 0.480506  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 397.789 +- 0.165279  	chisq 0.00695663 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 397.842 +- 0.0847702  	chisq 0.145243 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 397.839 +- 0.0560157  	chisq 0.146784 (3 df)
integral = 397.8(390653193)
   error = 0.0560157336
    prob = 0.014315
totevals = 14000000
    time = 103s


==> anc/rambo/results/int28-dim4.txt <==
INTEGRAL = 28
       D = 4
       N = 5
 NPARAMS = 17
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 0.04227825132
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 140.691 +- 2.216  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 142.194 +- 1.43566  	chisq 0.792412 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 143.404 +- 1.16311  	chisq 2.85923 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 142.999 +- 0.670381  	chisq 3.04013 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 143.474 +- 0.375723  	chisq 3.77168 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 143.643 +- 0.237483  	chisq 4.10622 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 143.667 +- 0.160242  	chisq 4.12519 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 143.612 +- 0.124707  	chisq 4.42338 (7 df)
integral = 143.(6119064395)
   error = 0.1247072773
    prob = 0.27008
totevals = 44000000
    time = 218s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 140.7 +- 2.22238  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 141.688 +- 0.906506  	chisq 0.237015 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 142.569 +- 0.466813  	chisq 1.52169 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 143.477 +- 0.306939  	chisq 8.18355 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 143.616 +- 0.233304  	chisq 8.67466 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 143.58 +- 0.194837  	chisq 8.75342 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 143.674 +- 0.161596  	chisq 9.49679 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 143.736 +- 0.134504  	chisq 9.96766 (7 df)
integral = 143.(7357784693)
   error = 0.1345037966
    prob = 0.80959
     ~ poor chi2 ~

Iteration 1:  4000000 integrand evaluations so far
[1] 141.91 +- 1.45178  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 143.173 +- 0.763174  	chisq 1.04607 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 143.101 +- 0.42006  	chisq 1.059 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 143.535 +- 0.35251  	chisq 4.66688 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 143.637 +- 0.303411  	chisq 4.98886 (4 df)

Iteration 6:  54000000 integrand evaluations so far
[1] 143.829 +- 0.215723  	chisq 5.80314 (5 df)

Iteration 7:  70000000 integrand evaluations so far
[1] 143.845 +- 0.160034  	chisq 5.81567 (6 df)

Iteration 8:  88000000 integrand evaluations so far
[1] 143.849 +- 0.119695  	chisq 5.81697 (7 df)
integral = 143.(8490610803)
   error = 0.1196945303
    prob = 0.43872
totevals = 88000000
    time = 646s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  4000000 integrand evaluations so far
[1] 141.91 +- 1.45178  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 143.173 +- 0.763178  	chisq 1.04609 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 143.101 +- 0.420065  	chisq 1.05901 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 143.535 +- 0.352503  	chisq 4.66701 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 143.637 +- 0.303386  	chisq 4.98915 (4 df)

Iteration 6:  54000000 integrand evaluations so far
[1] 143.828 +- 0.215377  	chisq 5.78708 (5 df)

Iteration 7:  70000000 integrand evaluations so far
[1] 143.851 +- 0.160245  	chisq 5.81386 (6 df)

Iteration 8:  88000000 integrand evaluations so far
[1] 143.858 +- 0.123314  	chisq 5.81891 (7 df)
integral = 143.(8583293973)
   error = 0.1233143215
    prob = 0.43895
totevals = 88000000
    time = 431s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  4000000 integrand evaluations so far
[1] 141.91 +- 1.45178  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 143.173 +- 0.763178  	chisq 1.04609 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 143.101 +- 0.420065  	chisq 1.05901 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 143.535 +- 0.352503  	chisq 4.66701 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 143.637 +- 0.303386  	chisq 4.98915 (4 df)

Iteration 6:  54000000 integrand evaluations so far
[1] 143.828 +- 0.215378  	chisq 5.78709 (5 df)

Iteration 7:  70000000 integrand evaluations so far
[1] 143.851 +- 0.160246  	chisq 5.81387 (6 df)

Iteration 8:  88000000 integrand evaluations so far
[1] 143.858 +- 0.123315  	chisq 5.81892 (7 df)
integral = 143.(8583296173)
   error = 0.1233145081
    prob = 0.43895
totevals = 88000000
    time = 436s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  4000000 integrand evaluations so far
[1] 141.91 +- 1.45178  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 143.173 +- 0.763178  	chisq 1.04609 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 143.101 +- 0.420065  	chisq 1.05901 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 143.535 +- 0.352503  	chisq 4.66701 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 143.637 +- 0.303386  	chisq 4.98915 (4 df)

Iteration 6:  54000000 integrand evaluations so far
[1] 143.828 +- 0.215378  	chisq 5.78709 (5 df)

Iteration 7:  70000000 integrand evaluations so far
[1] 143.851 +- 0.160246  	chisq 5.81387 (6 df)

Iteration 8:  88000000 integrand evaluations so far
[1] 143.858 +- 0.123315  	chisq 5.81892 (7 df)
integral = 143.(8583296168)
   error = 0.1233145082
    prob = 0.43895
totevals = 88000000
    time = 437s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  4000000 integrand evaluations so far
[1] 141.91 +- 1.45178  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 143.173 +- 0.763178  	chisq 1.04609 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 143.101 +- 0.420065  	chisq 1.05901 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 143.535 +- 0.352503  	chisq 4.66701 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 143.637 +- 0.303386  	chisq 4.98915 (4 df)

Iteration 6:  54000000 integrand evaluations so far
[1] 143.828 +- 0.215378  	chisq 5.78709 (5 df)

Iteration 7:  70000000 integrand evaluations so far
[1] 143.851 +- 0.160246  	chisq 5.81387 (6 df)

Iteration 8:  88000000 integrand evaluations so far
[1] 143.858 +- 0.123315  	chisq 5.81892 (7 df)
integral = 143.(8583296167)
   error = 0.1233145082
    prob = 0.43895
totevals = 88000000
    time = 436s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  4000000 integrand evaluations so far
[1] 141.91 +- 1.45178  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 143.173 +- 0.763178  	chisq 1.04609 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 143.101 +- 0.420065  	chisq 1.05901 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 143.535 +- 0.352503  	chisq 4.66701 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 143.637 +- 0.303386  	chisq 4.98915 (4 df)

Iteration 6:  54000000 integrand evaluations so far
[1] 143.828 +- 0.215378  	chisq 5.78709 (5 df)

Iteration 7:  70000000 integrand evaluations so far
[1] 143.851 +- 0.160246  	chisq 5.81387 (6 df)

Iteration 8:  88000000 integrand evaluations so far
[1] 143.858 +- 0.123315  	chisq 5.81892 (7 df)
integral = 143.(8583296167)
   error = 0.1233145082
    prob = 0.43895
totevals = 88000000
    time = 437s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  4000000 integrand evaluations so far
[1] 141.91 +- 1.45178  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 143.173 +- 0.763178  	chisq 1.04609 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 143.101 +- 0.420065  	chisq 1.05901 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 143.535 +- 0.352503  	chisq 4.66701 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 143.637 +- 0.303386  	chisq 4.98915 (4 df)

Iteration 6:  54000000 integrand evaluations so far
[1] 143.828 +- 0.215378  	chisq 5.78709 (5 df)

Iteration 7:  70000000 integrand evaluations so far
[1] 143.851 +- 0.160246  	chisq 5.81387 (6 df)

Iteration 8:  88000000 integrand evaluations so far
[1] 143.858 +- 0.123315  	chisq 5.81892 (7 df)
integral = 143.(8583296167)
   error = 0.1233145082
    prob = 0.43895
totevals = 88000000
    time = 435s


==> anc/rambo/results/int28-dim6.txt <==
INTEGRAL = 28
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 52.8627 +- 0.0454322  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 52.8637 +- 0.0155337  	chisq 0.00057069 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 52.8576 +- 0.00962  	chisq 0.248481 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 52.8549 +- 0.00707451  	chisq 0.414526 (3 df)
integral = 52.8(549454499)
   error = 0.0070745061
    prob = 0.062774
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 52.8627 +- 0.0454323  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 52.8637 +- 0.0155337  	chisq 0.000570648 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 52.8576 +- 0.00962002  	chisq 0.248476 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 52.855 +- 0.00707452  	chisq 0.41453 (3 df)
integral = 52.8(549518272)
   error = 0.0070745179
    prob = 0.062775
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 52.8627 +- 0.0454323  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 52.8637 +- 0.0155337  	chisq 0.000570648 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 52.8576 +- 0.00962002  	chisq 0.248476 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 52.855 +- 0.00707452  	chisq 0.41453 (3 df)
integral = 52.8(549518334)
   error = 0.0070745179
    prob = 0.062775
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 52.8627 +- 0.0454323  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 52.8637 +- 0.0155337  	chisq 0.000570648 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 52.8576 +- 0.00962002  	chisq 0.248476 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 52.855 +- 0.00707452  	chisq 0.41453 (3 df)
integral = 52.8(549518334)
   error = 0.0070745179
    prob = 0.062775
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 52.8627 +- 0.0454323  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 52.8637 +- 0.0155337  	chisq 0.000570648 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 52.8576 +- 0.00962002  	chisq 0.248476 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 52.855 +- 0.00707452  	chisq 0.41453 (3 df)
integral = 52.8(549518334)
   error = 0.0070745179
    prob = 0.062775
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 52.8627 +- 0.0454323  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 52.8637 +- 0.0155337  	chisq 0.000570648 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 52.8576 +- 0.00962002  	chisq 0.248476 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 52.855 +- 0.00707452  	chisq 0.41453 (3 df)
integral = 52.8(549518334)
   error = 0.0070745179
    prob = 0.062775
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 52.8627 +- 0.0454323  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 52.8637 +- 0.0155337  	chisq 0.000570648 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 52.8576 +- 0.00962002  	chisq 0.248476 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 52.855 +- 0.00707452  	chisq 0.41453 (3 df)
integral = 52.8(549518334)
   error = 0.0070745179
    prob = 0.062775
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 52.8627 +- 0.0454323  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 52.8637 +- 0.0155337  	chisq 0.000570648 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 52.8576 +- 0.00962002  	chisq 0.248476 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 52.855 +- 0.00707452  	chisq 0.41453 (3 df)
integral = 52.8(549518334)
   error = 0.0070745179
    prob = 0.062775
totevals = 14000000
    time = 121s


==> anc/rambo/results/int28-dim8.txt <==
INTEGRAL = 28
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 42.9174 +- 0.021089  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 42.9176 +- 0.00752489  	chisq 0.000154184 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 42.918 +- 0.00448945  	chisq 0.0046218 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 42.9174 +- 0.00327046  	chisq 0.0418201 (3 df)
integral = 42.91(74464760)
   error = 0.0032704565
    prob = 0.0022462
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 42.9174 +- 0.021089  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 42.9176 +- 0.00752489  	chisq 0.000154185 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 42.918 +- 0.00448945  	chisq 0.00462186 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 42.9174 +- 0.00327046  	chisq 0.0418202 (3 df)
integral = 42.91(74490201)
   error = 0.0032704573
    prob = 0.0022462
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 42.9174 +- 0.021089  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 42.9176 +- 0.00752489  	chisq 0.000154185 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 42.918 +- 0.00448945  	chisq 0.00462186 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 42.9174 +- 0.00327046  	chisq 0.0418202 (3 df)
integral = 42.91(74490226)
   error = 0.0032704573
    prob = 0.0022462
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 42.9174 +- 0.021089  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 42.9176 +- 0.00752489  	chisq 0.000154185 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 42.918 +- 0.00448945  	chisq 0.00462186 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 42.9174 +- 0.00327046  	chisq 0.0418202 (3 df)
integral = 42.91(74490226)
   error = 0.0032704573
    prob = 0.0022462
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 42.9174 +- 0.021089  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 42.9176 +- 0.00752489  	chisq 0.000154185 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 42.918 +- 0.00448945  	chisq 0.00462186 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 42.9174 +- 0.00327046  	chisq 0.0418202 (3 df)
integral = 42.91(74490226)
   error = 0.0032704573
    prob = 0.0022462
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 42.9174 +- 0.021089  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 42.9176 +- 0.00752489  	chisq 0.000154185 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 42.918 +- 0.00448945  	chisq 0.00462186 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 42.9174 +- 0.00327046  	chisq 0.0418202 (3 df)
integral = 42.91(74490226)
   error = 0.0032704573
    prob = 0.0022462
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 42.9174 +- 0.021089  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 42.9176 +- 0.00752489  	chisq 0.000154185 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 42.918 +- 0.00448945  	chisq 0.00462186 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 42.9174 +- 0.00327046  	chisq 0.0418202 (3 df)
integral = 42.91(74490226)
   error = 0.0032704573
    prob = 0.0022462
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 42.9174 +- 0.021089  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 42.9176 +- 0.00752489  	chisq 0.000154185 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 42.918 +- 0.00448945  	chisq 0.00462186 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 42.9174 +- 0.00327046  	chisq 0.0418202 (3 df)
integral = 42.91(74490226)
   error = 0.0032704573
    prob = 0.0022462
totevals = 14000000
    time = 135s


==> anc/rambo/results/int29-dim6.txt <==
INTEGRAL = 29
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 42227 +- 384.259  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 42138.6 +- 100.603  	chisq 0.0568288 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 42133.2 +- 40.0532  	chisq 0.0602549 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 42161.1 +- 23.95  	chisq 0.817451 (3 df)
integral = 421(61.1487368779)
   error = 23.9499709442
    prob = 0.15471
totevals = 14000000
    time = 124s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 44551.8 +- 992.45  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 44727.6 +- 790.62  	chisq 0.0859284 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 44544.8 +- 512.957  	chisq 0.178311 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 44078.3 +- 130.325  	chisq 1.06255 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 44030.8 +- 52.0989  	chisq 1.22016 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 44074.6 +- 39.1664  	chisq 2.84461 (5 df)
integral = 440(74.6210459523)
   error = 39.1663630435
    prob = 0.27607
totevals = 27000000
    time = 241s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 44559 +- 995.505  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 44734.5 +- 795.33  	chisq 0.085974 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 44701.1 +- 521.242  	chisq 0.0890739 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 44201.7 +- 140.149  	chisq 1.07859 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 44078 +- 53.9962  	chisq 1.99378 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 44085.7 +- 32.0323  	chisq 2.02517 (5 df)
integral = 440(85.6642854106)
   error = 32.0322636822
    prob = 0.15435
totevals = 27000000
    time = 241s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 44559 +- 995.508  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 44734.6 +- 795.335  	chisq 0.0859779 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 44701.1 +- 521.247  	chisq 0.0890792 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 44201.7 +- 140.149  	chisq 1.07862 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 44078 +- 53.9959  	chisq 1.99359 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 44085.7 +- 32.035  	chisq 2.02538 (5 df)
integral = 440(85.7185925330)
   error = 32.0350141666
    prob = 0.15438
totevals = 27000000
    time = 241s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 44559 +- 995.508  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 44734.6 +- 795.335  	chisq 0.085978 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 44701.1 +- 521.247  	chisq 0.0890792 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 44201.7 +- 140.149  	chisq 1.07862 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 44078 +- 53.9959  	chisq 1.99359 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 44085.7 +- 32.035  	chisq 2.02538 (5 df)
integral = 440(85.7186044383)
   error = 32.0350145589
    prob = 0.15438
totevals = 27000000
    time = 241s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 44559 +- 995.508  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 44734.6 +- 795.335  	chisq 0.085978 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 44701.1 +- 521.247  	chisq 0.0890792 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 44201.7 +- 140.149  	chisq 1.07862 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 44078 +- 53.9959  	chisq 1.99359 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 44085.7 +- 32.035  	chisq 2.02538 (5 df)
integral = 440(85.7186044491)
   error = 32.0350145592
    prob = 0.15438
totevals = 27000000
    time = 241s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 44559 +- 995.508  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 44734.6 +- 795.335  	chisq 0.085978 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 44701.1 +- 521.247  	chisq 0.0890792 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 44201.7 +- 140.149  	chisq 1.07862 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 44078 +- 53.9959  	chisq 1.99359 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 44085.7 +- 32.035  	chisq 2.02538 (5 df)
integral = 440(85.7186044484)
   error = 32.0350145592
    prob = 0.15438
totevals = 27000000
    time = 241s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 44559 +- 995.508  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 44734.6 +- 795.335  	chisq 0.085978 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 44701.1 +- 521.247  	chisq 0.0890792 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 44201.7 +- 140.149  	chisq 1.07862 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 44078 +- 53.9959  	chisq 1.99359 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 44085.7 +- 32.035  	chisq 2.02538 (5 df)
integral = 440(85.7186044488)
   error = 32.0350145592
    prob = 0.15438
totevals = 27000000
    time = 241s


==> anc/rambo/results/int29-dim8.txt <==
INTEGRAL = 29
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 13661.5 +- 37.6949  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13688.5 +- 11.3072  	chisq 0.56341 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13689.5 +- 5.40715  	chisq 0.572495 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13687.8 +- 3.38008  	chisq 0.737756 (3 df)
integral = 1368(7.7504225899)
   error = 3.3800763328
    prob = 0.13571
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 13672.9 +- 38.2011  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13703.2 +- 11.7807  	chisq 0.691213 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13703.4 +- 5.67834  	chisq 0.691683 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13701.9 +- 3.49836  	chisq 0.806407 (3 df)
integral = 1370(1.8615349519)
   error = 3.4983599316
    prob = 0.15207
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 13673 +- 38.2016  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13703.2 +- 11.7812  	chisq 0.691373 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13703.4 +- 5.67865  	chisq 0.691841 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13701.9 +- 3.49851  	chisq 0.806541 (3 df)
integral = 1370(1.8762971724)
   error = 3.4985118367
    prob = 0.1521
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 13673 +- 38.2016  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13703.2 +- 11.7812  	chisq 0.691373 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13703.4 +- 5.67865  	chisq 0.691841 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13701.9 +- 3.49851  	chisq 0.806541 (3 df)
integral = 1370(1.8763115888)
   error = 3.4985119851
    prob = 0.1521
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 13673 +- 38.2016  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13703.2 +- 11.7812  	chisq 0.691373 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13703.4 +- 5.67865  	chisq 0.691841 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13701.9 +- 3.49851  	chisq 0.806541 (3 df)
integral = 1370(1.8763116027)
   error = 3.4985119852
    prob = 0.1521
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 13673 +- 38.2016  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13703.2 +- 11.7812  	chisq 0.691373 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13703.4 +- 5.67865  	chisq 0.691841 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13701.9 +- 3.49851  	chisq 0.806541 (3 df)
integral = 1370(1.8763116027)
   error = 3.4985119852
    prob = 0.1521
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 13673 +- 38.2016  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13703.2 +- 11.7812  	chisq 0.691373 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13703.4 +- 5.67865  	chisq 0.691841 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13701.9 +- 3.49851  	chisq 0.806541 (3 df)
integral = 1370(1.8763116028)
   error = 3.4985119852
    prob = 0.1521
totevals = 14000000
    time = 137s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 13673 +- 38.2016  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 13703.2 +- 11.7812  	chisq 0.691373 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 13703.4 +- 5.67865  	chisq 0.691841 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 13701.9 +- 3.49851  	chisq 0.806541 (3 df)
integral = 1370(1.8763116028)
   error = 3.4985119852
    prob = 0.1521
totevals = 14000000
    time = 138s


==> anc/rambo/results/int3-dim4.txt <==
INTEGRAL = 3
       D = 4
       N = 5
 NPARAMS = 17
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 0.04227825132
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.78193 +- 0.00230773  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.78199 +- 0.000910851  	chisq 0.000727623 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.78202 +- 0.00058949  	chisq 0.00343776 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.78226 +- 0.000448677  	chisq 0.393805 (3 df)
integral = 3.782(2604244)
   error = 0.0004486775
    prob = 0.058481
totevals = 14000000
    time = 89s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.78193 +- 0.00230773  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.78199 +- 0.000910851  	chisq 0.000727633 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.78202 +- 0.00058949  	chisq 0.00343776 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.78226 +- 0.000448678  	chisq 0.393806 (3 df)
integral = 3.782(2604480)
   error = 0.0004486775
    prob = 0.058481
totevals = 14000000
    time = 88.9s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.78193 +- 0.00230773  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.78199 +- 0.000910851  	chisq 0.000727633 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.78202 +- 0.00058949  	chisq 0.00343776 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.78226 +- 0.000448678  	chisq 0.393806 (3 df)
integral = 3.782(2604480)
   error = 0.0004486775
    prob = 0.058481
totevals = 14000000
    time = 88.9s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.78193 +- 0.00230773  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.78199 +- 0.000910851  	chisq 0.000727633 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.78202 +- 0.00058949  	chisq 0.00343776 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.78226 +- 0.000448678  	chisq 0.393806 (3 df)
integral = 3.782(2604480)
   error = 0.0004486775
    prob = 0.058481
totevals = 14000000
    time = 88.9s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.78193 +- 0.00230773  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.78199 +- 0.000910851  	chisq 0.000727633 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.78202 +- 0.00058949  	chisq 0.00343776 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.78226 +- 0.000448678  	chisq 0.393806 (3 df)
integral = 3.782(2604480)
   error = 0.0004486775
    prob = 0.058481
totevals = 14000000
    time = 88.9s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.78193 +- 0.00230773  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.78199 +- 0.000910851  	chisq 0.000727633 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.78202 +- 0.00058949  	chisq 0.00343776 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.78226 +- 0.000448678  	chisq 0.393806 (3 df)
integral = 3.782(2604480)
   error = 0.0004486775
    prob = 0.058481
totevals = 14000000
    time = 88.9s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.78193 +- 0.00230773  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.78199 +- 0.000910851  	chisq 0.000727633 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.78202 +- 0.00058949  	chisq 0.00343776 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.78226 +- 0.000448678  	chisq 0.393806 (3 df)
integral = 3.782(2604480)
   error = 0.0004486775
    prob = 0.058481
totevals = 14000000
    time = 89s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.78193 +- 0.00230773  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.78199 +- 0.000910851  	chisq 0.000727633 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.78202 +- 0.00058949  	chisq 0.00343776 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.78226 +- 0.000448678  	chisq 0.393806 (3 df)
integral = 3.782(2604480)
   error = 0.0004486775
    prob = 0.058481
totevals = 14000000
    time = 88.9s


==> anc/rambo/results/int3-dim6.txt <==
INTEGRAL = 3
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.17061 +- 0.000900091  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.17051 +- 0.000346287  	chisq 0.0148002 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.17047 +- 0.000208455  	chisq 0.0377465 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.17044 +- 0.000152441  	chisq 0.0744518 (3 df)
integral = 3.170(4422558)
   error = 0.0001524405
    prob = 0.0052839
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.17061 +- 0.000900091  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.17051 +- 0.000346287  	chisq 0.0148002 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.17047 +- 0.000208455  	chisq 0.0377465 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.17044 +- 0.000152441  	chisq 0.0744518 (3 df)
integral = 3.170(4422667)
   error = 0.0001524405
    prob = 0.0052839
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.17061 +- 0.000900091  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.17051 +- 0.000346287  	chisq 0.0148002 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.17047 +- 0.000208455  	chisq 0.0377465 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.17044 +- 0.000152441  	chisq 0.0744518 (3 df)
integral = 3.170(4422667)
   error = 0.0001524405
    prob = 0.0052839
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.17061 +- 0.000900091  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.17051 +- 0.000346287  	chisq 0.0148002 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.17047 +- 0.000208455  	chisq 0.0377465 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.17044 +- 0.000152441  	chisq 0.0744518 (3 df)
integral = 3.170(4422667)
   error = 0.0001524405
    prob = 0.0052839
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.17061 +- 0.000900091  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.17051 +- 0.000346287  	chisq 0.0148002 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.17047 +- 0.000208455  	chisq 0.0377465 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.17044 +- 0.000152441  	chisq 0.0744518 (3 df)
integral = 3.170(4422667)
   error = 0.0001524405
    prob = 0.0052839
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.17061 +- 0.000900091  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.17051 +- 0.000346287  	chisq 0.0148002 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.17047 +- 0.000208455  	chisq 0.0377465 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.17044 +- 0.000152441  	chisq 0.0744518 (3 df)
integral = 3.170(4422667)
   error = 0.0001524405
    prob = 0.0052839
totevals = 14000000
    time = 120s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.17061 +- 0.000900091  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.17051 +- 0.000346287  	chisq 0.0148002 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.17047 +- 0.000208455  	chisq 0.0377465 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.17044 +- 0.000152441  	chisq 0.0744518 (3 df)
integral = 3.170(4422667)
   error = 0.0001524405
    prob = 0.0052839
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.17061 +- 0.000900091  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.17051 +- 0.000346287  	chisq 0.0148002 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.17047 +- 0.000208455  	chisq 0.0377465 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.17044 +- 0.000152441  	chisq 0.0744518 (3 df)
integral = 3.170(4422667)
   error = 0.0001524405
    prob = 0.0052839
totevals = 14000000
    time = 120s


==> anc/rambo/results/int3-dim8.txt <==
INTEGRAL = 3
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.02209 +- 0.000637352  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.02212 +- 0.000236749  	chisq 0.00133841 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.02211 +- 0.000134588  	chisq 0.00176771 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.02211 +- 9.5886e-05  	chisq 0.00176973 (3 df)
integral = 3.022(1117871)
   error = 0.0000958860
    prob = 1.979e-05
totevals = 14000000
    time = 134s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.02209 +- 0.000637352  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.02212 +- 0.000236749  	chisq 0.00133841 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.02211 +- 0.000134588  	chisq 0.00176771 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.02211 +- 9.5886e-05  	chisq 0.00176973 (3 df)
integral = 3.022(1117963)
   error = 0.0000958860
    prob = 1.979e-05
totevals = 14000000
    time = 134s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.02209 +- 0.000637352  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.02212 +- 0.000236749  	chisq 0.00133841 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.02211 +- 0.000134588  	chisq 0.00176771 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.02211 +- 9.5886e-05  	chisq 0.00176973 (3 df)
integral = 3.022(1117963)
   error = 0.0000958860
    prob = 1.979e-05
totevals = 14000000
    time = 134s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.02209 +- 0.000637352  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.02212 +- 0.000236749  	chisq 0.00133841 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.02211 +- 0.000134588  	chisq 0.00176771 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.02211 +- 9.5886e-05  	chisq 0.00176973 (3 df)
integral = 3.022(1117963)
   error = 0.0000958860
    prob = 1.979e-05
totevals = 14000000
    time = 134s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.02209 +- 0.000637352  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.02212 +- 0.000236749  	chisq 0.00133841 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.02211 +- 0.000134588  	chisq 0.00176771 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.02211 +- 9.5886e-05  	chisq 0.00176973 (3 df)
integral = 3.022(1117963)
   error = 0.0000958860
    prob = 1.979e-05
totevals = 14000000
    time = 134s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.02209 +- 0.000637352  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.02212 +- 0.000236749  	chisq 0.00133841 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.02211 +- 0.000134588  	chisq 0.00176771 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.02211 +- 9.5886e-05  	chisq 0.00176973 (3 df)
integral = 3.022(1117963)
   error = 0.0000958860
    prob = 1.979e-05
totevals = 14000000
    time = 134s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.02209 +- 0.000637352  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.02212 +- 0.000236749  	chisq 0.00133841 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.02211 +- 0.000134588  	chisq 0.00176771 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.02211 +- 9.5886e-05  	chisq 0.00176973 (3 df)
integral = 3.022(1117963)
   error = 0.0000958860
    prob = 1.979e-05
totevals = 14000000
    time = 134s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 3.02209 +- 0.000637352  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 3.02212 +- 0.000236749  	chisq 0.00133841 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 3.02211 +- 0.000134588  	chisq 0.00176771 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 3.02211 +- 9.5886e-05  	chisq 0.00176973 (3 df)
integral = 3.022(1117963)
   error = 0.0000958860
    prob = 1.979e-05
totevals = 14000000
    time = 134s


==> anc/rambo/results/int30-dim6.txt <==
INTEGRAL = 30
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 55427.1 +- 533.049  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 56442.3 +- 129.7  	chisq 3.8548 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 56516.2 +- 55.049  	chisq 4.2515 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 56496.8 +- 34.9645  	chisq 4.46053 (3 df)
integral = 564(96.7781898264)
   error = 34.9644894738
    prob = 0.78416
totevals = 13454540
    time = 69.2s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 59725.8 +- 1388.53  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 61566.4 +- 907.126  	chisq 3.06575 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 62250.1 +- 776.622  	chisq 5.19311 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 62612 +- 575.88  	chisq 5.67534 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 62757.8 +- 209.871  	chisq 5.74926 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 62849.7 +- 82.5927  	chisq 5.97637 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 62940.1 +- 47.2753  	chisq 7.75825 (6 df)
integral = 629(40.1224536225)
   error = 47.2752721620
    prob = 0.74365
totevals = 33090890
    time = 174s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 59739.8 +- 1394.34  	chisq 0 (0 df)

Iteration 2:  4909090 integrand evaluations so far
[1] 61552.5 +- 927.693  	chisq 3.03233 (1 df)

Iteration 3:  8727270 integrand evaluations so far
[1] 62353.1 +- 715.534  	chisq 4.8709 (2 df)

Iteration 4:  13454540 integrand evaluations so far
[1] 62703.1 +- 423.993  	chisq 5.2395 (3 df)

Iteration 5:  19090900 integrand evaluations so far
[1] 62897.6 +- 158.385  	chisq 5.48411 (4 df)

Iteration 6:  25636350 integrand evaluations so far
[1] 63181.6 +- 85.2484  	chisq 10.0132 (5 df)

Iteration 7:  33090890 integrand evaluations so far
[1] 63226.6 +- 55.8418  	chisq 10.4997 (6 df)
integral = 632(26.5749950988)
   error = 55.8417509300
    prob = 0.89487
     ~ poor chi2 ~

Iteration 1:  8000000 integrand evaluations so far
[1] 60721.4 +- 697.021  	chisq 0 (0 df)

Iteration 2:  19636363 integrand evaluations so far
[1] 62825.9 +- 347.021  	chisq 12.1205 (1 df)

Iteration 3:  34909089 integrand evaluations so far
[1] 63146.5 +- 168.129  	chisq 13.2354 (2 df)

Iteration 4:  53818178 integrand evaluations so far
[1] 63297.6 +- 82.1671  	chisq 14.2963 (3 df)

Iteration 5:  76363630 integrand evaluations so far
[1] 63285.3 +- 45.4671  	chisq 14.3285 (4 df)
integral = 632(85.2715193370)
   error = 45.4671369494
    prob = 0.99368
     ~ poor chi2 ~

Iteration 1:  32000000 integrand evaluations so far
[1] 62423.9 +- 708.295  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 62943.7 +- 230.875  	chisq 0.602577 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 63270.6 +- 117.631  	chisq 3.3096 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 63273.4 +- 63.4894  	chisq 3.3104 (3 df)

Iteration 5:  305454540 integrand evaluations so far
[1] 63253.7 +- 26.5426  	chisq 3.42641 (4 df)
integral = 632(53.7152455117)
   error = 26.5426355902
    prob = 0.51084
totevals = 305454540
    time = 2.18e+03s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  32000000 integrand evaluations so far
[1] 62424 +- 708.322  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 62943.9 +- 230.9  	chisq 0.602828 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 63284.9 +- 118.27  	chisq 3.56031 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 63258.9 +- 61.2123  	chisq 3.62669 (3 df)
integral = 63(258.8510518167)
   error = 61.2123348052
    prob = 0.6953
totevals = 215272724
    time = 1.12e+03s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  32000000 integrand evaluations so far
[1] 62424 +- 708.322  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 62943.9 +- 230.9  	chisq 0.602828 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 63285.2 +- 118.32  	chisq 3.56587 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 63266.2 +- 61.2597  	chisq 3.60098 (3 df)
integral = 632(66.2209133003)
   error = 61.2597181447
    prob = 0.6921
totevals = 215272724
    time = 1.19e+03s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  32000000 integrand evaluations so far
[1] 62424 +- 708.322  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 62943.9 +- 230.9  	chisq 0.602828 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 63285.2 +- 118.32  	chisq 3.56587 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 63266.2 +- 61.2597  	chisq 3.601 (3 df)
integral = 632(66.2192700947)
   error = 61.2596513106
    prob = 0.6921
totevals = 215272724
    time = 1.19e+03s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  32000000 integrand evaluations so far
[1] 62424 +- 708.322  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 62943.9 +- 230.9  	chisq 0.602828 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 63285.2 +- 118.32  	chisq 3.56587 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 63266.2 +- 61.2597  	chisq 3.601 (3 df)
integral = 632(66.2192684839)
   error = 61.2596512453
    prob = 0.6921
totevals = 215272724
    time = 1.12e+03s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  32000000 integrand evaluations so far
[1] 62424 +- 708.322  	chisq 0 (0 df)

Iteration 2:  78545454 integrand evaluations so far
[1] 62943.9 +- 230.9  	chisq 0.602828 (1 df)

Iteration 3:  139636362 integrand evaluations so far
[1] 63285.2 +- 118.32  	chisq 3.56587 (2 df)

Iteration 4:  215272724 integrand evaluations so far
[1] 63266.2 +- 61.2597  	chisq 3.601 (3 df)
integral = 632(66.2192684812)
   error = 61.2596512452
    prob = 0.6921
totevals = 215272724
    time = 1.12e+03s


==> anc/rambo/results/int30-dim8.txt <==
INTEGRAL = 30
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 16135 +- 65.497  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16132.5 +- 18.8904  	chisq 0.00160214 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16140.2 +- 7.69748  	chisq 0.201217 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16137.6 +- 4.47706  	chisq 0.376092 (3 df)
integral = 1613(7.5793033211)
   error = 4.4770626266
    prob = 0.054864
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 16169.6 +- 69.21  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16190.1 +- 21.8798  	chisq 0.0967489 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16184.6 +- 8.60193  	chisq 0.171778 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16181.2 +- 4.86126  	chisq 0.400026 (3 df)
integral = 1618(1.1717919369)
   error = 4.8612613272
    prob = 0.059763
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 16169.7 +- 69.2143  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16190.1 +- 21.8836  	chisq 0.0968894 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16184.6 +- 8.60365  	chisq 0.173036 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16181.2 +- 4.86264  	chisq 0.395472 (3 df)
integral = 1618(1.2244800748)
   error = 4.8626360957
    prob = 0.058824
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 16169.7 +- 69.2143  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16190.1 +- 21.8837  	chisq 0.0968896 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16184.6 +- 8.60365  	chisq 0.173035 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16181.2 +- 4.86264  	chisq 0.395471 (3 df)
integral = 1618(1.2245408656)
   error = 4.8626369623
    prob = 0.058824
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 16169.7 +- 69.2143  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16190.1 +- 21.8837  	chisq 0.0968896 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16184.6 +- 8.60365  	chisq 0.173035 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16181.2 +- 4.86264  	chisq 0.395471 (3 df)
integral = 1618(1.2245409256)
   error = 4.8626369632
    prob = 0.058824
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 16169.7 +- 69.2143  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16190.1 +- 21.8837  	chisq 0.0968896 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16184.6 +- 8.60365  	chisq 0.173035 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16181.2 +- 4.86264  	chisq 0.395471 (3 df)
integral = 1618(1.2245409257)
   error = 4.8626369632
    prob = 0.058824
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 16169.7 +- 69.2143  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16190.1 +- 21.8837  	chisq 0.0968896 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16184.6 +- 8.60365  	chisq 0.173035 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16181.2 +- 4.86264  	chisq 0.395471 (3 df)
integral = 1618(1.2245409257)
   error = 4.8626369632
    prob = 0.058824
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 16169.7 +- 69.2143  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 16190.1 +- 21.8837  	chisq 0.0968896 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 16184.6 +- 8.60365  	chisq 0.173035 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 16181.2 +- 4.86264  	chisq 0.395471 (3 df)
integral = 1618(1.2245409257)
   error = 4.8626369632
    prob = 0.058824
totevals = 14000000
    time = 138s


==> anc/rambo/results/int31-dim6.txt <==
INTEGRAL = 31
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 72288.8 +- 741.063  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 73346.4 +- 160.587  	chisq 2.13715 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 73414.8 +- 67.7659  	chisq 2.35795 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 73419.8 +- 41.912  	chisq 2.36675 (3 df)
integral = 734(19.8210995231)
   error = 41.9119948749
    prob = 0.50015
totevals = 14000000
    time = 81.6s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 92361.5 +- 12920.3  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 88412.2 +- 4304.75  	chisq 0.105101 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 88445.6 +- 1321.46  	chisq 0.105167 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 87898.5 +- 413.521  	chisq 0.295139 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 88068 +- 335.369  	chisq 0.786096 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 88052.7 +- 286.551  	chisq 0.793791 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 88182.8 +- 124.4  	chisq 1.04777 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 88208.4 +- 68.2268  	chisq 1.10803 (7 df)
integral = 882(08.3706393060)
   error = 68.2267534992
    prob = 0.0071073
totevals = 44000000
    time = 260s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 93697.6 +- 14227.2  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 86498.9 +- 3943.79  	chisq 0.277328 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 88289.3 +- 1201.55  	chisq 0.504511 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 89243.3 +- 474.258  	chisq 1.25122 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 89423.9 +- 219.852  	chisq 1.43598 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 89457.7 +- 124.351  	chisq 1.47069 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 89551.3 +- 81.7905  	chisq 2.4688 (6 df)
integral = 89(551.2598339121)
   error = 81.7904994245
    prob = 0.12806
totevals = 35000000
    time = 206s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 93699.1 +- 14228.6  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 86497.8 +- 3944.48  	chisq 0.277474 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 88395.2 +- 1212.74  	chisq 0.533025 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 89436.6 +- 453.262  	chisq 1.39017 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 89672.7 +- 235.247  	chisq 1.76149 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 89723 +- 166.469  	chisq 1.85314 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 89775.9 +- 135  	chisq 2.14761 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 89686.7 +- 112.365  	chisq 3.56867 (7 df)

Iteration 9:  54000000 integrand evaluations so far
[1] 89594.4 +- 72.9096  	chisq 4.73429 (8 df)
integral = 895(94.3944209165)
   error = 72.9095966920
    prob = 0.21444
totevals = 54000000
    time = 317s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 93699.1 +- 14228.6  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 86497.8 +- 3944.48  	chisq 0.277474 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 88395.2 +- 1212.74  	chisq 0.533026 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 89435.8 +- 453.282  	chisq 1.38887 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 89672.3 +- 235.016  	chisq 1.76113 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 89704.1 +- 165.176  	chisq 1.79722 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 89714.1 +- 131.496  	chisq 1.80731 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 89598.4 +- 108.036  	chisq 4.18976 (7 df)

Iteration 9:  54000000 integrand evaluations so far
[1] 89552.3 +- 75.5835  	chisq 4.54664 (8 df)
integral = 89(552.3089586442)
   error = 75.5835360573
    prob = 0.19525
totevals = 54000000
    time = 312s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 93699.1 +- 14228.6  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 86497.8 +- 3944.48  	chisq 0.277474 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 88395.2 +- 1212.74  	chisq 0.533026 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 89435.8 +- 453.282  	chisq 1.38887 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 89672.3 +- 235.016  	chisq 1.76113 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 89704.1 +- 165.176  	chisq 1.79723 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 89714.1 +- 131.496  	chisq 1.80732 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 89598.4 +- 108.037  	chisq 4.19139 (7 df)

Iteration 9:  54000000 integrand evaluations so far
[1] 89552.3 +- 75.5903  	chisq 4.54822 (8 df)
integral = 89(552.2784748154)
   error = 75.5902996487
    prob = 0.19541
totevals = 54000000
    time = 314s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 93699.1 +- 14228.6  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 86497.8 +- 3944.48  	chisq 0.277474 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 88395.2 +- 1212.74  	chisq 0.533026 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 89435.8 +- 453.282  	chisq 1.38887 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 89672.3 +- 235.016  	chisq 1.76113 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 89704.1 +- 165.176  	chisq 1.79723 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 89714.1 +- 131.496  	chisq 1.80732 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 89598.4 +- 108.037  	chisq 4.19139 (7 df)

Iteration 9:  54000000 integrand evaluations so far
[1] 89552.3 +- 75.5903  	chisq 4.54822 (8 df)
integral = 89(552.2784718090)
   error = 75.5903001853
    prob = 0.19541
totevals = 54000000
    time = 321s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 93699.1 +- 14228.6  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 86497.8 +- 3944.48  	chisq 0.277474 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 88395.2 +- 1212.74  	chisq 0.533026 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 89435.8 +- 453.282  	chisq 1.38887 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 89672.3 +- 235.016  	chisq 1.76113 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 89704.1 +- 165.176  	chisq 1.79723 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 89714.1 +- 131.496  	chisq 1.80732 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 89598.4 +- 108.037  	chisq 4.19139 (7 df)

Iteration 9:  54000000 integrand evaluations so far
[1] 89552.3 +- 75.5903  	chisq 4.54822 (8 df)
integral = 89(552.2784718161)
   error = 75.5903001857
    prob = 0.19541
totevals = 54000000
    time = 319s


==> anc/rambo/results/int31-dim8.txt <==
INTEGRAL = 31
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 18952.8 +- 97.1767  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 18975.9 +- 30.619  	chisq 0.0627565 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 18959.5 +- 12.8627  	chisq 0.409024 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 18951.5 +- 6.66862  	chisq 0.933087 (3 df)
integral = 1895(1.5447801468)
   error = 6.6686158914
    prob = 0.18256
totevals = 14000000
    time = 73.2s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 19032.4 +- 108.945  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 19067.5 +- 38.8192  	chisq 0.119357 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 19055 +- 15.4814  	chisq 0.243822 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 19054.7 +- 7.91237  	chisq 0.244272 (3 df)
integral = 190(54.7022266029)
   error = 7.9123732484
    prob = 0.029856
totevals = 14000000
    time = 73.8s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 19032.5 +- 108.96  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 19067.6 +- 38.8331  	chisq 0.119046 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 19055.3 +- 15.4863  	chisq 0.237857 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 19054.9 +- 7.91043  	chisq 0.238831 (3 df)
integral = 190(54.8986723322)
   error = 7.9104333892
    prob = 0.02891
totevals = 14000000
    time = 72.2s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 19032.5 +- 108.96  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 19067.6 +- 38.8331  	chisq 0.119047 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 19055.3 +- 15.4855  	chisq 0.238063 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 19054.9 +- 7.91015  	chisq 0.239006 (3 df)
integral = 190(54.8948580594)
   error = 7.9101499172
    prob = 0.02894
totevals = 14000000
    time = 73.5s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 19032.5 +- 108.96  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 19067.6 +- 38.8331  	chisq 0.119047 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 19055.3 +- 15.4855  	chisq 0.238063 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 19054.9 +- 7.91015  	chisq 0.239006 (3 df)
integral = 190(54.8948582570)
   error = 7.9101499174
    prob = 0.02894
totevals = 14000000
    time = 73.7s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 19032.5 +- 108.96  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 19067.6 +- 38.8331  	chisq 0.119047 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 19055.3 +- 15.4855  	chisq 0.238063 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 19054.9 +- 7.91015  	chisq 0.239006 (3 df)
integral = 190(54.8948582573)
   error = 7.9101499174
    prob = 0.02894
totevals = 14000000
    time = 74s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 19032.5 +- 108.96  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 19067.6 +- 38.8331  	chisq 0.119047 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 19055.3 +- 15.4855  	chisq 0.238063 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 19054.9 +- 7.91015  	chisq 0.239006 (3 df)
integral = 190(54.8948582573)
   error = 7.9101499174
    prob = 0.02894
totevals = 14000000
    time = 74.5s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 19032.5 +- 108.96  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 19067.6 +- 38.8331  	chisq 0.119047 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 19055.3 +- 15.4855  	chisq 0.238063 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 19054.9 +- 7.91015  	chisq 0.239006 (3 df)
integral = 190(54.8948582573)
   error = 7.9101499174
    prob = 0.02894
totevals = 14000000
    time = 72.6s


==> anc/rambo/results/int4-dim6.txt <==
INTEGRAL = 4
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 1526.32 +- 24.5579  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1502.03 +- 10.3778  	chisq 1.19053 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1498.47 +- 2.49719  	chisq 1.31577 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1502.4 +- 1.12302  	chisq 4.42136 (3 df)
integral = 150(2.3966960324)
   error = 1.1230240790
    prob = 0.78059
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 1531.46 +- 28.138  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1513.94 +- 16.3251  	chisq 0.584284 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1499.32 +- 5.57746  	chisq 1.49283 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1505.02 +- 3.30758  	chisq 3.10326 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 1506.5 +- 2.56741  	chisq 3.61116 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 1505.05 +- 1.00288  	chisq 3.98843 (5 df)
integral = 150(5.0524826296)
   error = 1.0028767796
    prob = 0.44892
totevals = 27000000
    time = 236s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 1531.47 +- 28.1421  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1514.01 +- 16.3328  	chisq 0.580214 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1500.24 +- 5.63256  	chisq 1.38721 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1505.49 +- 2.46906  	chisq 2.46296 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 1505.21 +- 1.70546  	chisq 2.48747 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 1504.69 +- 0.796119  	chisq 2.60808 (5 df)
integral = 150(4.6858958371)
   error = 0.7961190968
    prob = 0.23986
totevals = 27000000
    time = 237s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 1531.47 +- 28.1421  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1514.01 +- 16.3328  	chisq 0.580214 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1500.24 +- 5.63256  	chisq 1.38721 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1505.49 +- 2.46907  	chisq 2.46296 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 1505.21 +- 1.70548  	chisq 2.48745 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 1504.69 +- 0.796125  	chisq 2.6081 (5 df)
integral = 150(4.6859250265)
   error = 0.7961250859
    prob = 0.23987
totevals = 27000000
    time = 237s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 1531.47 +- 28.1421  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1514.01 +- 16.3328  	chisq 0.580214 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1500.24 +- 5.63256  	chisq 1.38721 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1505.49 +- 2.46907  	chisq 2.46296 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 1505.21 +- 1.70548  	chisq 2.48745 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 1504.69 +- 0.796125  	chisq 2.6081 (5 df)
integral = 150(4.6859250550)
   error = 0.7961250917
    prob = 0.23987
totevals = 27000000
    time = 237s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 1531.47 +- 28.1421  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1514.01 +- 16.3328  	chisq 0.580214 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1500.24 +- 5.63256  	chisq 1.38721 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1505.49 +- 2.46907  	chisq 2.46296 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 1505.21 +- 1.70548  	chisq 2.48745 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 1504.69 +- 0.796125  	chisq 2.6081 (5 df)
integral = 150(4.6859250550)
   error = 0.7961250917
    prob = 0.23987
totevals = 27000000
    time = 237s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 1531.47 +- 28.1421  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1514.01 +- 16.3328  	chisq 0.580214 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1500.24 +- 5.63256  	chisq 1.38721 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1505.49 +- 2.46907  	chisq 2.46296 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 1505.21 +- 1.70548  	chisq 2.48745 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 1504.69 +- 0.796125  	chisq 2.6081 (5 df)
integral = 150(4.6859250549)
   error = 0.7961250917
    prob = 0.23987
totevals = 27000000
    time = 237s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 1531.47 +- 28.1421  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1514.01 +- 16.3328  	chisq 0.580214 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1500.24 +- 5.63256  	chisq 1.38721 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1505.49 +- 2.46907  	chisq 2.46296 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 1505.21 +- 1.70548  	chisq 2.48745 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 1504.69 +- 0.796125  	chisq 2.6081 (5 df)
integral = 150(4.6859250549)
   error = 0.7961250917
    prob = 0.23987
totevals = 27000000
    time = 236s


==> anc/rambo/results/int4-dim8.txt <==
INTEGRAL = 4
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 725.204 +- 1.15224  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 725.2 +- 0.364715  	chisq 1.2303e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 725.26 +- 0.177162  	chisq 0.035683 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 725.255 +- 0.113853  	chisq 0.0371579 (3 df)
integral = 725.(2549489818)
   error = 0.1138529213
    prob = 0.0018839
totevals = 14000000
    time = 81.6s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 725.216 +- 1.15273  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 725.211 +- 0.365177  	chisq 1.89926e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 725.272 +- 0.177354  	chisq 0.0365976 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 725.266 +- 0.11394  	chisq 0.0382795 (3 df)
integral = 725.(2663420943)
   error = 0.1139402689
    prob = 0.0019692
totevals = 14000000
    time = 80.8s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 725.216 +- 1.15273  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 725.211 +- 0.365177  	chisq 1.89929e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 725.272 +- 0.177354  	chisq 0.0365976 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 725.266 +- 0.11394  	chisq 0.0382796 (3 df)
integral = 725.(2663536163)
   error = 0.1139403376
    prob = 0.0019692
totevals = 14000000
    time = 81.4s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 725.216 +- 1.15273  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 725.211 +- 0.365177  	chisq 1.89929e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 725.272 +- 0.177354  	chisq 0.0365976 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 725.266 +- 0.11394  	chisq 0.0382796 (3 df)
integral = 725.(2663536276)
   error = 0.1139403376
    prob = 0.0019692
totevals = 14000000
    time = 81.1s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 725.216 +- 1.15273  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 725.211 +- 0.365177  	chisq 1.89929e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 725.272 +- 0.177354  	chisq 0.0365976 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 725.266 +- 0.11394  	chisq 0.0382796 (3 df)
integral = 725.(2663536276)
   error = 0.1139403376
    prob = 0.0019692
totevals = 14000000
    time = 81.7s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 725.216 +- 1.15273  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 725.211 +- 0.365177  	chisq 1.89929e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 725.272 +- 0.177354  	chisq 0.0365976 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 725.266 +- 0.11394  	chisq 0.0382796 (3 df)
integral = 725.(2663536276)
   error = 0.1139403376
    prob = 0.0019692
totevals = 14000000
    time = 81s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 725.216 +- 1.15273  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 725.211 +- 0.365177  	chisq 1.89929e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 725.272 +- 0.177354  	chisq 0.0365976 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 725.266 +- 0.11394  	chisq 0.0382796 (3 df)
integral = 725.(2663536276)
   error = 0.1139403376
    prob = 0.0019692
totevals = 14000000
    time = 81.4s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 725.216 +- 1.15273  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 725.211 +- 0.365177  	chisq 1.89929e-05 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 725.272 +- 0.177354  	chisq 0.0365976 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 725.266 +- 0.11394  	chisq 0.0382796 (3 df)
integral = 725.(2663536276)
   error = 0.1139403376
    prob = 0.0019692
totevals = 14000000
    time = 80.4s


==> anc/rambo/results/int5-dim6.txt <==
INTEGRAL = 5
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 1007.03 +- 3.15879  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1006.31 +- 1.20636  	chisq 0.0604596 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1006.93 +- 0.680224  	chisq 0.447509 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1007.25 +- 0.470626  	chisq 0.8617 (3 df)
integral = 1007.(2486624489)
   error = 0.4706257282
    prob = 0.16534
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 1007.11 +- 3.16611  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1006.36 +- 1.20862  	chisq 0.0653687 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1007.04 +- 0.682217  	chisq 0.534272 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1007.39 +- 0.472936  	chisq 1.01638 (3 df)
integral = 1007.(3851765122)
   error = 0.4729358476
    prob = 0.20271
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 1007.11 +- 3.16612  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1006.36 +- 1.20863  	chisq 0.0653628 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1007.04 +- 0.682223  	chisq 0.534283 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1007.39 +- 0.47294  	chisq 1.01643 (3 df)
integral = 1007.(3853174719)
   error = 0.4729403241
    prob = 0.20272
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 1007.11 +- 3.16612  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1006.36 +- 1.20863  	chisq 0.0653628 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1007.04 +- 0.682223  	chisq 0.534283 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1007.39 +- 0.47294  	chisq 1.01643 (3 df)
integral = 1007.(3853176096)
   error = 0.4729403285
    prob = 0.20272
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 1007.11 +- 3.16612  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1006.36 +- 1.20863  	chisq 0.0653628 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1007.04 +- 0.682223  	chisq 0.534283 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1007.39 +- 0.47294  	chisq 1.01643 (3 df)
integral = 1007.(3853176097)
   error = 0.4729403285
    prob = 0.20272
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 1007.11 +- 3.16612  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1006.36 +- 1.20863  	chisq 0.0653628 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1007.04 +- 0.682223  	chisq 0.534283 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1007.39 +- 0.47294  	chisq 1.01643 (3 df)
integral = 1007.(3853176097)
   error = 0.4729403285
    prob = 0.20272
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 1007.11 +- 3.16612  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1006.36 +- 1.20863  	chisq 0.0653628 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1007.04 +- 0.682223  	chisq 0.534283 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1007.39 +- 0.47294  	chisq 1.01643 (3 df)
integral = 1007.(3853176097)
   error = 0.4729403285
    prob = 0.20272
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 1007.11 +- 3.16612  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 1006.36 +- 1.20863  	chisq 0.0653628 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 1007.04 +- 0.682223  	chisq 0.534283 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 1007.39 +- 0.47294  	chisq 1.01643 (3 df)
integral = 1007.(3853176097)
   error = 0.4729403285
    prob = 0.20272
totevals = 14000000
    time = 122s


==> anc/rambo/results/int5-dim8.txt <==
INTEGRAL = 5
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 580.753 +- 0.570181  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 580.839 +- 0.211175  	chisq 0.0267155 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 580.832 +- 0.126855  	chisq 0.0285565 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 580.799 +- 0.0922678  	chisq 0.169185 (3 df)
integral = 580.79(94233997)
   error = 0.0922678179
    prob = 0.017597
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 580.756 +- 0.57023  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 580.843 +- 0.211214  	chisq 0.0266945 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 580.836 +- 0.126873  	chisq 0.0285019 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 580.803 +- 0.0922776  	chisq 0.171451 (3 df)
integral = 580.8(028615713)
   error = 0.0922775848
    prob = 0.017939
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 580.756 +- 0.57023  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 580.843 +- 0.211214  	chisq 0.0266945 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 580.836 +- 0.126873  	chisq 0.0285019 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 580.803 +- 0.0922776  	chisq 0.171451 (3 df)
integral = 580.8(028652239)
   error = 0.0922775952
    prob = 0.017939
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 580.756 +- 0.57023  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 580.843 +- 0.211214  	chisq 0.0266945 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 580.836 +- 0.126873  	chisq 0.0285019 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 580.803 +- 0.0922776  	chisq 0.171451 (3 df)
integral = 580.8(028652275)
   error = 0.0922775952
    prob = 0.017939
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 580.756 +- 0.57023  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 580.843 +- 0.211214  	chisq 0.0266945 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 580.836 +- 0.126873  	chisq 0.0285019 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 580.803 +- 0.0922776  	chisq 0.171451 (3 df)
integral = 580.8(028652275)
   error = 0.0922775952
    prob = 0.017939
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 580.756 +- 0.57023  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 580.843 +- 0.211214  	chisq 0.0266945 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 580.836 +- 0.126873  	chisq 0.0285019 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 580.803 +- 0.0922776  	chisq 0.171451 (3 df)
integral = 580.8(028652275)
   error = 0.0922775952
    prob = 0.017939
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 580.756 +- 0.57023  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 580.843 +- 0.211214  	chisq 0.0266945 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 580.836 +- 0.126873  	chisq 0.0285019 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 580.803 +- 0.0922776  	chisq 0.171451 (3 df)
integral = 580.8(028652275)
   error = 0.0922775952
    prob = 0.017939
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 580.756 +- 0.57023  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 580.843 +- 0.211214  	chisq 0.0266945 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 580.836 +- 0.126873  	chisq 0.0285019 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 580.803 +- 0.0922776  	chisq 0.171451 (3 df)
integral = 580.8(028652275)
   error = 0.0922775952
    prob = 0.017939
totevals = 14000000
    time = 135s


==> anc/rambo/results/int6-dim6.txt <==
INTEGRAL = 6
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 407417 +- 1315.71  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 407549 +- 446.635  	chisq 0.011337 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 407399 +- 256.323  	chisq 0.179002 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 407362 +- 181.41  	chisq 0.221404 (3 df)
integral = 407(361.7157527799)
   error = 181.4099784799
    prob = 0.025938
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 604994 +- 12984.1  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 593749 +- 3823.05  	chisq 0.821272 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 595828 +- 1621.85  	chisq 1.18215 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 597050 +- 951.441  	chisq 2.04683 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 596745 +- 637.287  	chisq 2.23242 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 596625 +- 469.908  	chisq 2.31069 (5 df)
integral = 596(624.8533973116)
   error = 469.9081904827
    prob = 0.1953
totevals = 27000000
    time = 242s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 610403 +- 14349.3  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 609420 +- 6563.18  	chisq 0.00593629 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 613497 +- 4477.32  	chisq 0.72776 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 617005 +- 3024.76  	chisq 1.85739 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 615694 +- 1530.2  	chisq 2.10994 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 615927 +- 951.649  	chisq 2.14758 (5 df)

Iteration 7:  35000000 integrand evaluations so far
[1] 616122 +- 672.654  	chisq 2.23155 (6 df)

Iteration 8:  44000000 integrand evaluations so far
[1] 617140 +- 564.461  	chisq 9.97788 (7 df)
integral = 617(139.9204246453)
   error = 564.4606089765
    prob = 0.81017
     ~ poor chi2 ~

Iteration 1:  8000000 integrand evaluations so far
[1] 595286 +- 9271.37  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 608234 +- 6817.12  	chisq 4.24585 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 615150 +- 3890.65  	chisq 5.77214 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 618307 +- 1693.47  	chisq 6.58442 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 619395 +- 1358.69  	chisq 7.74336 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 618762 +- 1103.27  	chisq 8.37924 (5 df)

Iteration 7:  140000000 integrand evaluations so far
[1] 618255 +- 726.705  	chisq 8.75256 (6 df)

Iteration 8:  176000000 integrand evaluations so far
[1] 618370 +- 545.035  	chisq 8.80909 (7 df)
integral = 618(369.5773021635)
   error = 545.0351459222
    prob = 0.73335
totevals = 176000000
    time = 2e+03s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  8000000 integrand evaluations so far
[1] 595296 +- 9276.82  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 608416 +- 6769.15  	chisq 4.27816 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 615400 +- 3716.81  	chisq 5.80194 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 618455 +- 1591.08  	chisq 6.62894 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 619134 +- 1171.72  	chisq 7.02712 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 618965 +- 934.741  	chisq 7.08421 (5 df)

Iteration 7:  140000000 integrand evaluations so far
[1] 619479 +- 716.932  	chisq 7.81827 (6 df)

Iteration 8:  176000000 integrand evaluations so far
[1] 620000 +- 596.306  	chisq 9.53173 (7 df)
integral = 619(999.8257128536)
   error = 596.3060322910
    prob = 0.7833
totevals = 176000000
    time = 1.6e+03s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  8000000 integrand evaluations so far
[1] 595296 +- 9276.82  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 608416 +- 6769.2  	chisq 4.27815 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 615400 +- 3716.94  	chisq 5.8022 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 618455 +- 1591.55  	chisq 6.62898 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 619128 +- 1178.62  	chisq 7.02558 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 619118 +- 964.482  	chisq 7.02583 (5 df)

Iteration 7:  140000000 integrand evaluations so far
[1] 619143 +- 735.75  	chisq 7.02755 (6 df)

Iteration 8:  176000000 integrand evaluations so far
[1] 619086 +- 505.159  	chisq 7.03907 (7 df)
integral = 619(085.9853128673)
   error = 505.1593037308
    prob = 0.57518
totevals = 176000000
    time = 1.6e+03s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  8000000 integrand evaluations so far
[1] 595296 +- 9276.82  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 608416 +- 6769.2  	chisq 4.27815 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 615400 +- 3716.94  	chisq 5.8022 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 618455 +- 1591.55  	chisq 6.62898 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 619128 +- 1178.62  	chisq 7.02559 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 619118 +- 964.49  	chisq 7.02582 (5 df)

Iteration 7:  140000000 integrand evaluations so far
[1] 619142 +- 735.636  	chisq 7.02729 (6 df)

Iteration 8:  176000000 integrand evaluations so far
[1] 619089 +- 505.196  	chisq 7.03686 (7 df)
integral = 619(089.3671231336)
   error = 505.1955983544
    prob = 0.57495
totevals = 176000000
    time = 1.6e+03s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  8000000 integrand evaluations so far
[1] 595296 +- 9276.82  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 608416 +- 6769.2  	chisq 4.27815 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 615400 +- 3716.94  	chisq 5.8022 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 618455 +- 1591.55  	chisq 6.62898 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 619128 +- 1178.62  	chisq 7.02559 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 619118 +- 964.49  	chisq 7.02582 (5 df)

Iteration 7:  140000000 integrand evaluations so far
[1] 619142 +- 735.636  	chisq 7.02729 (6 df)

Iteration 8:  176000000 integrand evaluations so far
[1] 619089 +- 505.196  	chisq 7.03686 (7 df)
integral = 619(089.3685609520)
   error = 505.1955575965
    prob = 0.57495
totevals = 176000000
    time = 1.6e+03s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  8000000 integrand evaluations so far
[1] 595296 +- 9276.82  	chisq 0 (0 df)

Iteration 2:  20000000 integrand evaluations so far
[1] 608416 +- 6769.2  	chisq 4.27815 (1 df)

Iteration 3:  36000000 integrand evaluations so far
[1] 615400 +- 3716.94  	chisq 5.8022 (2 df)

Iteration 4:  56000000 integrand evaluations so far
[1] 618455 +- 1591.55  	chisq 6.62898 (3 df)

Iteration 5:  80000000 integrand evaluations so far
[1] 619128 +- 1178.62  	chisq 7.02559 (4 df)

Iteration 6:  108000000 integrand evaluations so far
[1] 619118 +- 964.49  	chisq 7.02582 (5 df)

Iteration 7:  140000000 integrand evaluations so far
[1] 619142 +- 735.636  	chisq 7.02729 (6 df)

Iteration 8:  176000000 integrand evaluations so far
[1] 619089 +- 505.196  	chisq 7.03686 (7 df)
integral = 619(089.3685621426)
   error = 505.1955575406
    prob = 0.57495
totevals = 176000000
    time = 1.6e+03s


==> anc/rambo/results/int6-dim8.txt <==
INTEGRAL = 6
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 139908 +- 322.401  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 139968 +- 93.3281  	chisq 0.0377431 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 140028 +- 50.8771  	chisq 0.625304 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 140019 +- 35.5569  	chisq 0.692135 (3 df)
integral = 1400(18.9738593696)
   error = 35.5569228908
    prob = 0.12495
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 144589 +- 519.193  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 144999 +- 207.234  	chisq 0.740577 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 144949 +- 109.339  	chisq 0.819886 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 144940 +- 61.0751  	chisq 0.830918 (3 df)
integral = 144(939.7472871370)
   error = 61.0750742226
    prob = 0.15794
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 144597 +- 520.054  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 145011 +- 208.45  	chisq 0.754676 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 144968 +- 109.726  	chisq 0.81389 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 144956 +- 61.5485  	chisq 0.830362 (3 df)
integral = 144(956.4538970592)
   error = 61.5484915563
    prob = 0.15781
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 144597 +- 520.055  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 145011 +- 208.451  	chisq 0.754712 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 144968 +- 109.727  	chisq 0.81393 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 144956 +- 61.5487  	chisq 0.830384 (3 df)
integral = 144(956.4767812596)
   error = 61.5486744375
    prob = 0.15781
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 144597 +- 520.055  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 145011 +- 208.451  	chisq 0.754712 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 144968 +- 109.727  	chisq 0.81393 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 144956 +- 61.5487  	chisq 0.830384 (3 df)
integral = 144(956.4768022645)
   error = 61.5486754416
    prob = 0.15781
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 144597 +- 520.055  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 145011 +- 208.451  	chisq 0.754712 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 144968 +- 109.727  	chisq 0.81393 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 144956 +- 61.5487  	chisq 0.830384 (3 df)
integral = 144(956.4768022860)
   error = 61.5486754426
    prob = 0.15781
totevals = 14000000
    time = 138s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 144597 +- 520.055  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 145011 +- 208.451  	chisq 0.754712 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 144968 +- 109.727  	chisq 0.81393 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 144956 +- 61.5487  	chisq 0.830384 (3 df)
integral = 144(956.4768022858)
   error = 61.5486754426
    prob = 0.15781
totevals = 14000000
    time = 139s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 144597 +- 520.055  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 145011 +- 208.451  	chisq 0.754712 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 144968 +- 109.727  	chisq 0.81393 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 144956 +- 61.5487  	chisq 0.830384 (3 df)
integral = 144(956.4768022858)
   error = 61.5486754426
    prob = 0.15781
totevals = 14000000
    time = 138s


==> anc/rambo/results/int7-dim4.txt <==
INTEGRAL = 7
       D = 4
       N = 5
 NPARAMS = 17
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 0.04227825132
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 46.5964 +- 0.657921  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46.529 +- 0.195242  	chisq 0.0115259 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46.38 +- 0.0782343  	chisq 0.704883 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46.4373 +- 0.0461085  	chisq 1.52745 (3 df)
integral = 46.4(373382687)
   error = 0.0461084605
    prob = 0.32405
totevals = 14000000
    time = 89.8s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 46.5972 +- 0.658432  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46.5317 +- 0.195669  	chisq 0.0108658 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46.3915 +- 0.0796317  	chisq 0.625746 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46.4716 +- 0.0501814  	chisq 2.30267 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 46.4587 +- 0.0354764  	chisq 2.43519 (4 df)
integral = 46.4(586908513)
   error = 0.0354763701
    prob = 0.34372
totevals = 20000000
    time = 129s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 46.5972 +- 0.658433  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46.5317 +- 0.19567  	chisq 0.0108654 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46.3916 +- 0.0796334  	chisq 0.625647 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46.4717 +- 0.0502107  	chisq 2.30643 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 46.4575 +- 0.0355477  	chisq 2.46604 (4 df)
integral = 46.4(575205225)
   error = 0.0355477054
    prob = 0.34927
totevals = 20000000
    time = 129s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 46.5972 +- 0.658433  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46.5317 +- 0.19567  	chisq 0.0108654 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46.3916 +- 0.0796334  	chisq 0.625647 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46.4717 +- 0.0502108  	chisq 2.30643 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 46.4575 +- 0.0355478  	chisq 2.46604 (4 df)
integral = 46.4(575206023)
   error = 0.0355477776
    prob = 0.34927
totevals = 20000000
    time = 130s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 46.5972 +- 0.658433  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46.5317 +- 0.19567  	chisq 0.0108654 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46.3916 +- 0.0796334  	chisq 0.625647 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46.4717 +- 0.0502108  	chisq 2.30643 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 46.4575 +- 0.0355478  	chisq 2.46604 (4 df)
integral = 46.4(575206024)
   error = 0.0355477776
    prob = 0.34927
totevals = 20000000
    time = 129s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 46.5972 +- 0.658433  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46.5317 +- 0.19567  	chisq 0.0108654 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46.3916 +- 0.0796334  	chisq 0.625647 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46.4717 +- 0.0502108  	chisq 2.30643 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 46.4575 +- 0.0355478  	chisq 2.46604 (4 df)
integral = 46.4(575206024)
   error = 0.0355477777
    prob = 0.34927
totevals = 20000000
    time = 129s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 46.5972 +- 0.658433  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46.5317 +- 0.19567  	chisq 0.0108654 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46.3916 +- 0.0796334  	chisq 0.625647 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46.4717 +- 0.0502108  	chisq 2.30643 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 46.4575 +- 0.0355478  	chisq 2.46604 (4 df)
integral = 46.4(575206024)
   error = 0.0355477777
    prob = 0.34927
totevals = 20000000
    time = 129s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 46.5972 +- 0.658433  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 46.5317 +- 0.19567  	chisq 0.0108654 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 46.3916 +- 0.0796334  	chisq 0.625647 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 46.4717 +- 0.0502108  	chisq 2.30643 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 46.4575 +- 0.0355478  	chisq 2.46604 (4 df)
integral = 46.4(575206024)
   error = 0.0355477777
    prob = 0.34927
totevals = 20000000
    time = 128s


==> anc/rambo/results/int7-dim6.txt <==
INTEGRAL = 7
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 18.5314 +- 0.0175819  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 18.5332 +- 0.00564017  	chisq 0.0121199 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 18.5334 +- 0.00317081  	chisq 0.0138476 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 18.5326 +- 0.00223407  	chisq 0.148498 (3 df)
integral = 18.53(25850227)
   error = 0.0022340664
    prob = 0.014559
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 18.5314 +- 0.0175819  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 18.5332 +- 0.00564019  	chisq 0.0121196 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 18.5334 +- 0.00317082  	chisq 0.0138472 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 18.5326 +- 0.00223407  	chisq 0.148499 (3 df)
integral = 18.53(25858872)
   error = 0.0022340696
    prob = 0.014559
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 18.5314 +- 0.0175819  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 18.5332 +- 0.00564019  	chisq 0.0121196 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 18.5334 +- 0.00317082  	chisq 0.0138472 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 18.5326 +- 0.00223407  	chisq 0.148499 (3 df)
integral = 18.53(25858880)
   error = 0.0022340696
    prob = 0.014559
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 18.5314 +- 0.0175819  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 18.5332 +- 0.00564019  	chisq 0.0121196 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 18.5334 +- 0.00317082  	chisq 0.0138472 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 18.5326 +- 0.00223407  	chisq 0.148499 (3 df)
integral = 18.53(25858880)
   error = 0.0022340696
    prob = 0.014559
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 18.5314 +- 0.0175819  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 18.5332 +- 0.00564019  	chisq 0.0121196 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 18.5334 +- 0.00317082  	chisq 0.0138472 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 18.5326 +- 0.00223407  	chisq 0.148499 (3 df)
integral = 18.53(25858880)
   error = 0.0022340696
    prob = 0.014559
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 18.5314 +- 0.0175819  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 18.5332 +- 0.00564019  	chisq 0.0121196 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 18.5334 +- 0.00317082  	chisq 0.0138472 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 18.5326 +- 0.00223407  	chisq 0.148499 (3 df)
integral = 18.53(25858880)
   error = 0.0022340696
    prob = 0.014559
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 18.5314 +- 0.0175819  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 18.5332 +- 0.00564019  	chisq 0.0121196 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 18.5334 +- 0.00317082  	chisq 0.0138472 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 18.5326 +- 0.00223407  	chisq 0.148499 (3 df)
integral = 18.53(25858880)
   error = 0.0022340696
    prob = 0.014559
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 18.5314 +- 0.0175819  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 18.5332 +- 0.00564019  	chisq 0.0121196 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 18.5334 +- 0.00317082  	chisq 0.0138472 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 18.5326 +- 0.00223407  	chisq 0.148499 (3 df)
integral = 18.53(25858880)
   error = 0.0022340696
    prob = 0.014559
totevals = 14000000
    time = 121s


==> anc/rambo/results/int7-dim8.txt <==
INTEGRAL = 7
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.2061 +- 0.00834355  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.2051 +- 0.00265438  	chisq 0.0145058 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.2054 +- 0.00148186  	chisq 0.0360802 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.2054 +- 0.00105317  	chisq 0.0378602 (3 df)
integral = 15.20(53780108)
   error = 0.0010531655
    prob = 0.0019372
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.2061 +- 0.00834355  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.2051 +- 0.00265438  	chisq 0.0145058 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.2054 +- 0.00148186  	chisq 0.0360802 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.2054 +- 0.00105317  	chisq 0.0378602 (3 df)
integral = 15.20(53783550)
   error = 0.0010531656
    prob = 0.0019372
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.2061 +- 0.00834355  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.2051 +- 0.00265438  	chisq 0.0145058 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.2054 +- 0.00148186  	chisq 0.0360802 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.2054 +- 0.00105317  	chisq 0.0378602 (3 df)
integral = 15.20(53783553)
   error = 0.0010531656
    prob = 0.0019372
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.2061 +- 0.00834355  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.2051 +- 0.00265438  	chisq 0.0145058 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.2054 +- 0.00148186  	chisq 0.0360802 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.2054 +- 0.00105317  	chisq 0.0378602 (3 df)
integral = 15.20(53783553)
   error = 0.0010531656
    prob = 0.0019372
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.2061 +- 0.00834355  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.2051 +- 0.00265438  	chisq 0.0145058 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.2054 +- 0.00148186  	chisq 0.0360802 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.2054 +- 0.00105317  	chisq 0.0378602 (3 df)
integral = 15.20(53783553)
   error = 0.0010531656
    prob = 0.0019372
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.2061 +- 0.00834355  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.2051 +- 0.00265438  	chisq 0.0145058 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.2054 +- 0.00148186  	chisq 0.0360802 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.2054 +- 0.00105317  	chisq 0.0378602 (3 df)
integral = 15.20(53783553)
   error = 0.0010531656
    prob = 0.0019372
totevals = 14000000
    time = 136s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.2061 +- 0.00834355  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.2051 +- 0.00265438  	chisq 0.0145058 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.2054 +- 0.00148186  	chisq 0.0360802 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.2054 +- 0.00105317  	chisq 0.0378602 (3 df)
integral = 15.20(53783553)
   error = 0.0010531656
    prob = 0.0019372
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 15.2061 +- 0.00834355  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 15.2051 +- 0.00265438  	chisq 0.0145058 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 15.2054 +- 0.00148186  	chisq 0.0360802 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 15.2054 +- 0.00105317  	chisq 0.0378602 (3 df)
integral = 15.20(53783553)
   error = 0.0010531656
    prob = 0.0019372
totevals = 14000000
    time = 136s


==> anc/rambo/results/int8-dim6.txt <==
INTEGRAL = 8
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 18551.5 +- 264.944  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 18664.4 +- 62.9155  	chisq 0.192305 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 18740.9 +- 22.7314  	chisq 1.89426 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 18745.4 +- 12.0762  	chisq 1.94821 (3 df)
integral = 187(45.3660519225)
   error = 12.0761607384
    prob = 0.41677
totevals = 14000000
    time = 88.4s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 19442.2 +- 491.798  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 19597.2 +- 159.974  	chisq 0.110989 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 20090.4 +- 77.8179  	chisq 12.5642 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 20176.3 +- 43.9124  	chisq 14.3539 (3 df)

Iteration 5:  20000000 integrand evaluations so far
[1] 20198.8 +- 21.5744  	chisq 14.6988 (4 df)

Iteration 6:  27000000 integrand evaluations so far
[1] 20212.4 +- 13.0246  	chisq 15.3225 (5 df)
integral = 202(12.3873817861)
   error = 13.0246206195
    prob = 0.99093
     ~ poor chi2 ~

Iteration 1:  4000000 integrand evaluations so far
[1] 19614.6 +- 365.913  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 20143.4 +- 164.217  	chisq 2.61511 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 20186.8 +- 63.222  	chisq 2.69698 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 20219.5 +- 24.8212  	chisq 3.01374 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 20233.8 +- 15.5954  	chisq 3.56354 (4 df)
integral = 202(33.8316619777)
   error = 15.5954393923
    prob = 0.53172
totevals = 40000000
    time = 438s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  4000000 integrand evaluations so far
[1] 19616.6 +- 366.504  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 20157.5 +- 165.732  	chisq 2.73815 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 20237.8 +- 80.1248  	chisq 3.04482 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 20301.4 +- 39.9411  	chisq 3.88185 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 20304.6 +- 19.0923  	chisq 3.89038 (4 df)
integral = 203(04.6290961408)
   error = 19.0922897760
    prob = 0.57896
totevals = 40000000
    time = 261s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  4000000 integrand evaluations so far
[1] 19616.6 +- 366.504  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 20157.5 +- 165.734  	chisq 2.73828 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 20238 +- 80.1691  	chisq 3.04637 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 20303.4 +- 40.1411  	chisq 3.9348 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 20306.4 +- 19.3433  	chisq 3.94209 (4 df)
integral = 203(06.4423793871)
   error = 19.3432587246
    prob = 0.5861
totevals = 40000000
    time = 258s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  4000000 integrand evaluations so far
[1] 19616.6 +- 366.504  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 20157.5 +- 165.734  	chisq 2.73828 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 20238 +- 80.1691  	chisq 3.04638 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 20303.4 +- 40.1412  	chisq 3.93483 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 20306.4 +- 19.3437  	chisq 3.94212 (4 df)
integral = 203(06.4441032676)
   error = 19.3436626416
    prob = 0.5861
totevals = 40000000
    time = 251s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  4000000 integrand evaluations so far
[1] 19616.6 +- 366.504  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 20157.5 +- 165.734  	chisq 2.73828 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 20238 +- 80.1691  	chisq 3.04638 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 20303.4 +- 40.1412  	chisq 3.93483 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 20306.4 +- 19.3437  	chisq 3.94212 (4 df)
integral = 203(06.4441049502)
   error = 19.3436630361
    prob = 0.5861
totevals = 40000000
    time = 252s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  4000000 integrand evaluations so far
[1] 19616.6 +- 366.504  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 20157.5 +- 165.734  	chisq 2.73828 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 20238 +- 80.1691  	chisq 3.04638 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 20303.4 +- 40.1412  	chisq 3.93483 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 20306.4 +- 19.3437  	chisq 3.94212 (4 df)
integral = 203(06.4441049515)
   error = 19.3436630365
    prob = 0.5861
totevals = 40000000
    time = 260s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  4000000 integrand evaluations so far
[1] 19616.6 +- 366.504  	chisq 0 (0 df)

Iteration 2:  10000000 integrand evaluations so far
[1] 20157.5 +- 165.734  	chisq 2.73828 (1 df)

Iteration 3:  18000000 integrand evaluations so far
[1] 20238 +- 80.1691  	chisq 3.04638 (2 df)

Iteration 4:  28000000 integrand evaluations so far
[1] 20303.4 +- 40.1412  	chisq 3.93483 (3 df)

Iteration 5:  40000000 integrand evaluations so far
[1] 20306.4 +- 19.3437  	chisq 3.94212 (4 df)
integral = 203(06.4441049513)
   error = 19.3436630365
    prob = 0.5861
totevals = 40000000
    time = 259s


==> anc/rambo/results/int8-dim8.txt <==
INTEGRAL = 8
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 5383.22 +- 40.9978  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 5355.77 +- 21.143  	chisq 0.610703 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 5345.79 +- 6.08193  	chisq 0.853636 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 5348.81 +- 2.37144  	chisq 1.14449 (3 df)
integral = 534(8.8132718948)
   error = 2.3714354310
    prob = 0.23365
totevals = 14000000
    time = 104s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 5398.95 +- 51.562  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 5337.7 +- 27.6059  	chisq 1.97843 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 5362.15 +- 6.3425  	chisq 2.80656 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 5356.68 +- 2.46551  	chisq 3.68094 (3 df)
integral = 535(6.6820181570)
   error = 2.4655075551
    prob = 0.70196
totevals = 14000000
    time = 104s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 5398.97 +- 51.5762  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 5337.98 +- 27.6285  	chisq 1.96129 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 5362.08 +- 6.33939  	chisq 2.76486 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 5356.67 +- 2.46438  	chisq 3.62302 (3 df)
integral = 535(6.6737120490)
   error = 2.4643774208
    prob = 0.69485
totevals = 14000000
    time = 104s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 5398.97 +- 51.5762  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 5337.98 +- 27.6285  	chisq 1.96129 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 5362.08 +- 6.33939  	chisq 2.76486 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 5356.67 +- 2.46438  	chisq 3.62302 (3 df)
integral = 535(6.6737297593)
   error = 2.4643788546
    prob = 0.69485
totevals = 14000000
    time = 105s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 5398.97 +- 51.5762  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 5337.98 +- 27.6285  	chisq 1.96129 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 5362.08 +- 6.33939  	chisq 2.76486 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 5356.67 +- 2.46438  	chisq 3.62302 (3 df)
integral = 535(6.6737297757)
   error = 2.4643788560
    prob = 0.69485
totevals = 14000000
    time = 105s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 5398.97 +- 51.5762  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 5337.98 +- 27.6285  	chisq 1.96129 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 5362.08 +- 6.33939  	chisq 2.76486 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 5356.67 +- 2.46438  	chisq 3.62302 (3 df)
integral = 535(6.6737297757)
   error = 2.4643788560
    prob = 0.69485
totevals = 14000000
    time = 105s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 5398.97 +- 51.5762  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 5337.98 +- 27.6285  	chisq 1.96129 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 5362.08 +- 6.33939  	chisq 2.76486 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 5356.67 +- 2.46438  	chisq 3.62302 (3 df)
integral = 535(6.6737297757)
   error = 2.4643788560
    prob = 0.69485
totevals = 14000000
    time = 105s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 5398.97 +- 51.5762  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 5337.98 +- 27.6285  	chisq 1.96129 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 5362.08 +- 6.33939  	chisq 2.76486 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 5356.67 +- 2.46438  	chisq 3.62302 (3 df)
integral = 535(6.6737297757)
   error = 2.4643788560
    prob = 0.69485
totevals = 14000000
    time = 104s


==> anc/rambo/results/int9-dim6.txt <==
INTEGRAL = 9
       D = 6
       N = 5
 NPARAMS = 25
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 3.242540652e-07
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 4308.94 +- 15.1574  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4309.15 +- 6.63281  	chisq 0.000240239 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4310.49 +- 3.37598  	chisq 0.0551996 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4311.05 +- 2.37711  	chisq 0.109331 (3 df)
integral = 431(1.0502216399)
   error = 2.3771052523
    prob = 0.0093053
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 4310.76 +- 15.488  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4311.44 +- 6.92634  	chisq 0.00239955 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4311.32 +- 3.57994  	chisq 0.00281725 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4312.65 +- 2.55282  	chisq 0.28534 (3 df)
integral = 431(2.6503084631)
   error = 2.5528210076
    prob = 0.037238
totevals = 14000000
    time = 123s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 4310.76 +- 15.4884  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4311.44 +- 6.92736  	chisq 0.00243349 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4311.33 +- 3.5827  	chisq 0.00277991 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4312.66 +- 2.55483  	chisq 0.280464 (3 df)
integral = 431(2.6572500735)
   error = 2.5548326315
    prob = 0.03634
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 4310.76 +- 15.4884  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4311.44 +- 6.92736  	chisq 0.00243352 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4311.33 +- 3.5827  	chisq 0.00277999 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4312.66 +- 2.55483  	chisq 0.280467 (3 df)
integral = 431(2.6572555372)
   error = 2.5548341476
    prob = 0.036341
totevals = 14000000
    time = 122s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 4310.76 +- 15.4884  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4311.44 +- 6.92736  	chisq 0.00243352 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4311.33 +- 3.5827  	chisq 0.00277999 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4312.66 +- 2.55483  	chisq 0.280467 (3 df)
integral = 431(2.6572555425)
   error = 2.5548341491
    prob = 0.036341
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 4310.76 +- 15.4884  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4311.44 +- 6.92736  	chisq 0.00243352 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4311.33 +- 3.5827  	chisq 0.00277999 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4312.66 +- 2.55483  	chisq 0.280467 (3 df)
integral = 431(2.6572555426)
   error = 2.5548341491
    prob = 0.036341
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 4310.76 +- 15.4884  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4311.44 +- 6.92736  	chisq 0.00243352 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4311.33 +- 3.5827  	chisq 0.00277999 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4312.66 +- 2.55483  	chisq 0.280467 (3 df)
integral = 431(2.6572555426)
   error = 2.5548341491
    prob = 0.036341
totevals = 14000000
    time = 121s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 4310.76 +- 15.4884  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 4311.44 +- 6.92736  	chisq 0.00243352 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 4311.33 +- 3.5827  	chisq 0.00277999 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 4312.66 +- 2.55483  	chisq 0.280467 (3 df)
integral = 431(2.6572555426)
   error = 2.5548341491
    prob = 0.036341
totevals = 14000000
    time = 122s


==> anc/rambo/results/int9-dim8.txt <==
INTEGRAL = 9
       D = 8
       N = 5
 NPARAMS = 33
  NEVALS = 10000000
     EPS = 0.001
PSVOLUME = 5.312077444e-13
 * * * * * * * * *
   alpha = 2^(-30)

Iteration 1:  2000000 integrand evaluations so far
[1] 2406.16 +- 2.10416  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 2406.81 +- 0.822592  	chisq 0.109746 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 2406.77 +- 0.501281  	chisq 0.112155 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 2406.63 +- 0.365051  	chisq 0.294155 (3 df)
integral = 2406.(6266824952)
   error = 0.3650508185
    prob = 0.038876
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-40)

Iteration 1:  2000000 integrand evaluations so far
[1] 2406.22 +- 2.10475  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 2406.87 +- 0.822983  	chisq 0.112028 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 2406.84 +- 0.501483  	chisq 0.114332 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 2406.69 +- 0.365161  	chisq 0.303658 (3 df)
integral = 2406.(6856761677)
   error = 0.3651614987
    prob = 0.040661
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-50)

Iteration 1:  2000000 integrand evaluations so far
[1] 2406.22 +- 2.10475  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 2406.87 +- 0.822984  	chisq 0.112029 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 2406.84 +- 0.501483  	chisq 0.114333 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 2406.69 +- 0.365162  	chisq 0.303659 (3 df)
integral = 2406.(6857305427)
   error = 0.3651616171
    prob = 0.040661
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-60)

Iteration 1:  2000000 integrand evaluations so far
[1] 2406.22 +- 2.10475  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 2406.87 +- 0.822984  	chisq 0.112029 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 2406.84 +- 0.501483  	chisq 0.114333 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 2406.69 +- 0.365162  	chisq 0.303659 (3 df)
integral = 2406.(6857305957)
   error = 0.3651616172
    prob = 0.040661
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-70)

Iteration 1:  2000000 integrand evaluations so far
[1] 2406.22 +- 2.10475  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 2406.87 +- 0.822984  	chisq 0.112029 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 2406.84 +- 0.501483  	chisq 0.114333 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 2406.69 +- 0.365162  	chisq 0.303659 (3 df)
integral = 2406.(6857305958)
   error = 0.3651616172
    prob = 0.040661
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-80)

Iteration 1:  2000000 integrand evaluations so far
[1] 2406.22 +- 2.10475  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 2406.87 +- 0.822984  	chisq 0.112029 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 2406.84 +- 0.501483  	chisq 0.114333 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 2406.69 +- 0.365162  	chisq 0.303659 (3 df)
integral = 2406.(6857305958)
   error = 0.3651616172
    prob = 0.040661
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-90)

Iteration 1:  2000000 integrand evaluations so far
[1] 2406.22 +- 2.10475  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 2406.87 +- 0.822984  	chisq 0.112029 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 2406.84 +- 0.501483  	chisq 0.114333 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 2406.69 +- 0.365162  	chisq 0.303659 (3 df)
integral = 2406.(6857305958)
   error = 0.3651616172
    prob = 0.040661
totevals = 14000000
    time = 135s
 * * * * * * * * *
   alpha = 2^(-100)

Iteration 1:  2000000 integrand evaluations so far
[1] 2406.22 +- 2.10475  	chisq 0 (0 df)

Iteration 2:  5000000 integrand evaluations so far
[1] 2406.87 +- 0.822984  	chisq 0.112029 (1 df)

Iteration 3:  9000000 integrand evaluations so far
[1] 2406.84 +- 0.501483  	chisq 0.114333 (2 df)

Iteration 4:  14000000 integrand evaluations so far
[1] 2406.69 +- 0.365162  	chisq 0.303659 (3 df)
integral = 2406.(6857305958)
   error = 0.3651616172
    prob = 0.040661
totevals = 14000000
    time = 135s


==> anc/rambo/summary.py <==
#!/usr/bin/env python3

import collections
import glob
import math
import sys

Integral = collections.namedtuple("Integral", "name d n alpha value error prob")

def nfmt(mean, sdev):
    sdev_digits = int(math.floor(math.log10(sdev)))
    sdev_digit0 = "%.0f" % (sdev*(1.0 + sys.float_info.epsilon)*10**(-sdev_digits))
    sdev_digits += len(sdev_digit0) - 1
    sdev_digit0 = sdev_digit0[0]
    mean_str = "%.0f" % (mean*(1.0 + sys.float_info.epsilon)*10**(-sdev_digits))
    mean_digits = len(mean_str) + sdev_digits
    if sdev_digits >= 0:
        return "%s(%s)%s" % (mean_str, sdev_digit0, "0"*sdev_digits)
    if mean_digits > 0:
        return "%s.%s(%s)" % (mean_str[:sdev_digits], mean_str[sdev_digits:], sdev_digit0)
    return "0.%s%s(%s)" % ("0"*(-mean_digits), mean_str, sdev_digit0)

def printf(fmt, *args):
    print(fmt.format(*args), end="")

integrals = {}

for filename in glob.glob("results/*.txt"):
    i_name = None
    i_d = None
    i_n = None
    i_value = None
    i_error = None
    i_alpha = None
    i_prob = None
    with open(filename, "r") as f:
        for line in f:
            if " = " in line:
                key, value = line.split(" = ", 1)
                key, value = key.strip(), value.strip()
                if key == "INTEGRAL": i_name = value
                if key == "D": i_d = value
                if key == "N": i_n = value
                if key == "integral": i_value = value
                if key == "error": i_error = value
                if key == "alpha": i_alpha = value
                if key == "prob": i_prob = value
    if i_alpha != "2^(-100)": continue
    if float(i_prob) > 0.9: continue
    integrals[i_name, i_d] = Integral(i_name, i_d, i_n, i_alpha, i_value, i_error, i_prob)

names = sorted(set(name for name, dim in integrals.keys()), key=lambda N: int(N))
dims = sorted(set(dim for name, dim in integrals.keys()))

printf("{:>3}", "")
for dim in dims:
    printf("{:>12}", "D=" + dim)
printf("\n")

for name in names:
    printf("{:>3}", name)
    for dim in dims:
        i = integrals.get((name, dim), None)
        if i is not None:
            printf("{:>12}", nfmt(float(i.value.replace("(", "").replace(")", "")), float(i.error)))
        else:
            printf("{:>12}", "--")
    printf("\n")

